SOC-MartNet: A Martingale Neural Network for the Hamilton-Jacobi-Bellman Equation without Explicit inf H in Stochastic Optimal Controls

In this paper, we propose a martingale-based neural network, SOC-MartNet, for solving high-dimensional Hamilton-Jacobi-Bellman (HJB) equations where no explicit expression is needed for the infimum of the Hamiltonian, $\inf_{u \in U} H(t,x,u, z,p)$, and stochastic optimal control problems (SOCPs) with controls on both drift and volatility. We reformulate the HJB equations for the value function by training two neural networks, one for the value function and one for the optimal control with the help of two stochastic processes - a Hamiltonian process and a cost process. The control and value networks are trained such that the associated Hamiltonian process is minimized to satisfy the minimum principle of a feedback SOCP, and the cost process becomes a martingale, thus, ensuring the value function network as the solution to the corresponding HJB equation. Moreover, to enforce the martingale property for the cost process, we employ an adversarial network and construct a loss function characterizing the projection property of the conditional expectation condition of the martingale. Numerical results show that the proposed SOC-MartNet is effective and efficient for solving HJB-type equations and SOCPs with a dimension up to 10,000 in a small number of iteration steps (less than 6000) of training.

==> CodeAndFig/Non-deg_HJBv3_t0te/plot.py <==
import torch
import numpy as np
import matplotlib.pyplot as plt

import prabequations
from functools import partial
from pdesolver import CompDNN, DNNtx, DNNx


def plot_solution(xcoord_plot, unn_plot, utrue_plot, sav_name, ylim=None):
    plt.plot(
        xcoord_plot,
        utrue_plot,
        label='True solution',
        color='blue',
    )
    plt.scatter(
        xcoord_plot,
        unn_plot,
        label='Predicted solution',
        color='red',
    )
    if ylim is not None:
        plt.ylim(*ylim)
    # ax.set(xlim=(-1, 1), ylim=(-5, 20))
    plt.legend()
    plt.savefig(sav_name)
    # plt.show()
    plt.close()


def plots(dim_x, u_true, u_nn, sav_name, x_scale=1., ylim0=None, ylim1=None):
    e_diag = torch.ones([dim_x])
    xcoord_plot = torch.linspace(-x_scale, x_scale, 50)
    xdiag = torch.outer(xcoord_plot, e_diag)

    e_1stcoord = torch.zeros([dim_x])
    e_1stcoord[0] = 1
    x1stcoord = torch.outer(xcoord_plot, e_1stcoord)

    e_2coord = torch.zeros([dim_x])
    e_2coord[:2] = 1
    xdiag2 = torch.outer(xcoord_plot, e_2coord)

    x_tup = (x1stcoord, xdiag, xdiag2)
    # xnp_list = [x.cpu().numpy() for x in x_tup]
    savnam_tup = ('_1stcoord', '_diag', '_diag2')
    u_true_list = [u_true(x).cpu().numpy() for x in x_tup]
    u_nn_list = [u_nn(x).detach().cpu().numpy() for x in x_tup]

    u_max = np.max([u_true_list, u_nn_list])
    u_min = np.min([u_true_list, u_nn_list])
    if ylim0 is None:
        ylim0 = u_min - 0.1 * (u_max - u_min)
    if ylim1 is None:
        ylim1 = u_max + 0.1 * (u_max - u_min)

    for i in range(3):
        plot_solution(
            xcoord_plot.cpu().numpy(),
            u_nn_list[i],
            u_true_list[i],
            sav_name + savnam_tup[i],
            ylim=(ylim0, ylim1),
        )


def main():

    # torch.set_default_dtype(torch.float64)
    # if torch.cuda.is_available():
    #     print("Using cuda device")
    #     torch.set_default_device('cuda')
    # else:
    #     print("Using cpu device")
    #     torch.set_default_device('cpu')

    dim_x = 1
    pt_name = f'HJB Equation1_d{dim_x}_unn.pt'

    prob = 'hjb1'  # 'pbe', 'poi', 'hjb1', 'hjb_lq1', 'hjb_lq2',
    dim_y = 1

    t0 = torch.tensor(0.)
    te = torch.tensor(1.)
    num_dt = 100
    x0_scale = torch.tensor(1.)  # x0 在坐标轴上的分布半径

    use_pref_uterm = False
    use_comnet = False  # 仅适用于 u(t, x) 的 DNN
    width_dnn = [dim_x, 2 * dim_x + 20, 2 * dim_x + 20, 2 * dim_x + 20, dim_y]
    act_func = torch.nn.GELU

    if prob == 'poi':
        problem = prabequations.Poisson(
            dim_x,
            scale=10.,
            drift=2.,
            x0_scale=x0_scale,
        )
    elif prob == 'pbe':
        problem = prabequations.PoissonBoltzmann(
            dim_x,
            drift=0.,
            x0_scale=x0_scale,
        )
    elif prob == 'hjb1':
        problem = prabequations.HJB1(
            dim_x,
            te=te,
            x0_scale=x0_scale,
        )
    elif prob == 'hjb_lq1':
        problem = prabequations.HJBLQ(dim_x,
                                  te=te,
                                  x0_scale=x0_scale,
                                  numdt_rct=10**3,
                                  isknow_uxx=True)
    elif prob == 'hjb_lq2':
        problem = prabequations.HJBLQ(dim_x,
                                  te=te,
                                  x0_scale=x0_scale,
                                  numdt_rct=10**3,
                                  isknow_uxx=False)
    elif prob == 'count':
        problem = prabequations.Counter(dim_x, te=te, x0_scale=x0_scale)
    else:
        raise ValueError(f"Invaild prob == {prob}")

    # x0 = problem.x0_points(tot_size)
    # x_test = problem.test_points(num_test_points)

    if problem.has_termcond:
        if use_pref_uterm and (not use_comnet):

            def pref_func(t, x, y):
                return (t - te) * y + problem.u_term(x)
        else:
            pref_func = None
    else:
        pref_func = None

    if problem.u_depends_on_t:
        if use_comnet:
            u_nn = CompDNN(width_dnn,
                           num_subnets=num_dt + 1,
                           uterm=problem.u_term,
                           act_func=act_func)

        else:
            u_nn = DNNtx(width_dnn, pre_func=pref_func, act_func=act_func)

    else:
        u_nn = DNNx(width_dnn, act_func=act_func)

    sav_name = pt_name.split('.')[0]

    unn_load = torch.load(pt_name, map_location=torch.device('cpu'))
    u_nn.load_state_dict(unn_load)

    if isinstance(u_nn, DNNtx):
        unnx = partial(u_nn, t0.unsqueeze(0)+0.3)
    elif isinstance(u_nn, CompDNN):
        unnx = partial(u_nn, 0)
    else:
        unnx = u_nn

    plots(dim_x,
          partial(problem.u, t0.unsqueeze(0)+0.3),
          unnx,
          sav_name,
          x_scale=x0_scale,
          ylim0=None,
          ylim1=None)

    # plots(
    #     dim_x,
    #     partial(problem.u, te.unsqueeze(0)-dt),
    #     partial(u_nn, -2),
    #     sav_name,
    #     x_scale=x0_scale,
    # )


if __name__ == '__main__':
    main()


==> CodeAndFig/Non-deg_HJBv3_t0te/plotcsv_t0te.py <==
import os
import numpy as np
import pandas as pd
from socmart import plot_hist
from itertools import product
# import matplotlib.pyplot as plt


def csv2np(csv_name):
    df = pd.read_csv(csv_name)
    epo_arr = df['epoch'].to_numpy()
    loss_arr = df['mart loss'].to_numpy()
    err_arr = df['error'].to_numpy()
    return epo_arr, loss_arr, err_arr


def downsamp(arr, max_length):
    if arr.shape[0] > max_length:
        idx = np.linspace(0, arr.shape[0] - 1, max_length).round().astype(int)
        arr_sped = arr[idx]
    else:
        arr_sped = arr
    return arr_sped


def main():

    equ = 'HJBv3'  # 'Count', 'HJB'

    path = 'outputs'
    dimx_list = [100]
    te_list = [1.0, 0.1, 0.05, 0.01]
    color_dict = {
        'SOC-MartNet': 'royalblue',
        'FBSNN': 'tomato',
    }

    linewidth = 1
    plot_loss = False
    cut_rate = None  # None or float
    alpha = 0.95  # 透明度
    arr_maxlength = None  # 若待绘图的数组超出 arr_maxlength 的长度, 则对其进行等距采样

    for dim_x, te in product(dimx_list, te_list):
        sav_name = f'Resplots_{equ}_d{dim_x}_te{te}'
        meth_list = []
        epo_list = []
        loss_list = []
        err_list = []

        for file_csv in os.listdir(path):

            if not ((equ in file_csv) and (f'_d{dim_x}.csv' in file_csv) and (f'_te{te}' in file_csv)):
                continue

            if 'SOCMartNet' in file_csv:
                continue

            # raise RuntimeError(
            # "There is no csv_file s.t. (equ in f) and (f'_d{dim_x}.csv' in f) == True."
            # )
            meth = file_csv.split('_')[0]
            if meth == 'PrabMartNet':
                meth = 'SOC-MartNet'

            epo_arr, loss_arr, err_arr = csv2np(f'{path}/{file_csv}')
            meth_list.append(meth)
            epo_list.append(epo_arr)
            loss_list.append(loss_arr)
            err_list.append(err_arr)

        if cut_rate is not None:
            epo_maxplot = min([rt[-1] for rt in epo_list]) * cut_rate

            epocut_list = []
            errcut_list = []
            losscut_list = []
            for epo, loss, err in zip(epo_list, loss_list, err_list):
                epocut_list.append(epo[epo <= epo_maxplot])
                errcut_list.append(err[epo <= epo_maxplot])
                losscut_list.append(loss[epo <= epo_maxplot])
        else:
            epocut_list = epo_list
            errcut_list = err_list
            losscut_list = loss_list

        if arr_maxlength is not None:
            epocut_list = [downsamp(epo, arr_maxlength) for epo in epocut_list]
            errcut_list = [downsamp(err, arr_maxlength) for err in errcut_list]
            losscut_list = [
                downsamp(loss, arr_maxlength) for loss in losscut_list
            ]

        color_list = [color_dict[meth] for meth in meth_list]

        plot_hist(
            f'{sav_name}_error.pdf',
            epocut_list,
            errcut_list,
            lable_list=meth_list,
            color_list=color_list,
            xlabel='Epoch',
            ylabel='Relative Error',
            alpha=alpha,
            linewidth=linewidth,
        )

        if plot_loss:
            plot_hist(
                f'{sav_name}_loss.pdf',
                epocut_list,
                losscut_list,
                lable_list=meth_list,
                color_list=color_list,
                xlabel='Epoch',
                ylabel='Loss value',
                alpha=alpha,
                linewidth=linewidth,
            )


if __name__ == '__main__':
    main()


==> CodeAndFig/Non-deg_HJBv3_t0te/prabequations.py <==
import torch
import numpy as np
from scipy.integrate import solve_ivp

from scipy.interpolate import CubicSpline

# from torch.nn.functional import interpolate


def sampling_circle(num_samp):
    a = torch.rand(num_samp)
    b = torch.rand(num_samp)
    x = torch.sqrt(a) * torch.cos(2 * torch.pi * b)
    y = torch.sqrt(a) * torch.sin(2 * torch.pi * b)
    return x, y


class Example(object):

    def __init__(self, dim_x) -> None:
        self.dim_x = dim_x
        self.dim_y = 1
        self.dim_w = dim_x
        self.name = 'Default'

        self.u_depends_on_t = None  # bool: Does u depends on t?
        self.f_depends_on_ux = True
        self.f_depends_on_uxx = False

        self.has_boundcond = None
        self.has_termcond = None

    def domain(self, _t, _x):
        return NotImplementedError

    def sample_bd(self, _num_points):
        return NotImplementedError

    def b(self, _t, _x):
        return NotImplementedError

    def sgm_diag(self, _t, _x):
        return NotImplementedError

    def f(self, _t, _x, _u, _ux, _uxx):
        return NotImplementedError

    def u(self, _t, _x):
        return NotImplementedError

    def u_term(self, _x):
        return NotImplementedError

    def test_points(self, num_points=None):
        return NotImplementedError


class PoissonBoltzmann(Example):

    def __init__(
            self,
            dim_x,
            c=-1,
            w=2,
            drift=0.,
            x0_scale=torch.tensor(1.),
            x0_scale_test=torch.tensor(1.),
    ) -> None:
        super().__init__(dim_x)
        self.w = w
        self.c = c
        self.dim_w = dim_x
        self.drift = drift
        self.name = 'Poisson-Boltzmann Equation'

        self.u_depends_on_t = False
        self.has_boundcond = True
        self.has_termcond = False
        self.x0_scale = x0_scale
        self.x0_scale_test = x0_scale_test

        if drift == 0:
            self.f_depends_on_ux = False
        else:
            self.f_depends_on_ux = True
        self.f_depends_on_uxx = False

    def domain(self, _t, x):
        return (torch.abs(x).max(dim=-1)[0] < 1).unsqueeze(-1)

    def sample_dom(self, num_points):
        return torch.rand(num_points, self.dim_x) * 2 - 1

    def sample_bd(self, num_points):
        xbd = torch.rand(num_points, self.dim_x) * 2 - 1
        # xbd[int(num_points / 2):, 0] = 1.
        rand_idx = torch.randint(self.dim_x, (num_points, ))
        rand_1_n1 = torch.randint(2, (num_points, )) * 2 - 1
        xbd[torch.arange(num_points), rand_idx] = rand_1_n1.to(xbd.dtype)
        return xbd

    def b(self, _t, x):
        return self.drift * x

    def sgm_diag(self, _t, x):
        return 2**(0.5) * torch.ones_like(x)

    def f(self, _t, x, _y, ux, _uxx):
        sum_coswx = torch.sum(torch.cos(self.w * x), dim=-1, keepdim=True)
        f_init = sum_coswx * self.w**2 - self.c * sum_coswx
        if self.drift != 0:
            ux_x = torch.einsum('...ij, ...j -> ...i', ux, x)
            dx_u = self.drift * ux_x
            f_val = f_init - dx_u
        else:
            f_val = f_init
        return f_val

    def u(self, _t, x):
        return torch.sum(torch.cos(self.w * x), dim=-1, keepdim=True)

    def pre_func(self, _t, x, y):
        x2 = x**2
        factor = (x2 - 1).prod(dim=-1, keepdim=True)
        x2_bd = x / (1e-14 + torch.abs(x).max(-1, keepdim=True)[0])
        return factor * y + (1 - factor)**2 * self.u(x2_bd)

    def pre_func_v2(self, _t, x, y):
        factor = torch.relu(1 - (x**2).max(dim=-1, keepdim=True)[0])
        return factor * y + self.u(x)

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


class Poisson(Example):
    """
    This example is from Section 5.2 of
        Zhiwei Gao, Liang Yan and Tao Zhou,  Failure-informed adaptive sampling for PINNs,  SIAM J. Sci. Comput., Vol. 45, No. 4, pp. A1971- A2023.
    """

    def __init__(
            self,
            dim_x,
            scale=1000,
            drift=0.,
            x0_scale=torch.tensor(1.),
    ) -> None:
        super().__init__(dim_x)
        self.dim_w = dim_x
        self.scale = scale
        self.name = 'Poisson Equation'
        self.drift = drift

        self.u_depends_on_t = False
        self.has_boundcond = True
        self.has_termcond = False
        self.x0_scale = x0_scale

        if drift == 0:
            self.f_depends_on_ux = False
        else:
            self.f_depends_on_ux = True
        self.f_depends_on_uxx = False

    def domain(self, _t, x):
        return (torch.abs(x).max(dim=-1)[0] < 1).unsqueeze(-1)

    def sample_dom(self, num_points):
        return torch.rand(num_points, self.dim_x) * 2 - 1

    def sample_bd(self, num_points):
        xbd = torch.rand(num_points, self.dim_x) * 2 - 1
        # xbd[int(num_points / 2):, 0] = 1.
        rand_idx = torch.randint(self.dim_x, (num_points, ))
        rand_1_n1 = torch.randint(2, (num_points, )) * 2 - 1
        xbd[torch.arange(num_points), rand_idx] = rand_1_n1.to(xbd.dtype)
        return xbd

    def b(self, _t, x):
        return self.drift * x

    def sgm_diag(self, _t, x):
        return 2**(0.5) * torch.ones_like(x)

    def f(self, _t, x, _y, ux, _uxx):
        x_re_0d5 = ((x - 0.5)**2).sum(dim=-1, keepdim=True)
        y = torch.exp(-self.scale * x_re_0d5)
        f_init = 2 * self.scale * (self.dim_x - 2 * self.scale * x_re_0d5) * y

        if self.drift != 0:
            ux_x = torch.einsum('...ij, ...j -> ...i', ux, x)
            dx_u = self.drift * ux_x
            f_val = f_init - dx_u
        else:
            f_val = f_init
        return f_val

    def u(self, _t, x):
        return torch.exp(-self.scale *
                         ((x - 0.5)**2).sum(dim=-1, keepdim=True))

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


class HJB1(Example):
    '''
    This example is from Section 3.1 of
        Bachouch, A., Huré, C., Langrené, N. et al. Deep Neural Networks Algorithms for Stochastic Control Problems on Finite Horizon: Numerical Applications. Methodol Comput Appl Probab 24, 143-178 (2022).
    and Section 4.3 of
        Weinan E, Han J, Jentzen A (2017) Deep learning-based numerical methods for high-dimensional parabolic partial differential equations and backward stochastic differential equations.
        In: Communications in mathematics and statistics 5, vol 5, pp 349-380.
    '''

    def __init__(
            self,
            dim_x,
            te=torch.tensor(1.),
            nsamp_mc=10**6,
            x0_scale=torch.tensor(1.),
    ) -> None:
        super().__init__(dim_x)
        self.eye_mat = torch.eye(self.dim_x).unsqueeze(0)
        self.nsamp_mc = nsamp_mc
        self.dim_w = dim_x
        self.rand_mc = torch.normal(torch.zeros([self.nsamp_mc, self.dim_w]))

        self.te = te
        self.name = 'HJB Equation1'
        self.x0_scale = x0_scale

        self.f_depends_on_ux = True
        self.f_depends_on_uxx = False

        self.u_depends_on_t = True
        self.has_boundcond = False
        self.has_termcond = True

    def b(self, _t, x):
        return torch.zeros_like(x)

    def sgm_diag(self, _t, x):
        return 2**(0.5) * torch.ones_like(x)

    def u_term(self, x):
        return 1 + torch.log(0.5 * (1 + (x**2).sum(-1, keepdim=True)))

    def h(self, _t, _x, _y, k, ux, _uxx):
        kux = torch.einsum('...i, ...i', k, ux)
        return 2 * kux + k.pow(2).sum(-1, keepdim=True)

    def f(self, _t, _x, _y, ux, _uxx):
        # zu = torch.einsum('...ij, ...j -> ...i', z, u)
        return -(ux**2).sum(-1)  # + 2**(-0.5) * z

    def f_pinn(self, _t, _x, _y, ux, uxx):
        # zu = torch.einsum('...ij, ...j -> ...i', z, u)
        uxx_tr = torch.einsum('...ii -> ...', uxx)
        return uxx_tr - (ux**2).sum(-1)  # + 2**(-0.5) * z

    def u_for_chunk(self, t, x):
        std_dw = (2 * (self.te - t.squeeze(-1)))**(0.5)

        # dw_tte: [t 的轴, MC样本, 自身]
        dw_tte = torch.einsum('..., ij -> ...ij', std_dw, self.rand_mc)
        xdw = (x.unsqueeze(-2) + dw_tte).pow(2).sum(-1, keepdim=True)
        expa_exp = (2 / (1 + xdw)).mean(-2)
        return 1 - torch.log(expa_exp)

    def u(self, t, x, chunk_size=None):
        # x: [时间, 批量, 自身], 或 [批量, 自身]
        # t 将被广播类似 x 的轴的形式

        if chunk_size is None:
            chunk_size = min(100, int(1000 / self.dim_w**2) + 1)

        assert (t.ndim == 1) or (t.ndim == x.ndim)
        assert x.ndim >= 2

        t_expand = t.expand_as(x[..., :1])
        num_points = x.shape[0]
        chunk_size = min(num_points, chunk_size)

        uval_list = []
        ch_num = num_points // chunk_size
        idx_bat = 0
        for _ in range(ch_num):
            t_bat = t_expand[..., idx_bat:idx_bat + chunk_size, :]
            x_bat = x[..., idx_bat:idx_bat + chunk_size, :]
            uval_list.append(self.u_for_chunk(t_bat, x_bat))
            idx_bat += chunk_size
        if num_points % chunk_size > 0:
            t_last = t_expand[..., idx_bat:, :]
            x_last = x[..., idx_bat:, :]
            uval_list.append(self.u_for_chunk(t_last, x_last))

        return torch.concatenate(uval_list, dim=-2)

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


class HJBLQ(Example):
    '''
    This example is from Section 3.2 of
        Bachouch, A., Huré, C., Langrené, N. et al. Deep Neural Networks Algorithms for Stochastic Control Problems on Finite Horizon: Numerical Applications. Methodol Comput Appl Probab 24, 143-178 (2022).
    '''

    def __init__(self,
                 dim_x,
                 isknow_uxx=False,
                 t0=torch.tensor(0.),
                 te=torch.tensor(1.),
                 x0_scale=torch.tensor(1.),
                 numdt_rct=1000) -> None:
        super().__init__(dim_x)
        self.name = 'HJB LQ'
        self.dim_w = dim_x
        self.t0 = t0
        self.te = te
        self.name = 'HJB LQ'
        self.eye_mat = torch.eye(self.dim_x)
        self.eye_np = self.eye_mat.cpu().numpy()
        self.fla_eye_np = self.eye_mat.flatten().cpu().numpy()

        self.numdt_rct = numdt_rct
        # t_rctgird, k_rctgrid = self.solve_rct()
        self.f_depends_on_ux = True
        self.u_depends_on_t = True
        self.has_boundcond = False
        self.has_termcond = True
        self.x0_scale = x0_scale

        self.k_func = self.solve_rct()
        self.isknow_uxx = isknow_uxx
        if isknow_uxx:
            self.f_depends_on_uxx = False
            self.f = self.f_knowuxx
        else:
            self.f_depends_on_uxx = True
            self.f = self.f_unknowuxx

    def f_rct(self, _t, k):
        k_mat = k.reshape((self.dim_x, self.dim_x))
        f_mat = np.einsum('ij, kl -> il', k_mat, k_mat) / (
            1 + k_mat.trace()) - 2 * k_mat - self.eye_np
        return f_mat.ravel()

    def solve_rct(self):
        t0 = self.t0.cpu().numpy()
        te = self.te.cpu().numpy()
        t_part = np.linspace(self.te.cpu().numpy(),
                             self.t0.cpu().numpy(),
                             self.numdt_rct + 1,
                             endpoint=True)
        res = solve_ivp(self.f_rct, (te, t0),
                        self.fla_eye_np,
                        method='RK45',
                        t_eval=t_part)

        t_grid = np.flip(res.t)
        k_val = res.y.transpose().reshape([-1, self.dim_x, self.dim_x])
        k_on_grid = np.flip(k_val, axis=0)
        k_spl = CubicSpline(t_grid, k_on_grid, axis=0)

        def k_func(t):
            kt_np = k_spl(t.squeeze(-1).cpu().numpy())
            return torch.from_numpy(kt_np).to(t.device).unsqueeze(-3)

        return k_func

    def b(self, _t, x):
        return torch.zeros_like(x)

    def sgm_diag(self, _t, x):
        return torch.ones_like(x)

    def f_knowall(self, t, x, _u, _ux, _uxx):
        u = self.u(t, x)
        ux = self.ux(t, x)
        uxx = self.uxx(t, x)
        return self.f_knowuxx(t, x, u, ux, uxx)

    def f_knowuxx(self, t, x, y, ux, _uxx):
        uxx_val = self.uxx(t, x)
        return self.f_unknowuxx(t, x, y, ux, uxx_val)

    def f_unknowuxx(self, _t, x, _y, ux, uxx):
        ux_x = torch.einsum('...i, ...ji', x, ux)
        ux_sum = ux.sum(-1)
        uxx_tr = torch.einsum('...ii -> ...', uxx)
        xx = x.pow(2).sum(-1, keepdim=True)
        return ux_x - ux_sum.pow(2) / (4 + 2 * uxx_tr) + xx - 0.5 * uxx_tr

    def f_pinn(self, _t, x, _y, ux, uxx):
        ux_x = torch.einsum('...i, ...ji', x, ux)
        ux_sum = ux.sum(-1)
        uxx_tr = torch.einsum('...ii -> ...', uxx)
        xx = x.pow(2).sum(-1, keepdim=True)
        return ux_x - ux_sum.pow(2) / (4 + 2 * uxx_tr) + xx

    def u_term(self, x):
        return (x**2).sum(-1, keepdims=True)

    def u(self, t, x):
        kt_val = self.k_func(t)
        return torch.einsum('...i, ...yij, ...j -> ...y', x, kt_val, x)

    # def dudt(self, t, x):
    #     dkdt_val = self.f_rct(t, self.k_func(t))
    #     return torch.einsum('...i, ...yij, ...j -> ...y', x, dkdt_val, x)

    def ux(self, t, x):
        kt_val = self.k_func(t)
        return torch.einsum('...yij, ...j -> ...yi', 2 * kt_val, x)

    def uxx(self, t, _x):
        kt_val = self.k_func(t)
        return 2 * kt_val

    def x0_points(self, num_points):
        return 2 * self.x0_scale * (torch.rand(num_points, self.dim_x) - 1 / 2)

    def test_points(self, num_points):
        return self.x0_points(num_points)


class Counter(Example):

    def __init__(
            self,
            dim_x,
            c_pert=torch.tensor(1.),
            te=torch.tensor(1.),
            x0_scale=torch.tensor(1.),
    ) -> None:
        super().__init__(dim_x)
        self.eye_mat = torch.eye(self.dim_x).unsqueeze(0)
        self.dim_w = dim_x
        self.c_pert = c_pert

        self.te = te
        self.name = 'Counter Example'
        self.x0_scale = x0_scale

        self.f_depends_on_ux = False
        self.f_depends_on_uxx = False

        self.u_depends_on_t = True
        self.has_boundcond = False
        self.has_termcond = True

    def b(self, _t, x):
        return torch.zeros_like(x)

    def sgm_diag(self, _t, x):
        return torch.ones_like(x)

    def u_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, _y, _ux, _uxx):
        # f = L0 u
        dt_u = torch.cos(t + x).mean(-1, keepdim=True)
        dxx_u = -torch.sin(t + x).mean(-1, keepdim=True)
        return -dt_u - 0.5 * dxx_u

    def f_pinn(self, t, x, _y, _ux, uxx):
        # f_pinn = -dt_u
        dt_u = torch.cos(t + x).mean(-1, keepdim=True)
        return -dt_u

    def u(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)

    def u_pert(self, t, x):
        return self.u(
            t, x) + self.c_pert * (self.te - t) * x.mean(-1, keepdim=True)

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        # e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


==> CodeAndFig/Non-deg_HJBv3_t0te/socmart.py <==
import time

import matplotlib.pyplot as plt
import numpy as np
import torch
from torch import nn
from torch.func import jacrev, vmap
# from torch.nn.parallel import DistributedDataParallel as DDP
# import torch.multiprocessing as mp
import torch.distributed as dist
import os
# from itertools import product
from torch.nn.utils import skip_init


def setup_mp(rank, world_size):
    os.environ['MASTER_ADDR'] = 'localhost'
    os.environ['MASTER_PORT'] = '12355'

    # initialize the process group
    try:
        dist.init_process_group("nccl", rank=rank, world_size=world_size)
        print('Using nccl backend')
    except RuntimeError:
        dist.init_process_group("gloo", rank=rank, world_size=world_size)
        print('Nccl is unavailable. Use gloo backend instead.')


def cleanup():
    dist.destroy_process_group()


def get_bat_idx(star_idx: int, bat_size: int, fullsize: int):
    idx_end = star_idx + bat_size
    if idx_end >= fullsize:
        idx_end = fullsize
        next_staridx = 0
    else:
        next_staridx = idx_end
    return idx_end, next_staridx


def bat_grads(func, inputs, arg_grad=None, hessian=False):
    '''
    ****** 加工中
    批量计算 func(input) 的梯度,
    并输出 jac_func(*input) 和 func(*input).
    其中,
    func(*inputs): [各个批量轴, 自身]
    jac_func(*inputs): [各个批量轴, f的输出轴, 梯度的轴]

    并且,
    func: callable
    inputs: Tuple, (x1, x2, x3, ...), 其中, xi 的轴为 [各个批量轴, 自身]
    arg_grad: int, inputs[arg_grad] 为需要批量求梯度的自变量
    '''

    if arg_grad is None:
        arg_grad = len(inputs) - 1

    fla_inputs = [x.flatten(0, -2).contiguous() for x in inputs]

    def mod_func(*args):
        y = func(*args)
        return y, y

    if not hessian:
        fla_jacf, fla_f = vmap(jacrev(mod_func, argnums=arg_grad,
                                      has_aux=True),
                               in_dims=0)(*fla_inputs)
        fla_output = (fla_jacf, fla_f)
    else:

        def mod_jac(*args):
            dy_y = jacrev(mod_func, argnums=arg_grad, has_aux=True)(*args)
            return dy_y[0], dy_y

        fla_hessf, (fla_jacf, fla_f) = vmap(jacrev(mod_jac,
                                                   argnums=arg_grad,
                                                   has_aux=True),
                                            in_dims=0)(*fla_inputs)
        fla_output = (fla_hessf, fla_jacf, fla_f)

    return [
        fi.unflatten(0, inputs[arg_grad].shape[:-1]).contiguous()
        for fi in fla_output
    ]


def bat_jac(func, inputs, arg_grad=-1):

    def mod_func(*args):
        y = func(*args)
        return torch.einsum('...i-> i', y), y

    jac_func = jacrev(mod_func, argnums=arg_grad, has_aux=True)
    fp_val, f_val = jac_func(*inputs)
    return torch.einsum('i...j -> ...ij', fp_val), f_val


def bat_grad(func, inputs, arg_grad=-1, keepvdim=True):
    # 计算 inputs -> func 关于 inputs[arg_grad] 的偏导数
    # 其中 func(*inputs) 的轴为 [批量轴, ..., 批量轴, 1]

    ori_reggrad = inputs[arg_grad].requires_grad
    inputs[arg_grad].requires_grad = True
    val = func(*inputs)
    dx_val = torch.autograd.grad(val,
                                 inputs[arg_grad],
                                 grad_outputs=torch.ones_like(val),
                                 create_graph=True)[0]
    if keepvdim is True:
        dx_val = dx_val.unsqueeze(-2)

    inputs[arg_grad].requires_grad = ori_reggrad
    return dx_val, val


def setup_dist(rank, world_size):
    os.environ['MASTER_ADDR'] = 'localhost'
    os.environ['MASTER_PORT'] = '12355'

    # initialize the process group
    dist.init_process_group("gloo", rank=rank, world_size=world_size)


class SDEsolver(object):

    def __init__(self, te, num_dt, b_func, sgmd_func, dim_w) -> None:

        dt = te / num_dt
        self.num_dt = num_dt
        self.te = te
        self.dt = dt
        self.t_part = torch.linspace(0., te, num_dt)

        self.b_func = b_func
        self.sgmd_func = sgmd_func
        self.dim_w = dim_w

        # self.isz_in_f = isz_in_f

    def simu_euler(self, x_start, t_start=torch.tensor(0.)):
        # x_start: [路径, 自身]
        x_start = x_start

        # dwt: [时间步, 路径, 自身]
        dwt = torch.normal(
            mean=torch.zeros([self.num_dt, x_start.shape[0], self.dim_w]),
            std=torch.sqrt(self.dt),
        )

        # xt: [时间步, 路径, 自身]
        xt = torch.zeros([self.num_dt + 1, x_start.shape[0], x_start.shape[1]])
        xt[0] = x_start
        tn = t_start
        for n in range(self.num_dt):
            sgm_dwt = self.sgm_func(xt[n]) * dwt[n]
            xt[n + 1] = xt[n] + self.b_func(xt[n]) * self.dt + sgm_dwt
            tn += self.dt
        return xt, dwt


class VovNet(nn.Module):

    def __init__(
        self,
        xdims: list,
        act_func=nn.ReLU,
        shell_func=None,
    ):
        # dims: list of ints, or [int, int, ..., int, [int, int]].

        super().__init__()
        dim_x = xdims[0]
        dim_out = xdims[-1]
        self.dim_x = dim_x
        self.dim_out = dim_out
        self.num_hidden = len(xdims) - 2
        self.tlayer = nn.Linear(1, xdims[1])
        self.xlayer = nn.Linear(dim_x, xdims[1])
        self.cum_txlayer = nn.Linear(xdims[1], dim_out)

        if self.num_hidden > 0:
            hid_layers = [act_func()]
            for i in range(1, self.num_hidden):
                act_aff = nn.Sequential(
                    nn.Linear(xdims[i], xdims[i + 1]),
                    act_func(),
                )
                hid_layers.append(act_aff)
            cum_layers = [nn.Linear(dim, dim_out) for dim in xdims[1:-1]]
        else:
            hid_layers = [nn.Identity()]
            cum_layers = [nn.Identity()]
        self.hid_layers = nn.Sequential(*hid_layers)
        self.cum_layers = nn.Sequential(*cum_layers)
        self.num_cumlayer = len(cum_layers) + 1

        if shell_func is None:
            self.shell_func = lambda _t, y: y
        else:
            self.shell_func = shell_func

    def forward(self, t, x):
        h = self.tlayer(t) + self.xlayer(x)
        s = self.cum_txlayer(h)
        for h_layer, sc_layer in zip(
                self.hid_layers,
                self.cum_layers,
        ):
            h = h_layer(h)
            s = s + sc_layer(h)
        return self.shell_func(t, s / self.num_cumlayer)


class StackNet(nn.Module):

    def __init__(
        self,
        xdims: list,
        act_func=nn.ReLU,
        shell_func=None,
    ):
        # dims: list of ints, or [int, int, ..., int, [int, int]].

        super().__init__()
        dim_x = xdims[0]
        dim_out = xdims[-1]
        self.dim_x = dim_x
        self.dim_out = dim_out
        self.num_hidden = len(xdims) - 2
        self.tlayer = nn.Linear(1, xdims[1])
        self.xlayer = nn.Linear(dim_x, xdims[1])
        # self.cum_txlayer = nn.Linear(xdims[1], dim_out)

        if self.num_hidden > 0:
            hid_layers = [act_func()]
            for i in range(1, self.num_hidden):
                act_aff = nn.Sequential(
                    nn.Linear(xdims[i], xdims[i + 1]),
                    act_func(),
                )
                hid_layers.append(act_aff)
            cum_layers = [nn.Linear(dim, dim_out) for dim in xdims[1:-1]]
        else:
            hid_layers = [nn.Identity()]
            cum_layers = [nn.Identity()]
        self.hid_layers = nn.Sequential(*hid_layers)
        self.cum_layers = nn.Sequential(*cum_layers)
        self.num_cumlayer = len(cum_layers) + 1

        if shell_func is None:
            self.shell_func = lambda _t, y: y
        else:
            self.shell_func = shell_func

    def forward(self, t, x):
        h = self.tlayer(t) + self.xlayer(x)
        sc_list = [h]
        for h_layer, sc_layer in zip(
                self.hid_layers,
                self.cum_layers,
        ):
            h = h_layer(h)
            sc_list.append(sc_layer(h))
        return self.shell_func(t, torch.cat(sc_list, dim=-1))


def ortho_linear(dim_in, dim_out):
    lin_lay = skip_init(nn.Linear, dim_in, dim_out)
    nn.init.orthogonal_(lin_lay.weight)
    return lin_lay


class DNNtx(nn.Module):

    def __init__(self,
                 xdims: list,
                 shell_func=None,
                 act_func=nn.GELU,
                 ortho_weight=False):
        # dims: list of ints, or [int, int, ..., int, [int, int]].
        # pre_func: (t, x, layer_output) -> dnn_output

        super().__init__()
        dim_x = xdims[0]
        dim_out = xdims[-1]
        self.dim_x = dim_x
        self.dim_out = dim_out
        self.num_hidden = len(xdims) - 2

        if ortho_weight is True:
            lay_init = ortho_linear
        else:
            lay_init = nn.Linear

        self.tlayer = nn.Linear(1, xdims[1])
        self.xlayer = lay_init(dim_x, xdims[1])

        if self.num_hidden > 0:
            layers = [act_func()]
            for i in range(1, self.num_hidden):
                layers.append(lay_init(xdims[i], xdims[i + 1]))
                layers.append(act_func())
            if isinstance(dim_out, int):  # if the NN is vector-valued
                layers.append(lay_init(xdims[-2], dim_out))
            else:  # if the NN is tensor-valued
                dim_flatout = torch.prod(torch.tensor(dim_out))
                layers.append(lay_init(xdims[-2], dim_flatout))
                layers.append(nn.Unflatten(-1, dim_out), )
        else:
            layers = [nn.Identity()]
        self.layers = nn.Sequential(*layers)
        if shell_func is None:
            self.pre_func = lambda _t, y: y
        else:
            self.pre_func = shell_func

    def forward(self, t, x):
        tx = self.tlayer(t) + self.xlayer(x)
        y = self.pre_func(t, self.layers(tx))
        return y

    def dx(self, t, x):
        ux_val, u_val = bat_jac(self.forward, (t, x), arg_grad=1)
        # ux_val, u_val = bat_grads(self.forward, (t, x),
        #                           arg_grad=1,
        #                           hessian=False)
        return ux_val, u_val

    def dxx(self, t, x):
        uxx_val, ux_val, u_val = bat_grads(self.forward, (t, x),
                                           arg_grad=1,
                                           hessian=True)
        return uxx_val, ux_val, u_val

    # def set_optim(self, Optim, **kwarg):
    #     self.kwarg_optim = kwarg
    #     self.Optim = Optim

    # def set_sch(self, Sch, **kwarg):
    #     self.kwarg_sch = kwarg
    #     self.Sch = Sch

    # def init_optim(self):
    #     self.optim = self.Optim(self.parameters(), **self.kwarg_optim)
    #     if self.Sch is not None:
    #         self.sch = self.Sch(self.optim, **self.kwarg_sch)
    #     else:
    #         self.sch = None


def tensor_sample(tensor, num):
    tot_num = tensor.shape[0]
    num_samp = min(num, tot_num)
    idx = torch.randperm(tot_num)[:num_samp]
    return tensor[idx]


class SOCMartNet(object):

    def __init__(self,
                 dt,
                 b_func,
                 sgmd_func,
                 h_func,
                 ufunc_term,
                 dim_w,
                 f_func=None,
                 h_depends_on_ux=True,
                 h_depends_on_uxx=False,
                 t0=torch.tensor(0.)) -> None:
        self.dt = dt
        self.t0 = t0

        self.h_func = h_func
        self.f_func = f_func
        self.b_func = b_func
        self.sgmd_func = sgmd_func
        self.dim_w = dim_w
        self.dim_x = dim_w

        self.vfunc_term = ufunc_term

        self.ham_hist = None
        self.lossmart_hist = None
        self.error_hist = None
        self.it_hist = None
        self.epoch_hist = None

        self.h_depends_on_ux = h_depends_on_ux
        self.h_depends_on_uxx = h_depends_on_uxx

        self.normalize_test = False
        self.old_delm = 0.
        self.old_test = 0.

        self.loss_val = None

        self.world_size = dist.get_world_size()

    def simu_path(self, x0, num_dt, ant_var=False):
        # x0: [path, x]

        dt = self.dt
        num_path = x0.shape[0]

        xt = [torch.concat([x0, x0], dim=0)] if ant_var is True else [x0]
        sgmt = []

        tn = self.t0
        t_part = [self.t0]
        for n in range(num_dt):
            btn_dt = self.b_func(tn, xt[n]) * dt
            sgmd_tn = self.sgmd_func(tn, xt[n])
            sgmt.append(sgmd_tn)
            dwt_path = torch.normal(
                mean=torch.zeros([num_path, self.dim_w]),
                std=torch.sqrt(dt),
            )
            if ant_var is True:
                dwt_path = torch.concat([dwt_path, -dwt_path], dim=1)
            xt.append(xt[n] + btn_dt + sgmd_tn * dwt_path)
            tn = tn + dt
            t_part.append(tn)

        sgmt.append(self.sgmd_func(tn, xt[-1]))
        xt = torch.stack(xt, dim=0)
        sgmt = torch.stack(sgmt, dim=0)
        t_part = torch.stack(t_part)
        return t_part, xt, sgmt

    def loss_mart(self, v_path, h_path, rho_path, vte):
        v_path = torch.cat([v_path, vte.unsqueeze(0)], dim=0)
        h_path = torch.cat([h_path, h_path[-1].unsqueeze(0)], dim=0)

        del_v = (v_path[1:] - v_path[:-1]) / self.dt
        avg_h = 0.5 * (h_path[1:] + h_path[:-1])

        rho_delm = (rho_path * (del_v + avg_h)).mean([0, 1])
        rhodelm_detach = rho_delm.detach()
        dist.all_reduce(rhodelm_detach)

        loss_val = 2 / self.world_size * (rhodelm_detach * rho_delm).mean()
        return loss_val

    def ham(self, h_path):
        return h_path.mean()

    def loss_zc(self, t, xt, ut, uxt, uxxt, zt, dwt):
        zdw = torch.einsum('...ij, ...j -> ...i', zt[:-1], dwt[:-1])
        ut_euler = torch.zeros_like(ut)
        ut_euler[0] = ut[0]
        for n in range(t.shape[0] - 1):
            ut_euler[n + 1] = ut_euler[n] - self.f_func(
                t[n], xt[n], ut_euler[n], uxt[n], uxxt[n]) * self.dt + zdw[n]
        loss_val = (ut_euler - ut).pow(2).mean()
        return loss_val

    def loss_term(self, xterm, unn_term):
        return (unn_term - self.vfunc_term(xterm)).pow(2).mean()

    def bat(self, t_bat, xt_bat, u_nn, v_nn):
        if self.h_depends_on_uxx:
            raise RuntimeError('unsupported h_depends_on_uxx')
            # vxx_bat, vx_bat, v_bat = v_nn.module.dxx(t_bat, xt_bat)
        elif self.h_depends_on_ux:
            vx_bat, v_bat = bat_grad(v_nn, (t_bat, xt_bat),
                                     arg_grad=-1,
                                     keepvdim=True)
            vxx_bat = None
        else:
            v_bat = v_nn(t_bat, xt_bat)
            vx_bat = None
            vxx_bat = None

        if self.f_func is None:
            ut_bat = u_nn(t_bat, xt_bat)
            h_bat = self.h_func(t_bat, xt_bat, ut_bat, v_bat, vx_bat, vxx_bat)
        else:
            h_bat = self.f_func(t_bat, xt_bat, v_bat, vx_bat, vxx_bat)

        return v_bat, h_bat

    def ortho_loss(self, test_vec):
        cov_mat = torch.cov(test_vec.transpose(1, 0))
        loss1 = (cov_mat - torch.eye(cov_mat.shape[0])).pow(2).mean()
        loss2 = (cov_mat.diag() - 1.).pow(2).mean()
        return loss1 + loss2

    # def pretrain_test(self):
    #     for _ in range(step_rho):
    #         rho_bat = rho_nn(t_bat[:-1], xt_bat[:-1])
    #         fla_rhobat = tensor_sample(rho_bat.flatten(0, 1), numsampcov_rank)
    #         ortho_loss = self.ortho_loss(fla_rhobat)
    #         ortho_loss.backward()
    #         rhonn_optim.step()
    #         rhonn_optim.zero_grad()

    def train(
            self,
            nets,
            optims,
            schs,
            max_iter,
            x0,
            batsize_arr: list,
            rank='None',
            lamb0=1.,
            batsize_milstone=None,
            num_dt=10,
            err_func=lambda: torch.nan,
            log_gap=10,
            step_uv=2,
            step_rho=1,
            del_lamb=10,
            max_lamb=1000.,
            beta_term=0.,
            max_epoch=float('inf'),
    ):

        u_nn, v_nn, rho_nn = nets
        unn_optim, vnn_optim, rhonn_optim = optims
        unn_sch, vnn_sch, rhonn_sch = schs

        rt0 = time.time()
        u_nn.train()
        v_nn.train()
        rho_nn.train()

        tot_size = x0.shape[0]

        t_part, xt = self.simu_path(x0, num_dt=num_dt)[:2]
        t = t_part.expand(1, tot_size, -1).transpose(0, 2).contiguous()
        vte = self.vfunc_term(xt[-1])

        it_hist = []
        epoch_hist = []
        rt_hist = []
        ham_hist = []
        lossmart_hist = []
        error_hist = []

        lamb = lamb0
        it = 0
        epoch = 0.
        bat_stage = 0
        bat_size = batsize_arr[bat_stage]
        if batsize_milstone is None:
            batsize_milstone = []
        batsize_milstone = batsize_milstone + [max_iter + 1]

        while True:
            # max_pretrain = 3
            # numsamp_fullcov = 1000
            # numsampcov_rank = int(numsamp_fullcov / self.world_size)
            # for _ in range(max_pretrain):
            #     bat_idx = torch.randperm(tot_size)[:bat_size]
            #     t_bat = t[:-1, bat_idx]
            #     xt_bat = xt[:-1, bat_idx]
            #     rho_bat = rho_nn(t_bat, xt_bat)
            #     fla_rhobat = tensor_sample(rho_bat.flatten(0, 1), numsampcov_rank)
            #     ortho_loss = self.ortho_loss(fla_rhobat)
            #     ortho_loss.backward()
            #     rhonn_optim.step()
            #     rhonn_optim.zero_grad()

            if (it > max_iter) or (epoch > max_epoch):
                break
            if it >= batsize_milstone[bat_stage]:
                bat_stage += 1
                bat_size = batsize_arr[bat_stage]

            bat_idx = torch.randperm(tot_size)[:bat_size]
            t_bat = t[:-1, bat_idx]
            xt_bat = xt[:-1, bat_idx]
            vte_bat = vte[bat_idx]
            rho_bat = rho_nn(t_bat, xt_bat).detach()
            for _ in range(step_uv):
                v_bat, h_bat = self.bat(t_bat, xt_bat, u_nn, v_nn)

                loss_mart = self.loss_mart(v_bat, h_bat, rho_bat, vte_bat)
                if beta_term > 0:
                    loss_mart = loss_mart + beta_term * (
                        v_nn(t[-1, bat_idx], xt[-1, bat_idx]) -
                        vte_bat).pow(2).mean()

                lamb = min(
                    max_lamb,
                    lamb + del_lamb * loss_mart.detach(),
                )
                ham_val = self.ham(h_bat)
                if self.f_func is None:
                    loss_tot = ham_val + lamb * loss_mart
                    loss_tot.backward()
                    unn_optim.step()
                    vnn_optim.step()
                    unn_optim.zero_grad()
                    vnn_optim.zero_grad()
                else:
                    loss_tot = lamb * loss_mart
                    loss_tot.backward()
                    vnn_optim.step()
                    vnn_optim.zero_grad()

            v_bat, h_bat = self.bat(t_bat, xt_bat, u_nn, v_nn)
            for _ in range(step_rho):
                rho_bat = rho_nn(t_bat, xt_bat)
                loss_test = -self.loss_mart(v_bat.detach(), h_bat.detach(),
                                            rho_bat, vte_bat)
                loss_test.backward()
                rhonn_optim.step()
                rhonn_optim.zero_grad()

            if it % log_gap == 0:
                error = err_func().detach()
                lr = vnn_optim.param_groups[0]['lr']
                rt = time.time() - rt0
                it_hist.append(it)
                epoch_hist.append(epoch)
                rt_hist.append(rt)

                ham_hist.append(ham_val.detach())
                lossmart_hist.append(loss_mart.detach())
                error_hist.append(error.detach())
                print(
                    f"rank: {rank}\niter step: [{it}/{max_iter}], rt: {rt:.2f}, epoch: {epoch:.2f},\nbat_size: {bat_size}, lr: {lr:.5}, lambda: {lamb:.5},\nloss_mart: {loss_mart.item():.5}, ham: {ham_val.item():.5},\nerror: {error:.5}\n"
                )

            it += 1
            epoch += bat_size / tot_size
            if (unn_sch is not None) and (self.f_func is None):
                unn_sch.step()
            if vnn_sch is not None:
                vnn_sch.step()
            if rhonn_sch is not None:
                rhonn_sch.step()

        self.it_hist = torch.tensor(it_hist)
        self.rt_hist = torch.tensor(rt_hist)
        self.epoch_hist = torch.tensor(epoch_hist)
        self.ham_hist = torch.stack(ham_hist, dim=0)
        self.lossmart_hist = torch.stack(lossmart_hist, dim=0)
        self.error_hist = torch.stack(error_hist, dim=0)

        u_nn.eval()
        v_nn.eval()
        rho_nn.eval()
        return u_nn, v_nn, rho_nn


def plot_solution(xcoord_plot, unn_plot, utrue_plot, sav_name, ylim=None):
    plt.plot(
        xcoord_plot,
        utrue_plot,
        label='True solution',
        color='blue',
    )
    if unn_plot is not None:
        plt.scatter(
            xcoord_plot,
            unn_plot,
            label='Predicted solution',
            color='red',
        )
    if ylim is not None:
        plt.ylim(*ylim)
    # ax.set(xlim=(-1, 1), ylim=(-5, 20))
    plt.legend()
    plt.savefig(sav_name)
    # plt.show()
    plt.close()


def plot_hist(
    sav_name,
    x_arr_list,
    y_arr_list,
    lable_list=None,
    color_list=None,
    xlabel=None,
    ylabel=None,
    alpha=None,
    yscal='log',
    linewidth=None,
    ylim0=None,
    ylim1=None,
):

    if lable_list is None:
        lable_list = [None] * len(x_arr_list)
        plot_legend = False
    else:
        plot_legend = True

    if color_list is None:
        color_list = [None] * len(x_arr_list)

    plt.yscale(yscal)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)

    for x_arr, y_arr, label, color in zip(
            x_arr_list,
            y_arr_list,
            lable_list,
            color_list,
    ):
        plt.plot(
            x_arr,
            y_arr,
            label=label,
            alpha=alpha,
            color=color,
            linewidth=linewidth,
        )
    plt.ylim(ylim0, ylim1)
    plt.tight_layout()

    if plot_legend:
        plt.legend()
    plt.savefig(sav_name)
    plt.close()


def plots(dim_x,
          u_true,
          u_nn,
          sav_name,
          x_scale=1.,
          ylim0=None,
          ylim1=None,
          unit_ball=True):
    xcoord_plot, x_tup = x_segs(dim_x, x_scale, unit_ball)
    savnam_tup = ('_1stcoord', '_diag')
    u_true_list = [u_true(x).cpu().numpy() for x in x_tup]

    if u_nn is not None:
        u_nn_list = [u_nn(x).detach().cpu().numpy() for x in x_tup]
        u_max = np.nanmax([u_true_list, u_nn_list])
        u_min = np.nanmin([u_true_list, u_nn_list])
    else:
        u_nn_list = [None for _ in x_tup]
        u_max = np.nanmax(u_true_list)
        u_min = np.nanmin(u_true_list)

    if ylim0 is None:
        ylim0 = min(0, u_min * 1.3)
    if ylim1 is None:
        ylim1 = max(0, u_max * 1.3)

    for i in range(len(u_nn_list)):
        plot_solution(
            xcoord_plot.cpu().numpy(),
            u_nn_list[i],
            u_true_list[i],
            sav_name + savnam_tup[i] + '.pdf',
            ylim=(ylim0, ylim1),
        )


def plots_true(dim_x, u_funcs, labels, sav_name, x_scale=1., unit_ball=True):
    xcoord_plot, x_tup = x_segs(dim_x, x_scale, unit_ball)
    savnam_tup = ('_1stcoord', '_diag')
    u_list = [[u(x).cpu().numpy() for u in u_funcs] for x in x_tup]
    u_max = np.nanmax(u_list)
    u_min = np.nanmin(u_list)
    ylim0 = min(0, u_min * 1.3)
    ylim1 = max(0, u_max * 1.3)

    for savnam, ufuncs_forx in zip(savnam_tup, u_list):
        for ux, lab in zip(ufuncs_forx, labels):
            plt.plot(
                xcoord_plot.cpu().numpy(),
                ux,
                label=lab,
            )
        plt.ylim(ylim0, ylim1)
        plt.legend()
        plt.savefig(sav_name + savnam + '.pdf')
        plt.close()


def x_segs(dim_x, x_scale, unit_ball):
    e_diag = torch.ones([dim_x])
    e_1stcoord = torch.zeros([dim_x])
    e_1stcoord[0] = 1

    if unit_ball:
        e_diag = e_diag / torch.norm(e_diag)

    xcoord_plot = torch.linspace(-x_scale, x_scale, 50)
    xdiag = torch.outer(xcoord_plot, e_diag)
    x1stcoord = torch.outer(xcoord_plot, e_1stcoord)

    x_tup = (x1stcoord, xdiag)
    return xcoord_plot, x_tup


==> CodeAndFig/Non-deg_HJBv3_t0te/socp.py <==
# 一些 SOCP 的例子

import torch


class HJB(object):

    def __init__(self, dim_x, t0=torch.tensor(0.)) -> None:
        self.dim_x = dim_x
        self.dim_w = None
        self.dim_u = None
        self.name = 'Default_HJB_equation'
        self.t0 = t0

        self.h_depends_on_u = None
        self.h_depends_on_ux = None
        self.h_depends_on_uxx = None
        self.sgmbar_dependson_t = None

    def mu(self, _t, _x):
        return NotImplementedError

    def sgm_diag(self, _t, _x):
        return NotImplementedError

    def h(self, _t, _x, _u, _ux, _uxx):
        return NotImplementedError

    def v(self, _t, _x):
        return NotImplementedError

    def v_term(self, _x):
        return NotImplementedError

    def x0_points(self, num_points=None):
        return NotImplementedError

    def test_points(self, num_points=None):
        return NotImplementedError


class NonDegHJB(HJB):
    '''
    This example is modified from Section 3.1 of
        Bachouch, A., Huré, C., Langrené, N. et al. Deep Neural Networks Algorithms for Stochastic Control Problems on Finite Horizon: Numerical Applications. Methodol Comput Appl Probab 24, 143-178 (2022).
    and Section 4.3 of
        Weinan E, Han J, Jentzen A (2017) Deep learning-based numerical methods for high-dimensional parabolic partial differential equations and backward stochastic differential equations.
        In: Communications in mathematics and statistics 5, vol 5, pp 349-380.
    '''

    def __init__(
            self,
            dim_x,
            t0=torch.tensor(0.),
            te=torch.tensor(1.),
            nsamp_mc=10**6,
            x0_scale=torch.tensor(1.),
            sgm_scale=torch.tensor(1.),
            unit_ball=True,
    ) -> None:

        super().__init__(dim_x, t0=t0)
        self.dim_w = dim_x
        self.dim_w = dim_x
        self.dim_u = dim_x
        self.unit_ball = unit_ball
        self.sgm_scale = sgm_scale

        self.h_depends_on_v = False
        self.h_depends_on_vx = True
        self.h_depends_on_vxx = False
        self.sgmbar_dependson_t = False

        self.f_depends_on_v = False
        self.f_depends_on_vx = True
        self.f_depends_on_vxx = False

        self.nsamp_mc = nsamp_mc
        # self.rand_mc = torch.normal(torch.zeros([self.nsamp_mc, self.dim_w]))

        self.te = te
        self.name = 'Non-deg_HJB'
        self.x0_scale = x0_scale

    def mu(self, _t, x):
        return torch.zeros_like(x)

    def sgm_diag(self, _t, x):
        return (2**(0.5) * self.sgm_scale) * torch.ones_like(x)

    def g(self, x):
        return torch.log(0.5 * (1 + (x**2).sum(-1, keepdim=True)))

    def v_term(self, x):
        return 1 + self.g(x)

    def h(self, _t, _x, k, _v, vx, _vxx):
        kux = torch.einsum('...l, ...ml-> ...m', k, vx)
        return 2 * kux + k.pow(2).sum(-1, keepdim=True)

    def f(self, _t, _x, _v, vx, _vxx):
        return -(vx**2).sum(-1)

    def v_for_chunk(self, t, x):
        std_dw = (2 * (self.te - t.squeeze(-1)))**(0.5)
        chunksize = min(max(int(10**7 / self.dim_w), 1), self.nsamp_mc)
        nchunk_mc = int(self.nsamp_mc // chunksize) + 1
        expa_exp_list = []
        # 在 mc 的轴上进行分块求平均
        for _ in range(nchunk_mc):
            rand_mc = torch.normal(torch.zeros([chunksize, self.dim_w]),
                                   std=self.sgm_scale)
            # dw_tte: [t 的轴, MC样本, 自身]
            dw_tte = torch.einsum('..., ij -> ...ij', std_dw, rand_mc)
            expa_exp_list.append(
                torch.exp(-self.g(x.unsqueeze(-2) + dw_tte)).mean(-2))
        expa_exp = torch.stack(expa_exp_list).mean(0)
        return 1 - torch.log(expa_exp)

    def v(self, t, x, chunk_size=None):
        # x: [时间, 批量, 自身], 或 [批量, 自身]
        # t 将被广播类似 x 的轴的形式

        if chunk_size is None:
            chunk_size = min(100, int(1000 / self.dim_w**2) + 1)

        assert (t.ndim == 1) or (t.ndim == x.ndim)
        assert x.ndim >= 2

        t_expand = t.expand_as(x[..., :1])
        num_points = x.shape[0]
        chunk_size = min(num_points, chunk_size)

        uval_list = []
        ch_num = num_points // chunk_size
        idx_bat = 0
        for _ in range(ch_num):
            t_bat = t_expand[..., idx_bat:idx_bat + chunk_size, :]
            x_bat = x[..., idx_bat:idx_bat + chunk_size, :]
            uval_list.append(self.v_for_chunk(t_bat, x_bat))
            idx_bat += chunk_size
        if num_points % chunk_size > 0:
            t_last = t_expand[..., idx_bat:, :]
            x_last = x[..., idx_bat:, :]
            uval_list.append(self.v_for_chunk(t_last, x_last))

        return torch.concatenate(uval_list, dim=-2)

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        if self.unit_ball:
            e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


class NonDegHJBv2(NonDegHJB):

    def __init__(
            self,
            dim_x,
            t0=torch.tensor(0.),
            te=torch.tensor(1.),
            nsamp_mc=10**6,
            x0_scale=torch.tensor(1),
            sgm_scale=torch.tensor(1.),
            unit_ball=True,
    ) -> None:
        super().__init__(dim_x,
                         t0=t0,
                         te=te,
                         sgm_scale=sgm_scale,
                         nsamp_mc=nsamp_mc,
                         x0_scale=x0_scale,
                         unit_ball=unit_ball)
        self.name = 'Non-deg_HJBv2'
        self.sqd = dim_x**0.5

    def g(self, x):
        x2 = (x**2).sum(-1, keepdim=True)
        return -x2 + torch.log(0.5 * (1 + x2))


class NonDegHJBv3(NonDegHJB):

    def __init__(
            self,
            dim_x,
            t0=torch.tensor(0.),
            te=torch.tensor(1),
            delc=0.3,
            nsamp_mc=10**6,
            x0_scale=torch.tensor(1),
            sgm_scale=torch.tensor(1.),
            unit_ball=True,
    ) -> None:
        super().__init__(dim_x,
                         t0=t0,
                         te=te,
                         sgm_scale=sgm_scale,
                         nsamp_mc=nsamp_mc,
                         x0_scale=x0_scale,
                         unit_ball=unit_ball)
        self.delc = delc
        self.delcpi = delc / torch.pi
        self.name = f'Non-deg_HJBv3_delc{delc}_te{te.item()}'

    def g(self, x):
        return (torch.sin(x - torch.pi / 2) +
                torch.sin(1 / (self.delcpi + x.pow(2)))).mean(-1, keepdim=True)


class Counter(HJB):

    def __init__(self,
                 dim_x,
                 t0=torch.tensor(0.),
                 te=torch.tensor(1.),
                 x0_scale=torch.tensor(1.),
                 unit_ball=True) -> None:
        super().__init__(dim_x, t0=t0)
        self.eye_mat = torch.eye(self.dim_x).unsqueeze(0)
        self.dim_w = dim_x
        self.dim_u = 1

        self.te = te
        self.name = 'Counter_Example'
        self.x0_scale = x0_scale
        self.unit_ball = unit_ball

        self.f_depends_on_v = False
        self.f_depends_on_vx = False
        self.f_depends_on_vxx = False

        self.h_depends_on_v = False
        self.h_depends_on_vx = True
        self.h_depends_on_vxx = False

        self.sgmbar_dependson_t = False

    def mu(self, _t, x):
        return torch.zeros_like(x)

    def sgm_diag(self, _t, x):
        return torch.ones_like(x)

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def h(self, t, x, k, _v, vx, _vxx):
        u2_vx = k.pow(2).mean(-1, keepdims=True) * vx.abs().mean(-1)
        return u2_vx + self.f(t, x, _v, vx, _vxx)

    def f(self, t, x, _v, _vx, _vxx):
        dt_u = torch.cos(t + x).mean(-1, keepdim=True)
        dxx_u = -torch.sin(t + x).mean(-1, keepdim=True)
        return -dt_u - 0.5 * dxx_u

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        if self.unit_ball:
            e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


class Counter2(HJB):

    def __init__(self,
                 dim_x,
                 t0=torch.tensor(0.),
                 te=torch.tensor(1.),
                 x0_scale=torch.tensor(1.),
                 unit_ball=True) -> None:

        super().__init__(dim_x, t0=t0)
        self.dim_w = dim_x
        self.dim_u = 1

        self.te = te
        self.name = 'Counter_Example2'
        self.x0_scale = x0_scale
        self.unit_ball = unit_ball
        self.cx = torch.pi / 2
        self.sq_d = self.dim_x**0.5

        self.f_depends_on_v = False
        self.f_depends_on_vx = False
        self.f_depends_on_vxx = False

        self.h_depends_on_v = False
        self.h_depends_on_vx = True
        self.h_depends_on_vxx = False

        self.sgmbar_dependson_t = False

    def mu(self, _t, x):
        return torch.zeros_like(x)

    def sgm_diag(self, _t, x):
        return torch.ones_like(x)

    def v_term(self, x):
        return 1. + self.sq_d * x.mean(-1, keepdim=True) + torch.sin(
            self.te + self.cx * x).mean(-1, keepdim=True)

    def h(self, t, x, k, _v, vx, _vxx):
        u2_vx = k.pow(2).mean(-1, keepdims=True) * vx.abs().mean(-1)
        return u2_vx + self.f(t, x, _v, vx, _vxx)

    def f(self, t, x, _v, _vx, _vxx):
        tcx = t + self.cx * x
        dt_u = torch.cos(tcx).mean(-1, keepdim=True)
        dxxu_half = (-0.5 * self.cx**2) * torch.sin(tcx).mean(-1, keepdim=True)
        return -dt_u - dxxu_half

    def v(self, t, x):
        return 1. + self.sq_d * x.mean(-1, keepdim=True) + torch.sin(
            t + self.cx * x).mean(-1, keepdim=True)

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        if self.unit_ball:
            e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


class Counter2_1(HJB):

    def __init__(self,
                 dim_x,
                 t0=torch.tensor(0.),
                 te=torch.tensor(1.),
                 x0_scale=torch.tensor(1.),
                 unit_ball=True) -> None:

        super().__init__(dim_x, t0=t0)
        self.eye_mat = torch.eye(self.dim_x).unsqueeze(0)
        self.dim_w = dim_x
        self.dim_u = 1

        self.te = te
        self.name = 'Counter_Example2'
        self.x0_scale = x0_scale
        self.unit_ball = unit_ball
        self.sq_d = self.dim_x**0.5
        self.t_scale = 1.
        self.f_depends_on_v = False
        self.f_depends_on_vx = False
        self.f_depends_on_vxx = False

        self.h_depends_on_v = False
        self.h_depends_on_vx = True
        self.h_depends_on_vxx = False

        self.sgmbar_dependson_t = False

    def mu(self, _t, x):
        return torch.zeros_like(x)

    def sgm_diag(self, _t, x):
        return torch.ones_like(x)

    def v_term(self, x):
        return 1. + self.sq_d * torch.exp(
            self.t_scale * self.te) * torch.sin(x).mean(-1, keepdim=True)

    def h(self, t, x, k, _v, vx, _vxx):
        u2_vx = k.pow(2).mean(-1, keepdims=True) * vx.abs().mean(-1)
        return u2_vx + self.f(t, x, _v, vx, _vxx)

    def f(self, t, x, _v, _vx, _vxx):
        csinx = self.sq_d * torch.sin(x).mean(-1, keepdim=True)
        sca_t = torch.exp(self.t_scale * t)
        dt_u = self.t_scale * sca_t * csinx
        dxx_u = -self.t_scale**2 * sca_t * csinx
        return -dt_u - 0.5 * dxx_u

    def v(self, t, x):
        return 1. + self.sq_d * torch.exp(
            self.t_scale * t) * torch.sin(x).mean(-1, keepdim=True)

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        if self.unit_ball:
            e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


class Counter2expneqx2(HJB):

    def __init__(self,
                 dim_x,
                 t0=torch.tensor(0.),
                 te=torch.tensor(1.),
                 x0_scale=torch.tensor(1.),
                 unit_ball=True) -> None:
        super().__init__(dim_x, t0=t0)
        self.eye_mat = torch.eye(self.dim_x).unsqueeze(0)
        self.dim_w = dim_x
        self.dim_u = 1

        self.te = te
        self.name = 'Counter_Example2'
        self.x0_scale = x0_scale
        self.x_scale = torch.pi / 2
        self.t_scale = 1 / 2
        self.unit_ball = unit_ball

        self.f_depends_on_v = False
        self.f_depends_on_vx = False
        self.f_depends_on_vxx = False

        self.h_depends_on_v = False
        self.h_depends_on_vx = True
        self.h_depends_on_vxx = False

        self.sgmbar_dependson_t = False

    def mu(self, _t, x):
        return torch.zeros_like(x)

    def sgm_diag(self, _t, x):
        return torch.ones_like(x)

    def gp0(self, s):
        return torch.exp(-s.pow(2))

    def g(self, s):
        gp0 = self.gp0(s)
        gp1 = -2 * s * gp0
        gp2 = (-2 + 4 * s.pow(2)) * gp0
        return gp0, gp1, gp2

    def v_term(self, x):
        y = (x.pow(2) * self.gp0(x)).sum(-1, keepdim=True)
        return 0.5 + torch.exp(self.t_scale * self.te) * y

    def h(self, t, x, k, _v, vx, _vxx):
        u2_vx = k.pow(2).mean(-1, keepdims=True)
        return u2_vx + self.f(t, x, _v, vx, _vxx)

    def f(self, t, x, v, _vx, _vxx):
        gp0, gp1, gp2 = self.g(x)
        y = (x.pow(2) * gp0).sum(-1, keepdims=True)
        v_t = self.t_scale * torch.exp(self.t_scale * t) * y
        # v_t = self.t_scale * (v - 0.5)
        vxx_half = torch.exp(self.t_scale * t) * (
            gp0 + 2 * x * gp1 + 0.5 * x.pow(2) * gp2).sum(-1, keepdims=True)
        return -v_t - vxx_half

    def v(self, t, x):
        y = (x.pow(2) * self.gp0(x)).sum(-1, keepdims=True)
        return 0.5 + torch.exp(self.t_scale * t) * y

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        if self.unit_ball:
            e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


class Counter2expcos(HJB):

    def __init__(self,
                 dim_x,
                 t0=torch.tensor(0.),
                 te=torch.tensor(1.),
                 x0_scale=torch.tensor(1.),
                 unit_ball=True) -> None:
        super().__init__(dim_x, t0=t0)
        self.eye_mat = torch.eye(self.dim_x).unsqueeze(0)
        self.dim_w = dim_x
        self.dim_u = 1

        self.te = te
        self.name = 'Counter_Example2'
        self.x0_scale = x0_scale
        self.x_scale = torch.pi / 2
        self.unit_ball = unit_ball

        self.f_depends_on_v = False
        self.f_depends_on_vx = False
        self.f_depends_on_vxx = False

        self.h_depends_on_v = False
        self.h_depends_on_vx = True
        self.h_depends_on_vxx = False

        self.sgmbar_dependson_t = False

    def mu(self, _t, x):
        return torch.zeros_like(x)

    def sgm_diag(self, _t, x):
        return torch.ones_like(x)

    def v_term(self, x):
        y = (x.pow(2) * torch.cos(x)).sum(-1, keepdim=True)
        return torch.exp(self.te) * y

    def h(self, t, x, k, _v, vx, _vxx):
        u2_vx = k.pow(2).mean(-1, keepdims=True)
        return u2_vx + self.f(t, x, _v, vx, _vxx)

    def f(self, t, x, v, _vx, _vxx):
        cos_val = torch.cos(x)
        sin_val = torch.sin(x)
        v_t = v
        v_xx = torch.exp(t) * (2 * cos_val - 4 * x * sin_val).sum(
            -1, keepdim=True) - v
        return -v_t - v_xx / 2

    def v(self, t, x):
        y = (x.pow(2) * torch.cos(x)).sum(-1, keepdim=True)
        return torch.exp(t) * y

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        if self.unit_ball:
            e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


class Counter2sin(HJB):

    def __init__(self,
                 dim_x,
                 t0=torch.tensor(0.),
                 te=torch.tensor(1.),
                 x0_scale=torch.tensor(1.),
                 unit_ball=True) -> None:
        super().__init__(dim_x, t0=t0)
        self.eye_mat = torch.eye(self.dim_x).unsqueeze(0)
        self.dim_w = dim_x
        self.dim_u = 1

        self.te = te
        self.name = 'Counter_Example2'
        self.x0_scale = x0_scale
        self.x_scale = torch.pi / 2
        self.unit_ball = unit_ball

        self.f_depends_on_v = False
        self.f_depends_on_vx = False
        self.f_depends_on_vxx = False

        self.h_depends_on_v = False
        self.h_depends_on_vx = True
        self.h_depends_on_vxx = False

        self.sgmbar_dependson_t = False

    def mu(self, _t, x):
        return torch.zeros_like(x)

    def sgm_diag(self, _t, x):
        return torch.ones_like(x)

    def v_term(self, x):
        y = (x.pow(2) * torch.sin(self.te + x)).sum(-1, keepdim=True)
        return 1 + y

    def h(self, t, x, k, _v, vx, _vxx):
        u2_vx = k.pow(2).mean(-1, keepdims=True)
        return u2_vx + self.f(t, x, _v, vx, _vxx)

    def f(self, t, x, v, _vx, _vxx):
        cos_val = torch.cos(t + x)
        sin_val = torch.sin(t + x)
        xpow2 = x.pow(2)
        v_t = (xpow2 * cos_val).sum(-1, keepdim=True)
        v_xx = (2 * sin_val + 4 * x * cos_val).sum(
            -1, keepdim=True) - (x.pow(2) * sin_val).sum(-1, keepdim=True)
        return -v_t - v_xx / 2

    def v(self, t, x):
        y = (x.pow(2) * torch.sin(t + x)).sum(-1, keepdim=True)
        return 1 + y

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        if self.unit_ball:
            e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


class Counter3(HJB):

    def __init__(self,
                 dim_x,
                 t0=torch.tensor(0.),
                 te=torch.tensor(1.),
                 x0_scale=torch.tensor(1.),
                 unit_ball=True) -> None:
        super().__init__(dim_x, t0=t0)
        self.eye_mat = torch.eye(self.dim_x).unsqueeze(0)
        self.dim_w = dim_x
        self.dim_u = 1

        self.te = te
        self.name = 'Counter_Example3'
        self.x0_scale = x0_scale
        self.x_scale = torch.pi / 2
        self.unit_ball = unit_ball

        self.f_depends_on_v = True
        self.f_depends_on_vx = False
        self.f_depends_on_vxx = False

        self.h_depends_on_v = True
        self.h_depends_on_vx = True
        self.h_depends_on_vxx = False

        self.sgmbar_dependson_t = False

    def mu(self, _t, x):
        return torch.zeros_like(x)

    def sgm_diag(self, _t, x):
        return torch.ones_like(x)

    def v_term(self, x):
        y = torch.sin(self.te + self.x_scale * x).sum(-1, keepdim=True)
        return y

    def h(self, t, x, k, _v, vx, _vxx):
        u2_vx = k.pow(2).mean(-1, keepdims=True)  # * vx.abs().mean(-1)
        return u2_vx + self.f(t, x, _v, vx, _vxx)

    def f(self, t, x, v, _vx, _vxx):
        v_t = torch.cos(t + self.x_scale * x).sum(-1, keepdim=True)
        return -v_t + (0.5 * self.x_scale**2) * v

    def v(self, t, x):
        y = torch.sin(t + self.x_scale * x).sum(-1, keepdim=True)
        return y

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        if self.unit_ball:
            e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


==> CodeAndFig/Non-deg_HJBv3_t0te/testsocmart.py <==
import csv
import random
from functools import partial
from itertools import product
from pathlib import Path

import numpy as np
import torch
from torch import nn

from fbsnn import FBSNN
from socmart import DNNtx, SOCMartNet, plot_hist, plots, plots_true, setup_mp, cleanup, VovNet
from torch.nn.parallel import DistributedDataParallel as DDP
import torch.multiprocessing as mp


def setup_seed(seed):
    # 设置随机数种子
    torch.manual_seed(seed)
    torch.cuda.manual_seed_all(seed)
    np.random.seed(seed)
    random.seed(seed)
    torch.backends.cudnn.benchmark = False
    torch.backends.cudnn.deterministic = True


def batsize2epoch(fullsize, batsizes, milstone, max_iter):
    ext_mstone = [0] + milstone + [max_iter]
    steps = [
        ext_mstone[i + 1] - ext_mstone[i] for i in range(len(ext_mstone) - 1)
    ]
    epoch = sum([b * s for b, s in zip(batsizes, steps)]) / fullsize
    return epoch


def main(rank, world_size, seed=0):

    print(f"Running process on rank {rank}.")
    setup_seed(seed + rank)
    setup_mp(rank, world_size)
    torch.set_default_dtype(torch.float64)
    torch.set_default_device(f'cuda:{rank}')

    import socp

    log_gap = 1
    prob_list = ['hjb3']
    # 'hjb1', 'hjb2', 'hjb3', 'count', 'count2', 'count3'
    unit_ball = False
    dimx_list = [100]

    te_list = [1., 0.5, 0.1, 0.05, 0.01]
    num_dt = 100
    numpath = 10**5

    batsize_socm = [200, 400, 800, 1600]
    num_bsize_socm = len(batsize_socm)

    x0_scale = torch.tensor(1.)  # x0 在坐标轴上的分布半径
    x0_scale_plot = torch.tensor(1.)

    testnn_lr = 1e-2
    use_schtest = True

    meth_list = [
        'SOCMartNet',
        'PrabMartNet',
        'FBSNN',
    ]

    act_func_u = nn.ReLU
    act_func_v = nn.ReLU
    act_func_testnn = nn.LeakyReLU
    use_vovnet = False

    output_dir = './outputs'
    Path(output_dir).mkdir(exist_ok=True)

    for prob_name, te, dim_x, method in product(prob_list, te_list, dimx_list,
                                                meth_list):
        if dim_x > 100:
            maxit_socm = 2000
        else:
            maxit_socm = 1000

        t0 = torch.tensor(0.)
        te = torch.tensor(te)
        dt = (te - t0) / num_dt
        # test_dim = 2 * dim_x + 500
        # ctest = 1.  #torch.pi * torch.arange(1, test_dim + 1)

        bsize_milstone_socm = [
            int(maxit_socm / num_bsize_socm * (i + 1))
            for i in range(num_bsize_socm - 1)
        ]

        if (method == 'SOCMartNet') or (method == 'PrabMartNet'):

            lamb0 = 1.
            del_lamb = 1.
            max_lamb = 1.
            beta_term = 0.

            batsize_gpu = [int(siz / world_size) for siz in batsize_socm]

            init_lr = 1e-3
            use_schvnn = True
            schvary_step = max(int(maxit_socm / 10), 1)
            sch_gam = 0.01**(1 / 9)
            step_uv = 2
            step_rho = 1
            use_schunn = False

            if method == 'SOCMartNet':

                lamb0 = 10.
                del_lamb = 10
                max_lamb = 1e4
                use_schunn = True

        elif method == 'FBSNN':

            batsize_fbnna = 300
            num_epoch = batsize2epoch(
                numpath,
                batsize_socm,
                bsize_milstone_socm,
                maxit_socm,
            )
            maxit_fbnna = int(num_epoch * numpath / batsize_fbnna)
            init_lr = 1e-3
            schvary_step = max(int(maxit_fbnna / 10), 1)
            sch_gam = 0.001**(1 / 9)
            use_schunn = False
            use_schvnn = True

        else:
            raise ValueError(f'Unknown Argument: {method}')

        num_test_points = 10**3

        if prob_name == 'hjb1':
            problem = socp.NonDegHJB(
                dim_x,
                t0=t0,
                te=te,
                x0_scale=x0_scale,
                unit_ball=unit_ball,
            )
        elif prob_name == 'hjb2':
            problem = socp.NonDegHJBv2(
                dim_x,
                t0=t0,
                te=te,
                x0_scale=x0_scale,
                unit_ball=unit_ball,
            )
        elif prob_name == 'hjb3':
            delc_hjb2_3 = 0.1
            problem = socp.NonDegHJBv3(
                dim_x,
                t0=t0,
                te=te,
                x0_scale=x0_scale,
                unit_ball=unit_ball,
                delc=delc_hjb2_3,
            )
        elif prob_name == 'count':
            problem = socp.Counter(
                dim_x,
                t0=t0,
                te=te,
                x0_scale=x0_scale,
                unit_ball=unit_ball,
            )
        elif prob_name == 'count2':
            problem = socp.Counter2(
                dim_x,
                t0=t0,
                te=te,
                x0_scale=x0_scale,
                unit_ball=unit_ball,
            )
        elif prob_name == 'count3':
            problem = socp.Counter3(
                dim_x,
                t0=t0,
                te=te,
                x0_scale=x0_scale,
                unit_ball=unit_ball,
            )
        else:
            raise ValueError(f"Invaild prob == {prob_name}")

        x0 = problem.x0_points(int(numpath / world_size))
        x_test = problem.test_points(num_test_points)

        vtrue_val = problem.v(t0.unsqueeze(-1), x_test)
        sav_name = f"{output_dir}/{method}_{problem.name}_d{dim_x}"

        plots_true(
            dim_x,
            [
                partial(problem.v, t0.unsqueeze(0)),
                partial(problem.v, te.unsqueeze(0))
            ],
            ['t=0', 't=T'],
            sav_name + '_true_t0te',
            x_scale=x0_scale_plot,
            unit_ball=unit_ball,
        )

        dim_w = dim_x
        width_unn = [dim_x] + [2 * (dim_x + 10)] * 3 + [problem.dim_u]
        width_vnn = [dim_x] + [2 * (dim_x + 10)] * 3 + [1]
        width_testnn = [dim_x] + [2 * dim_x + 500]
        # width_testnn = [
        #     dim_x,
        #     dim_x + 10,
        #     dim_x + 10,
        #     dim_x + 10,
        #     dim_x + 10,
        #     dim_x + 10,
        #     dim_x + 10,
        #     dim_x + 10,
        #     dim_x + 10,
        # ]
        if use_vovnet is True:
            unn = VovNet(width_unn, act_func=act_func_u)
            vnn = VovNet(width_vnn, act_func=act_func_v)
        else:
            unn = DNNtx(width_unn, act_func=act_func_u)
            vnn = DNNtx(width_vnn, act_func=act_func_v)

        def shell_test(_t, y):
            return torch.sin(y)

        # test_nn = StackNet(width_testnn,
        #                    shell_func=shell_test,
        #                    act_func=act_func_testnn)

        test_nn = DNNtx(
            width_testnn,
            act_func=act_func_testnn,
            shell_func=shell_test,
        )

        unn = DDP(unn.to(rank), device_ids=[rank])
        vnn = DDP(vnn.to(rank), device_ids=[rank])
        test_nn = DDP(test_nn.to(rank), device_ids=[rank])

        optim_unn = torch.optim.RMSprop(unn.parameters(), lr=init_lr)
        optim_vnn = torch.optim.RMSprop(vnn.parameters(), lr=init_lr)
        optim_test = torch.optim.RMSprop(test_nn.parameters(), lr=testnn_lr)

        sch_unn = torch.optim.lr_scheduler.StepLR(
            optim_unn, step_size=schvary_step,
            gamma=sch_gam) if use_schunn else None
        sch_vnn = torch.optim.lr_scheduler.StepLR(
            optim_vnn, step_size=schvary_step,
            gamma=sch_gam) if use_schvnn else None
        sch_rho = torch.optim.lr_scheduler.StepLR(
            optim_test, step_size=schvary_step,
            gamma=sch_gam) if use_schtest else None

        nets = (unn, vnn, test_nn)
        optims = (optim_unn, optim_vnn, optim_test)
        schs = (sch_unn, sch_vnn, sch_rho)

        def error_func():
            error = vnn(t0.unsqueeze(-1), x_test) - vtrue_val
            l1err = torch.abs(error).mean()
            return l1err / torch.abs(vtrue_val).mean()

        if method == 'SOCMartNet':
            solver = SOCMartNet(
                dt,
                problem.mu,
                problem.sgm_diag,
                problem.h,
                problem.v_term,
                dim_w,
                t0=t0,
                h_depends_on_ux=problem.h_depends_on_vx,
                h_depends_on_uxx=problem.h_depends_on_vxx,
            )

            unn, vnn, test_nn = solver.train(
                nets,
                optims,
                schs,
                maxit_socm,
                x0,
                batsize_gpu,
                rank=rank,
                lamb0=lamb0,
                beta_term=beta_term,
                batsize_milstone=bsize_milstone_socm,
                num_dt=num_dt,
                err_func=error_func,
                log_gap=log_gap,
                step_uv=step_uv,
                step_rho=step_rho,
                del_lamb=del_lamb,
                max_lamb=max_lamb)

        elif method == 'PrabMartNet':
            solver = SOCMartNet(
                dt,
                problem.mu,
                problem.sgm_diag,
                problem.h,
                problem.v_term,
                dim_w,
                t0=t0,
                f_func=problem.f,
                h_depends_on_ux=problem.h_depends_on_vx,
                h_depends_on_uxx=problem.h_depends_on_vxx,
            )

            _, vnn, test_nn = solver.train(
                nets,
                optims,
                schs,
                maxit_socm,
                x0,
                batsize_gpu,
                rank=rank,
                lamb0=lamb0,
                beta_term=beta_term,
                batsize_milstone=bsize_milstone_socm,
                num_dt=num_dt,
                err_func=error_func,
                log_gap=log_gap,
                step_uv=step_uv,
                step_rho=step_rho,
                del_lamb=del_lamb,
                max_lamb=max_lamb)

        elif method == 'FBSNN':
            beta_term = 0.02
            solver = FBSNN(dt,
                           problem.mu,
                           problem.sgm_diag,
                           problem.f,
                           problem.v_term,
                           dim_w,
                           t0=t0)
            vnn = solver.solve(vnn,
                               optim_vnn,
                               sch_vnn,
                               maxit_fbnna,
                               x0,
                               beta_term, [int(batsize_fbnna / world_size)],
                               rank=rank,
                               batsize_milstone=None,
                               num_dt=num_dt,
                               err_func=error_func,
                               log_gap=log_gap,
                               f_depends_on_uxx=problem.f_depends_on_vxx)

        else:
            raise ValueError(f'Unknown argument: method={method}')

        if rank == 0:
            save_results((unn, vnn, test_nn), problem, solver, sav_name)

    cleanup()


def save_results(nets, problem, solver, sav_name):
    unn, vnn, test_nn = nets

    torch.save(unn.module.state_dict(), f"{sav_name}_unn.pkl")
    torch.save(vnn.module.state_dict(), f"{sav_name}_vnn.pkl")
    torch.save(test_nn.state_dict(), f"{sav_name}_testnn.pkl")

    epoch_hist = solver.epoch_hist.cpu().numpy()
    lossmart_hist = solver.lossmart_hist.cpu().numpy()
    error_hist = solver.error_hist.cpu().numpy()
    ham_hist = solver.ham_hist.cpu().numpy()

    plot_hist(
        sav_name + 'lossmart_hist.pdf',
        [epoch_hist],
        [lossmart_hist],
        xlabel='Epoch',
        ylabel='Martingale Loss',
    )
    plot_hist(
        sav_name + 'error_hist.pdf',
        [epoch_hist],
        [error_hist],
        xlabel='Epoch',
        ylabel='Error of value function',
    )
    plot_hist(
        sav_name + 'ham_hist.pdf',
        [epoch_hist],
        [ham_hist],
        xlabel='Epoch',
        ylabel='Mean of Hamiltonian',
        yscal='linear',
        ylim0=-1,
        ylim1=1,
    )

    plots(problem.dim_x,
          partial(problem.v, problem.t0.unsqueeze(0)),
          partial(vnn.module.forward, problem.t0.unsqueeze(0)),
          sav_name + '_t0',
          x_scale=problem.x0_scale,
          unit_ball=problem.unit_ball)

    log_tensor = torch.stack(
        [
            solver.it_hist, solver.epoch_hist, solver.rt_hist,
            solver.lossmart_hist, solver.error_hist
        ],
        dim=1,
    )
    csv_header = ['iter step', 'epoch', 'rt', 'mart loss', 'error']
    with open(f'{sav_name}.csv', 'w', encoding='UTF8', newline='') as f:
        writer = csv.writer(f)
        writer.writerow(csv_header)
        writer.writerows(log_tensor.cpu().numpy())


if __name__ == '__main__':

    n_gpus = torch.cuda.device_count()
    # n_gpus = 1
    # assert n_gpus >= 2, f"Requires at least 2 GPUs to run, but got {n_gpus}"
    print(f'Number of used GPUs: {n_gpus}')
    world_size = n_gpus

    for i in range(n_gpus):
        device = torch.device(f"cuda:{i}")
        properties = torch.cuda.get_device_properties(device)
        print(f"GPU {i}: {properties.name}")
        print("Memory: ", properties.total_memory)

    mp.spawn(main, args=(world_size, ), nprocs=world_size, join=True)


==> CodeAndFig/SOCMN_HJB3_d50_100/plot.py <==
import torch
import numpy as np
import matplotlib.pyplot as plt

import prabequations
from functools import partial
from pdesolver import CompDNN, DNNtx, DNNx


def plot_solution(xcoord_plot, unn_plot, utrue_plot, sav_name, ylim=None):
    plt.plot(
        xcoord_plot,
        utrue_plot,
        label='True solution',
        color='blue',
    )
    plt.scatter(
        xcoord_plot,
        unn_plot,
        label='Predicted solution',
        color='red',
    )
    if ylim is not None:
        plt.ylim(*ylim)
    # ax.set(xlim=(-1, 1), ylim=(-5, 20))
    plt.legend()
    plt.savefig(sav_name)
    # plt.show()
    plt.close()


def plots(dim_x, u_true, u_nn, sav_name, x_scale=1., ylim0=None, ylim1=None):
    e_diag = torch.ones([dim_x])
    xcoord_plot = torch.linspace(-x_scale, x_scale, 50)
    xdiag = torch.outer(xcoord_plot, e_diag)

    e_1stcoord = torch.zeros([dim_x])
    e_1stcoord[0] = 1
    x1stcoord = torch.outer(xcoord_plot, e_1stcoord)

    e_2coord = torch.zeros([dim_x])
    e_2coord[:2] = 1
    xdiag2 = torch.outer(xcoord_plot, e_2coord)

    x_tup = (x1stcoord, xdiag, xdiag2)
    # xnp_list = [x.cpu().numpy() for x in x_tup]
    savnam_tup = ('_1stcoord', '_diag', '_diag2')
    u_true_list = [u_true(x).cpu().numpy() for x in x_tup]
    u_nn_list = [u_nn(x).detach().cpu().numpy() for x in x_tup]

    u_max = np.max([u_true_list, u_nn_list])
    u_min = np.min([u_true_list, u_nn_list])
    if ylim0 is None:
        ylim0 = u_min - 0.1 * (u_max - u_min)
    if ylim1 is None:
        ylim1 = u_max + 0.1 * (u_max - u_min)

    for i in range(3):
        plot_solution(
            xcoord_plot.cpu().numpy(),
            u_nn_list[i],
            u_true_list[i],
            sav_name + savnam_tup[i],
            ylim=(ylim0, ylim1),
        )


def main():

    # torch.set_default_dtype(torch.float64)
    # if torch.cuda.is_available():
    #     print("Using cuda device")
    #     torch.set_default_device('cuda')
    # else:
    #     print("Using cpu device")
    #     torch.set_default_device('cpu')

    dim_x = 1
    pt_name = f'HJB Equation1_d{dim_x}_unn.pt'

    prob = 'hjb1'  # 'pbe', 'poi', 'hjb1', 'hjb_lq1', 'hjb_lq2',
    dim_y = 1

    t0 = torch.tensor(0.)
    te = torch.tensor(1.)
    num_dt = 100
    x0_scale = torch.tensor(1.)  # x0 在坐标轴上的分布半径

    use_pref_uterm = False
    use_comnet = False  # 仅适用于 u(t, x) 的 DNN
    width_dnn = [dim_x, 2 * dim_x + 20, 2 * dim_x + 20, 2 * dim_x + 20, dim_y]
    act_func = torch.nn.GELU

    if prob == 'poi':
        problem = prabequations.Poisson(
            dim_x,
            scale=10.,
            drift=2.,
            x0_scale=x0_scale,
        )
    elif prob == 'pbe':
        problem = prabequations.PoissonBoltzmann(
            dim_x,
            drift=0.,
            x0_scale=x0_scale,
        )
    elif prob == 'hjb1':
        problem = prabequations.HJB1(
            dim_x,
            te=te,
            x0_scale=x0_scale,
        )
    elif prob == 'hjb_lq1':
        problem = prabequations.HJBLQ(dim_x,
                                  te=te,
                                  x0_scale=x0_scale,
                                  numdt_rct=10**3,
                                  isknow_uxx=True)
    elif prob == 'hjb_lq2':
        problem = prabequations.HJBLQ(dim_x,
                                  te=te,
                                  x0_scale=x0_scale,
                                  numdt_rct=10**3,
                                  isknow_uxx=False)
    elif prob == 'count':
        problem = prabequations.Counter(dim_x, te=te, x0_scale=x0_scale)
    else:
        raise ValueError(f"Invaild prob == {prob}")

    # x0 = problem.x0_points(tot_size)
    # x_test = problem.test_points(num_test_points)

    if problem.has_termcond:
        if use_pref_uterm and (not use_comnet):

            def pref_func(t, x, y):
                return (t - te) * y + problem.u_term(x)
        else:
            pref_func = None
    else:
        pref_func = None

    if problem.u_depends_on_t:
        if use_comnet:
            u_nn = CompDNN(width_dnn,
                           num_subnets=num_dt + 1,
                           uterm=problem.u_term,
                           act_func=act_func)

        else:
            u_nn = DNNtx(width_dnn, pre_func=pref_func, act_func=act_func)

    else:
        u_nn = DNNx(width_dnn, act_func=act_func)

    sav_name = pt_name.split('.')[0]

    unn_load = torch.load(pt_name, map_location=torch.device('cpu'))
    u_nn.load_state_dict(unn_load)

    if isinstance(u_nn, DNNtx):
        unnx = partial(u_nn, t0.unsqueeze(0)+0.3)
    elif isinstance(u_nn, CompDNN):
        unnx = partial(u_nn, 0)
    else:
        unnx = u_nn

    plots(dim_x,
          partial(problem.u, t0.unsqueeze(0)+0.3),
          unnx,
          sav_name,
          x_scale=x0_scale,
          ylim0=None,
          ylim1=None)

    # plots(
    #     dim_x,
    #     partial(problem.u, te.unsqueeze(0)-dt),
    #     partial(u_nn, -2),
    #     sav_name,
    #     x_scale=x0_scale,
    # )


if __name__ == '__main__':
    main()


==> CodeAndFig/SOCMN_HJB3_d50_100/plotcsv.py <==
import os
import numpy as np
import pandas as pd
from socmart import plot_hist
# import matplotlib.pyplot as plt


def csv2np(csv_name):
    df = pd.read_csv(csv_name)
    epo_arr = df['epoch'].to_numpy()
    loss_arr = df['mart loss'].to_numpy()
    err_arr = df['error'].to_numpy()
    return epo_arr, loss_arr, err_arr


def downsamp(arr, max_length):
    if arr.shape[0] > max_length:
        idx = np.linspace(0, arr.shape[0] - 1, max_length).round().astype(int)
        arr_sped = arr[idx]
    else:
        arr_sped = arr
    return arr_sped


def main():

    equ = 'HJB'  # 'Count', 'HJB'

    path = 'csv'
    dimx_list = [50, 100, 500]
    color_dict = {
        'SOC-MartNet': 'royalblue',
        'FBSNN': 'tomato',
    }

    linewidth = 1
    plot_loss = False
    cut_rate = None  # None or float
    alpha = 0.95  # 透明度
    arr_maxlength = None  # 若待绘图的数组超出 arr_maxlength 的长度, 则对其进行等距采样

    for dim_x in dimx_list:
        sav_name = f'Resplots_{equ}_d{dim_x}'
        meth_list = []
        epo_list = []
        loss_list = []
        err_list = []

        for file_csv in os.listdir(path):

            if not ((equ in file_csv) and (f'_d{dim_x}.csv' in file_csv)):
                continue

            if 'SOCMartNet' in file_csv:
                continue

            # raise RuntimeError(
            # "There is no csv_file s.t. (equ in f) and (f'_d{dim_x}.csv' in f) == True."
            # )
            meth = file_csv.split('_')[0]
            if meth == 'PrabMartNet':
                meth = 'SOC-MartNet'

            epo_arr, loss_arr, err_arr = csv2np(f'{path}/{file_csv}')
            meth_list.append(meth)
            epo_list.append(epo_arr)
            loss_list.append(loss_arr)
            err_list.append(err_arr)

        if cut_rate is not None:
            epo_maxplot = min([rt[-1] for rt in epo_list]) * cut_rate

            epocut_list = []
            errcut_list = []
            losscut_list = []
            for epo, loss, err in zip(epo_list, loss_list, err_list):
                epocut_list.append(epo[epo <= epo_maxplot])
                errcut_list.append(err[epo <= epo_maxplot])
                losscut_list.append(loss[epo <= epo_maxplot])
        else:
            epocut_list = epo_list
            errcut_list = err_list
            losscut_list = loss_list

        if arr_maxlength is not None:
            epocut_list = [downsamp(epo, arr_maxlength) for epo in epocut_list]
            errcut_list = [downsamp(err, arr_maxlength) for err in errcut_list]
            losscut_list = [
                downsamp(loss, arr_maxlength) for loss in losscut_list
            ]

        color_list = [color_dict[meth] for meth in meth_list]

        plot_hist(
            f'{sav_name}_error.pdf',
            epocut_list,
            errcut_list,
            lable_list=meth_list,
            color_list=color_list,
            xlabel='Epoch',
            ylabel='Relative Error',
            alpha=alpha,
            linewidth=linewidth,
        )

        if plot_loss:
            plot_hist(
                f'{sav_name}_loss.pdf',
                epocut_list,
                losscut_list,
                lable_list=meth_list,
                color_list=color_list,
                xlabel='Epoch',
                ylabel='Loss value',
                alpha=alpha,
                linewidth=linewidth,
            )


if __name__ == '__main__':
    main()


==> CodeAndFig/SOCMN_HJB3_d50_100/plothami.py <==
import numpy as np
import pandas as pd
from socmart import plot_hist


def csv2np(csv_name):
    df = pd.read_csv(csv_name)
    epo_arr = df['epoch'].to_numpy()
    loss_arr = df['mart loss'].to_numpy()
    err_arr = df['error'].to_numpy()
    return epo_arr, loss_arr, err_arr


def downsamp(arr, max_length):
    if arr.shape[0] > max_length:
        idx = np.linspace(0, arr.shape[0] - 1, max_length).round().astype(int)
        arr_sped = arr[idx]
    else:
        arr_sped = arr
    return arr_sped


def main():

    csv_file = './outputs/SOCMartNet_Non-deg_HJBv3_delc0.1_te0.01_d1000.csv'
    sav_name = ''
    df = pd.read_csv(csv_file)
    epo_arr = df['epoch'].to_numpy()
    ham_arr = df['hami'].to_numpy()

    plot_hist(
        sav_name + 'ham_hist.pdf',
        [epo_arr],
        [ham_arr],
        xlabel='Epoch',
        ylabel='Mean of Hamiltonian',
        yscal='linear',
        ylim0=0,
        ylim1=10,
    )


if __name__ == '__main__':
    main()


==> CodeAndFig/SOCMN_HJB3_d50_100/plottrue.py <==
from functools import partial
from itertools import product
from pathlib import Path

import torch
from socmart import plots_true


def main():
    torch.set_default_dtype(torch.float64)
    torch.set_default_device('cuda:0')

    import socp

    prob_list = ['hjb3']
    # 'hjb1', 'hjb2', 'hjb3', 'count', 'count2', 'count3'
    unit_ball = False
    dimx_list = [10]

    te_list = [1., 0.5, 0.1, 0.05, 0.01]
    x0_scale = torch.tensor(1.)  # x0 在坐标轴上的分布半径
    x0_scale_plot = torch.tensor(1.)

    output_dir = './outputs_truesol'
    Path(output_dir).mkdir(exist_ok=True)

    for prob_name, te, dim_x in product(prob_list, te_list, dimx_list):

        t0 = torch.tensor(0.)
        te = torch.tensor(te)

        if prob_name == 'hjb1':
            problem = socp.NonDegHJB(
                dim_x,
                t0=t0,
                te=te,
                x0_scale=x0_scale,
                unit_ball=unit_ball,
            )
        elif prob_name == 'hjb2':
            problem = socp.NonDegHJBv2(
                dim_x,
                t0=t0,
                te=te,
                x0_scale=x0_scale,
                unit_ball=unit_ball,
            )
        elif prob_name == 'hjb3':
            delc_hjb2_3 = 0.1
            problem = socp.NonDegHJBv3(
                dim_x,
                t0=t0,
                te=te,
                x0_scale=x0_scale,
                unit_ball=unit_ball,
                delc=delc_hjb2_3,
            )
        elif prob_name == 'count':
            problem = socp.Counter(
                dim_x,
                t0=t0,
                te=te,
                x0_scale=x0_scale,
                unit_ball=unit_ball,
            )
        elif prob_name == 'count2':
            problem = socp.Counter2(
                dim_x,
                t0=t0,
                te=te,
                x0_scale=x0_scale,
                unit_ball=unit_ball,
            )
        elif prob_name == 'count3':
            problem = socp.Counter3(
                dim_x,
                t0=t0,
                te=te,
                x0_scale=x0_scale,
                unit_ball=unit_ball,
            )
        else:
            raise ValueError(f"Invaild prob == {prob_name}")

        sav_name = f"{output_dir}/{problem.name}_d{dim_x}_te{te.item()}"

        # plots_true(
        #     dim_x,
        #     [
        #         # partial(problem.v, t0.unsqueeze(0)),
        #         partial(problem.v, te.unsqueeze(0))
        #     ],
        #     ['t=T'],
        #     sav_name + '_true_te',
        #     x_scale=x0_scale_plot,
        #     unit_ball=unit_ball,
        # )
        # plots_true(
        #     dim_x,
        #     [
        #         partial(problem.v, t0.unsqueeze(0)),
        #         # partial(problem.v, te.unsqueeze(0))
        #     ],
        #     ['t=0'],
        #     sav_name + '_true_t0',
        #     x_scale=x0_scale_plot,
        #     unit_ball=unit_ball,
        # )
        plots_true(
            dim_x,
            [
                partial(problem.v, te.unsqueeze(0)),
                partial(problem.v, t0.unsqueeze(0))
            ],
            ['t=T', 't=0'],
            sav_name + '_true_t0te',
            x_scale=x0_scale_plot,
            unit_ball=unit_ball,
        )


if __name__ == '__main__':
    main()


==> CodeAndFig/SOCMN_HJB3_d50_100/prabequations.py <==
import torch
import numpy as np
from scipy.integrate import solve_ivp

from scipy.interpolate import CubicSpline

# from torch.nn.functional import interpolate


def sampling_circle(num_samp):
    a = torch.rand(num_samp)
    b = torch.rand(num_samp)
    x = torch.sqrt(a) * torch.cos(2 * torch.pi * b)
    y = torch.sqrt(a) * torch.sin(2 * torch.pi * b)
    return x, y


class Example(object):

    def __init__(self, dim_x) -> None:
        self.dim_x = dim_x
        self.dim_y = 1
        self.dim_w = dim_x
        self.name = 'Default'

        self.u_depends_on_t = None  # bool: Does u depends on t?
        self.f_depends_on_ux = True
        self.f_depends_on_uxx = False

        self.has_boundcond = None
        self.has_termcond = None

    def domain(self, _t, _x):
        return NotImplementedError

    def sample_bd(self, _num_points):
        return NotImplementedError

    def b(self, _t, _x):
        return NotImplementedError

    def sgm_diag(self, _t, _x):
        return NotImplementedError

    def f(self, _t, _x, _u, _ux, _uxx):
        return NotImplementedError

    def u(self, _t, _x):
        return NotImplementedError

    def u_term(self, _x):
        return NotImplementedError

    def test_points(self, num_points=None):
        return NotImplementedError


class PoissonBoltzmann(Example):

    def __init__(
            self,
            dim_x,
            c=-1,
            w=2,
            drift=0.,
            x0_scale=torch.tensor(1.),
            x0_scale_test=torch.tensor(1.),
    ) -> None:
        super().__init__(dim_x)
        self.w = w
        self.c = c
        self.dim_w = dim_x
        self.drift = drift
        self.name = 'Poisson-Boltzmann Equation'

        self.u_depends_on_t = False
        self.has_boundcond = True
        self.has_termcond = False
        self.x0_scale = x0_scale
        self.x0_scale_test = x0_scale_test

        if drift == 0:
            self.f_depends_on_ux = False
        else:
            self.f_depends_on_ux = True
        self.f_depends_on_uxx = False

    def domain(self, _t, x):
        return (torch.abs(x).max(dim=-1)[0] < 1).unsqueeze(-1)

    def sample_dom(self, num_points):
        return torch.rand(num_points, self.dim_x) * 2 - 1

    def sample_bd(self, num_points):
        xbd = torch.rand(num_points, self.dim_x) * 2 - 1
        # xbd[int(num_points / 2):, 0] = 1.
        rand_idx = torch.randint(self.dim_x, (num_points, ))
        rand_1_n1 = torch.randint(2, (num_points, )) * 2 - 1
        xbd[torch.arange(num_points), rand_idx] = rand_1_n1.to(xbd.dtype)
        return xbd

    def b(self, _t, x):
        return self.drift * x

    def sgm_diag(self, _t, x):
        return 2**(0.5) * torch.ones_like(x)

    def f(self, _t, x, _y, ux, _uxx):
        sum_coswx = torch.sum(torch.cos(self.w * x), dim=-1, keepdim=True)
        f_init = sum_coswx * self.w**2 - self.c * sum_coswx
        if self.drift != 0:
            ux_x = torch.einsum('...ij, ...j -> ...i', ux, x)
            dx_u = self.drift * ux_x
            f_val = f_init - dx_u
        else:
            f_val = f_init
        return f_val

    def u(self, _t, x):
        return torch.sum(torch.cos(self.w * x), dim=-1, keepdim=True)

    def pre_func(self, _t, x, y):
        x2 = x**2
        factor = (x2 - 1).prod(dim=-1, keepdim=True)
        x2_bd = x / (1e-14 + torch.abs(x).max(-1, keepdim=True)[0])
        return factor * y + (1 - factor)**2 * self.u(x2_bd)

    def pre_func_v2(self, _t, x, y):
        factor = torch.relu(1 - (x**2).max(dim=-1, keepdim=True)[0])
        return factor * y + self.u(x)

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


class Poisson(Example):
    """
    This example is from Section 5.2 of
        Zhiwei Gao, Liang Yan and Tao Zhou,  Failure-informed adaptive sampling for PINNs,  SIAM J. Sci. Comput., Vol. 45, No. 4, pp. A1971- A2023.
    """

    def __init__(
            self,
            dim_x,
            scale=1000,
            drift=0.,
            x0_scale=torch.tensor(1.),
    ) -> None:
        super().__init__(dim_x)
        self.dim_w = dim_x
        self.scale = scale
        self.name = 'Poisson Equation'
        self.drift = drift

        self.u_depends_on_t = False
        self.has_boundcond = True
        self.has_termcond = False
        self.x0_scale = x0_scale

        if drift == 0:
            self.f_depends_on_ux = False
        else:
            self.f_depends_on_ux = True
        self.f_depends_on_uxx = False

    def domain(self, _t, x):
        return (torch.abs(x).max(dim=-1)[0] < 1).unsqueeze(-1)

    def sample_dom(self, num_points):
        return torch.rand(num_points, self.dim_x) * 2 - 1

    def sample_bd(self, num_points):
        xbd = torch.rand(num_points, self.dim_x) * 2 - 1
        # xbd[int(num_points / 2):, 0] = 1.
        rand_idx = torch.randint(self.dim_x, (num_points, ))
        rand_1_n1 = torch.randint(2, (num_points, )) * 2 - 1
        xbd[torch.arange(num_points), rand_idx] = rand_1_n1.to(xbd.dtype)
        return xbd

    def b(self, _t, x):
        return self.drift * x

    def sgm_diag(self, _t, x):
        return 2**(0.5) * torch.ones_like(x)

    def f(self, _t, x, _y, ux, _uxx):
        x_re_0d5 = ((x - 0.5)**2).sum(dim=-1, keepdim=True)
        y = torch.exp(-self.scale * x_re_0d5)
        f_init = 2 * self.scale * (self.dim_x - 2 * self.scale * x_re_0d5) * y

        if self.drift != 0:
            ux_x = torch.einsum('...ij, ...j -> ...i', ux, x)
            dx_u = self.drift * ux_x
            f_val = f_init - dx_u
        else:
            f_val = f_init
        return f_val

    def u(self, _t, x):
        return torch.exp(-self.scale *
                         ((x - 0.5)**2).sum(dim=-1, keepdim=True))

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


class HJB1(Example):
    '''
    This example is from Section 3.1 of
        Bachouch, A., Huré, C., Langrené, N. et al. Deep Neural Networks Algorithms for Stochastic Control Problems on Finite Horizon: Numerical Applications. Methodol Comput Appl Probab 24, 143-178 (2022).
    and Section 4.3 of
        Weinan E, Han J, Jentzen A (2017) Deep learning-based numerical methods for high-dimensional parabolic partial differential equations and backward stochastic differential equations.
        In: Communications in mathematics and statistics 5, vol 5, pp 349-380.
    '''

    def __init__(
            self,
            dim_x,
            te=torch.tensor(1.),
            nsamp_mc=10**6,
            x0_scale=torch.tensor(1.),
    ) -> None:
        super().__init__(dim_x)
        self.eye_mat = torch.eye(self.dim_x).unsqueeze(0)
        self.nsamp_mc = nsamp_mc
        self.dim_w = dim_x
        self.rand_mc = torch.normal(torch.zeros([self.nsamp_mc, self.dim_w]))

        self.te = te
        self.name = 'HJB Equation1'
        self.x0_scale = x0_scale

        self.f_depends_on_ux = True
        self.f_depends_on_uxx = False

        self.u_depends_on_t = True
        self.has_boundcond = False
        self.has_termcond = True

    def b(self, _t, x):
        return torch.zeros_like(x)

    def sgm_diag(self, _t, x):
        return 2**(0.5) * torch.ones_like(x)

    def u_term(self, x):
        return 1 + torch.log(0.5 * (1 + (x**2).sum(-1, keepdim=True)))

    def h(self, _t, _x, _y, k, ux, _uxx):
        kux = torch.einsum('...i, ...i', k, ux)
        return 2 * kux + k.pow(2).sum(-1, keepdim=True)

    def f(self, _t, _x, _y, ux, _uxx):
        # zu = torch.einsum('...ij, ...j -> ...i', z, u)
        return -(ux**2).sum(-1)  # + 2**(-0.5) * z

    def f_pinn(self, _t, _x, _y, ux, uxx):
        # zu = torch.einsum('...ij, ...j -> ...i', z, u)
        uxx_tr = torch.einsum('...ii -> ...', uxx)
        return uxx_tr - (ux**2).sum(-1)  # + 2**(-0.5) * z

    def u_for_chunk(self, t, x):
        std_dw = (2 * (self.te - t.squeeze(-1)))**(0.5)

        # dw_tte: [t 的轴, MC样本, 自身]
        dw_tte = torch.einsum('..., ij -> ...ij', std_dw, self.rand_mc)
        xdw = (x.unsqueeze(-2) + dw_tte).pow(2).sum(-1, keepdim=True)
        expa_exp = (2 / (1 + xdw)).mean(-2)
        return 1 - torch.log(expa_exp)

    def u(self, t, x, chunk_size=None):
        # x: [时间, 批量, 自身], 或 [批量, 自身]
        # t 将被广播类似 x 的轴的形式

        if chunk_size is None:
            chunk_size = min(100, int(1000 / self.dim_w**2) + 1)

        assert (t.ndim == 1) or (t.ndim == x.ndim)
        assert x.ndim >= 2

        t_expand = t.expand_as(x[..., :1])
        num_points = x.shape[0]
        chunk_size = min(num_points, chunk_size)

        uval_list = []
        ch_num = num_points // chunk_size
        idx_bat = 0
        for _ in range(ch_num):
            t_bat = t_expand[..., idx_bat:idx_bat + chunk_size, :]
            x_bat = x[..., idx_bat:idx_bat + chunk_size, :]
            uval_list.append(self.u_for_chunk(t_bat, x_bat))
            idx_bat += chunk_size
        if num_points % chunk_size > 0:
            t_last = t_expand[..., idx_bat:, :]
            x_last = x[..., idx_bat:, :]
            uval_list.append(self.u_for_chunk(t_last, x_last))

        return torch.concatenate(uval_list, dim=-2)

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


class HJBLQ(Example):
    '''
    This example is from Section 3.2 of
        Bachouch, A., Huré, C., Langrené, N. et al. Deep Neural Networks Algorithms for Stochastic Control Problems on Finite Horizon: Numerical Applications. Methodol Comput Appl Probab 24, 143-178 (2022).
    '''

    def __init__(self,
                 dim_x,
                 isknow_uxx=False,
                 t0=torch.tensor(0.),
                 te=torch.tensor(1.),
                 x0_scale=torch.tensor(1.),
                 numdt_rct=1000) -> None:
        super().__init__(dim_x)
        self.name = 'HJB LQ'
        self.dim_w = dim_x
        self.t0 = t0
        self.te = te
        self.name = 'HJB LQ'
        self.eye_mat = torch.eye(self.dim_x)
        self.eye_np = self.eye_mat.cpu().numpy()
        self.fla_eye_np = self.eye_mat.flatten().cpu().numpy()

        self.numdt_rct = numdt_rct
        # t_rctgird, k_rctgrid = self.solve_rct()
        self.f_depends_on_ux = True
        self.u_depends_on_t = True
        self.has_boundcond = False
        self.has_termcond = True
        self.x0_scale = x0_scale

        self.k_func = self.solve_rct()
        self.isknow_uxx = isknow_uxx
        if isknow_uxx:
            self.f_depends_on_uxx = False
            self.f = self.f_knowuxx
        else:
            self.f_depends_on_uxx = True
            self.f = self.f_unknowuxx

    def f_rct(self, _t, k):
        k_mat = k.reshape((self.dim_x, self.dim_x))
        f_mat = np.einsum('ij, kl -> il', k_mat, k_mat) / (
            1 + k_mat.trace()) - 2 * k_mat - self.eye_np
        return f_mat.ravel()

    def solve_rct(self):
        t0 = self.t0.cpu().numpy()
        te = self.te.cpu().numpy()
        t_part = np.linspace(self.te.cpu().numpy(),
                             self.t0.cpu().numpy(),
                             self.numdt_rct + 1,
                             endpoint=True)
        res = solve_ivp(self.f_rct, (te, t0),
                        self.fla_eye_np,
                        method='RK45',
                        t_eval=t_part)

        t_grid = np.flip(res.t)
        k_val = res.y.transpose().reshape([-1, self.dim_x, self.dim_x])
        k_on_grid = np.flip(k_val, axis=0)
        k_spl = CubicSpline(t_grid, k_on_grid, axis=0)

        def k_func(t):
            kt_np = k_spl(t.squeeze(-1).cpu().numpy())
            return torch.from_numpy(kt_np).to(t.device).unsqueeze(-3)

        return k_func

    def b(self, _t, x):
        return torch.zeros_like(x)

    def sgm_diag(self, _t, x):
        return torch.ones_like(x)

    def f_knowall(self, t, x, _u, _ux, _uxx):
        u = self.u(t, x)
        ux = self.ux(t, x)
        uxx = self.uxx(t, x)
        return self.f_knowuxx(t, x, u, ux, uxx)

    def f_knowuxx(self, t, x, y, ux, _uxx):
        uxx_val = self.uxx(t, x)
        return self.f_unknowuxx(t, x, y, ux, uxx_val)

    def f_unknowuxx(self, _t, x, _y, ux, uxx):
        ux_x = torch.einsum('...i, ...ji', x, ux)
        ux_sum = ux.sum(-1)
        uxx_tr = torch.einsum('...ii -> ...', uxx)
        xx = x.pow(2).sum(-1, keepdim=True)
        return ux_x - ux_sum.pow(2) / (4 + 2 * uxx_tr) + xx - 0.5 * uxx_tr

    def f_pinn(self, _t, x, _y, ux, uxx):
        ux_x = torch.einsum('...i, ...ji', x, ux)
        ux_sum = ux.sum(-1)
        uxx_tr = torch.einsum('...ii -> ...', uxx)
        xx = x.pow(2).sum(-1, keepdim=True)
        return ux_x - ux_sum.pow(2) / (4 + 2 * uxx_tr) + xx

    def u_term(self, x):
        return (x**2).sum(-1, keepdims=True)

    def u(self, t, x):
        kt_val = self.k_func(t)
        return torch.einsum('...i, ...yij, ...j -> ...y', x, kt_val, x)

    # def dudt(self, t, x):
    #     dkdt_val = self.f_rct(t, self.k_func(t))
    #     return torch.einsum('...i, ...yij, ...j -> ...y', x, dkdt_val, x)

    def ux(self, t, x):
        kt_val = self.k_func(t)
        return torch.einsum('...yij, ...j -> ...yi', 2 * kt_val, x)

    def uxx(self, t, _x):
        kt_val = self.k_func(t)
        return 2 * kt_val

    def x0_points(self, num_points):
        return 2 * self.x0_scale * (torch.rand(num_points, self.dim_x) - 1 / 2)

    def test_points(self, num_points):
        return self.x0_points(num_points)


class Counter(Example):

    def __init__(
            self,
            dim_x,
            c_pert=torch.tensor(1.),
            te=torch.tensor(1.),
            x0_scale=torch.tensor(1.),
    ) -> None:
        super().__init__(dim_x)
        self.eye_mat = torch.eye(self.dim_x).unsqueeze(0)
        self.dim_w = dim_x
        self.c_pert = c_pert

        self.te = te
        self.name = 'Counter Example'
        self.x0_scale = x0_scale

        self.f_depends_on_ux = False
        self.f_depends_on_uxx = False

        self.u_depends_on_t = True
        self.has_boundcond = False
        self.has_termcond = True

    def b(self, _t, x):
        return torch.zeros_like(x)

    def sgm_diag(self, _t, x):
        return torch.ones_like(x)

    def u_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, _y, _ux, _uxx):
        # f = L0 u
        dt_u = torch.cos(t + x).mean(-1, keepdim=True)
        dxx_u = -torch.sin(t + x).mean(-1, keepdim=True)
        return -dt_u - 0.5 * dxx_u

    def f_pinn(self, t, x, _y, _ux, uxx):
        # f_pinn = -dt_u
        dt_u = torch.cos(t + x).mean(-1, keepdim=True)
        return -dt_u

    def u(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)

    def u_pert(self, t, x):
        return self.u(
            t, x) + self.c_pert * (self.te - t) * x.mean(-1, keepdim=True)

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        # e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


==> CodeAndFig/SOCMN_HJB3_d50_100/socmart.py <==
import time

import matplotlib.pyplot as plt
import numpy as np
import torch
from torch import nn
from torch.func import jacrev, vmap
# from torch.nn.parallel import DistributedDataParallel as DDP
# import torch.multiprocessing as mp
import torch.distributed as dist
import os
# from itertools import product
from torch.nn.utils import skip_init


def setup_mp(rank, world_size):
    os.environ['MASTER_ADDR'] = 'localhost'
    os.environ['MASTER_PORT'] = '12355'

    # initialize the process group
    try:
        dist.init_process_group("nccl", rank=rank, world_size=world_size)
        print('Using nccl backend')
    except RuntimeError:
        dist.init_process_group("gloo", rank=rank, world_size=world_size)
        print('Nccl is unavailable. Use gloo backend instead.')


def cleanup():
    dist.destroy_process_group()


def get_bat_idx(star_idx: int, bat_size: int, fullsize: int):
    idx_end = star_idx + bat_size
    if idx_end >= fullsize:
        idx_end = fullsize
        next_staridx = 0
    else:
        next_staridx = idx_end
    return idx_end, next_staridx


def bat_grads(func, inputs, arg_grad=None, hessian=False):
    '''
    ****** 加工中
    批量计算 func(input) 的梯度,
    并输出 jac_func(*input) 和 func(*input).
    其中,
    func(*inputs): [各个批量轴, 自身]
    jac_func(*inputs): [各个批量轴, f的输出轴, 梯度的轴]

    并且,
    func: callable
    inputs: Tuple, (x1, x2, x3, ...), 其中, xi 的轴为 [各个批量轴, 自身]
    arg_grad: int, inputs[arg_grad] 为需要批量求梯度的自变量
    '''

    if arg_grad is None:
        arg_grad = len(inputs) - 1

    fla_inputs = [x.flatten(0, -2).contiguous() for x in inputs]

    def mod_func(*args):
        y = func(*args)
        return y, y

    if not hessian:
        fla_jacf, fla_f = vmap(jacrev(mod_func, argnums=arg_grad,
                                      has_aux=True),
                               in_dims=0)(*fla_inputs)
        fla_output = (fla_jacf, fla_f)
    else:

        def mod_jac(*args):
            dy_y = jacrev(mod_func, argnums=arg_grad, has_aux=True)(*args)
            return dy_y[0], dy_y

        fla_hessf, (fla_jacf, fla_f) = vmap(jacrev(mod_jac,
                                                   argnums=arg_grad,
                                                   has_aux=True),
                                            in_dims=0)(*fla_inputs)
        fla_output = (fla_hessf, fla_jacf, fla_f)

    return [
        fi.unflatten(0, inputs[arg_grad].shape[:-1]).contiguous()
        for fi in fla_output
    ]


def bat_jac(func, inputs, arg_grad=-1):

    def mod_func(*args):
        y = func(*args)
        return torch.einsum('...i-> i', y), y

    jac_func = jacrev(mod_func, argnums=arg_grad, has_aux=True)
    fp_val, f_val = jac_func(*inputs)
    return torch.einsum('i...j -> ...ij', fp_val), f_val


def bat_grad(func, inputs, arg_grad=-1, keepvdim=True):
    # 计算 inputs -> func 关于 inputs[arg_grad] 的偏导数
    # 其中 func(*inputs) 的轴为 [批量轴, ..., 批量轴, 1]

    ori_reggrad = inputs[arg_grad].requires_grad
    inputs[arg_grad].requires_grad = True
    val = func(*inputs)
    dx_val = torch.autograd.grad(val,
                                 inputs[arg_grad],
                                 grad_outputs=torch.ones_like(val),
                                 create_graph=True)[0]
    if keepvdim is True:
        dx_val = dx_val.unsqueeze(-2)

    inputs[arg_grad].requires_grad = ori_reggrad
    return dx_val, val


def setup_dist(rank, world_size):
    os.environ['MASTER_ADDR'] = 'localhost'
    os.environ['MASTER_PORT'] = '12355'

    # initialize the process group
    dist.init_process_group("gloo", rank=rank, world_size=world_size)


class SDEsolver(object):

    def __init__(self, te, num_dt, b_func, sgmd_func, dim_w) -> None:

        dt = te / num_dt
        self.num_dt = num_dt
        self.te = te
        self.dt = dt
        self.t_part = torch.linspace(0., te, num_dt)

        self.b_func = b_func
        self.sgmd_func = sgmd_func
        self.dim_w = dim_w

        # self.isz_in_f = isz_in_f

    def simu_euler(self, x_start, t_start=torch.tensor(0.)):
        # x_start: [路径, 自身]
        x_start = x_start

        # dwt: [时间步, 路径, 自身]
        dwt = torch.normal(
            mean=torch.zeros([self.num_dt, x_start.shape[0], self.dim_w]),
            std=torch.sqrt(self.dt),
        )

        # xt: [时间步, 路径, 自身]
        xt = torch.zeros([self.num_dt + 1, x_start.shape[0], x_start.shape[1]])
        xt[0] = x_start
        tn = t_start
        for n in range(self.num_dt):
            sgm_dwt = self.sgm_func(xt[n]) * dwt[n]
            xt[n + 1] = xt[n] + self.b_func(xt[n]) * self.dt + sgm_dwt
            tn += self.dt
        return xt, dwt


class VovNet(nn.Module):

    def __init__(
        self,
        xdims: list,
        act_func=nn.ReLU,
        shell_func=None,
    ):
        # dims: list of ints, or [int, int, ..., int, [int, int]].

        super().__init__()
        dim_x = xdims[0]
        dim_out = xdims[-1]
        self.dim_x = dim_x
        self.dim_out = dim_out
        self.num_hidden = len(xdims) - 2
        self.tlayer = nn.Linear(1, xdims[1])
        self.xlayer = nn.Linear(dim_x, xdims[1])
        self.cum_txlayer = nn.Linear(xdims[1], dim_out)

        if self.num_hidden > 0:
            hid_layers = [act_func()]
            for i in range(1, self.num_hidden):
                act_aff = nn.Sequential(
                    nn.Linear(xdims[i], xdims[i + 1]),
                    act_func(),
                )
                hid_layers.append(act_aff)
            cum_layers = [nn.Linear(dim, dim_out) for dim in xdims[1:-1]]
        else:
            hid_layers = [nn.Identity()]
            cum_layers = [nn.Identity()]
        self.hid_layers = nn.Sequential(*hid_layers)
        self.cum_layers = nn.Sequential(*cum_layers)
        self.num_cumlayer = len(cum_layers) + 1

        if shell_func is None:
            self.shell_func = lambda _t, y: y
        else:
            self.shell_func = shell_func

    def forward(self, t, x):
        h = self.tlayer(t) + self.xlayer(x)
        s = self.cum_txlayer(h)
        for h_layer, sc_layer in zip(
                self.hid_layers,
                self.cum_layers,
        ):
            h = h_layer(h)
            s = s + sc_layer(h)
        return self.shell_func(t, s / self.num_cumlayer)


class StackNet(nn.Module):

    def __init__(
        self,
        xdims: list,
        act_func=nn.ReLU,
        shell_func=None,
    ):
        # dims: list of ints, or [int, int, ..., int, [int, int]].

        super().__init__()
        dim_x = xdims[0]
        dim_out = xdims[-1]
        self.dim_x = dim_x
        self.dim_out = dim_out
        self.num_hidden = len(xdims) - 2
        self.tlayer = nn.Linear(1, xdims[1])
        self.xlayer = nn.Linear(dim_x, xdims[1])
        # self.cum_txlayer = nn.Linear(xdims[1], dim_out)

        if self.num_hidden > 0:
            hid_layers = [act_func()]
            for i in range(1, self.num_hidden):
                act_aff = nn.Sequential(
                    nn.Linear(xdims[i], xdims[i + 1]),
                    act_func(),
                )
                hid_layers.append(act_aff)
            cum_layers = [nn.Linear(dim, dim_out) for dim in xdims[1:-1]]
        else:
            hid_layers = [nn.Identity()]
            cum_layers = [nn.Identity()]
        self.hid_layers = nn.Sequential(*hid_layers)
        self.cum_layers = nn.Sequential(*cum_layers)
        self.num_cumlayer = len(cum_layers) + 1

        if shell_func is None:
            self.shell_func = lambda _t, y: y
        else:
            self.shell_func = shell_func

    def forward(self, t, x):
        h = self.tlayer(t) + self.xlayer(x)
        sc_list = [h]
        for h_layer, sc_layer in zip(
                self.hid_layers,
                self.cum_layers,
        ):
            h = h_layer(h)
            sc_list.append(sc_layer(h))
        return self.shell_func(t, torch.cat(sc_list, dim=-1))


def ortho_linear(dim_in, dim_out):
    lin_lay = skip_init(nn.Linear, dim_in, dim_out)
    nn.init.orthogonal_(lin_lay.weight)
    return lin_lay


class DNNtx(nn.Module):

    def __init__(self,
                 xdims: list,
                 shell_func=None,
                 act_func=nn.GELU,
                 ortho_weight=False):
        # dims: list of ints, or [int, int, ..., int, [int, int]].
        # pre_func: (t, x, layer_output) -> dnn_output

        super().__init__()
        dim_x = xdims[0]
        dim_out = xdims[-1]
        self.dim_x = dim_x
        self.dim_out = dim_out
        self.num_hidden = len(xdims) - 2

        if ortho_weight is True:
            lay_init = ortho_linear
        else:
            lay_init = nn.Linear

        self.tlayer = nn.Linear(1, xdims[1])
        self.xlayer = lay_init(dim_x, xdims[1])

        if self.num_hidden > 0:
            layers = [act_func()]
            for i in range(1, self.num_hidden):
                layers.append(lay_init(xdims[i], xdims[i + 1]))
                layers.append(act_func())
            if isinstance(dim_out, int):  # if the NN is vector-valued
                layers.append(lay_init(xdims[-2], dim_out))
            else:  # if the NN is tensor-valued
                dim_flatout = torch.prod(torch.tensor(dim_out))
                layers.append(lay_init(xdims[-2], dim_flatout))
                layers.append(nn.Unflatten(-1, dim_out), )
        else:
            layers = [nn.Identity()]
        self.layers = nn.Sequential(*layers)
        if shell_func is None:
            self.pre_func = lambda _t, y: y
        else:
            self.pre_func = shell_func

    def forward(self, t, x):
        tx = self.tlayer(t) + self.xlayer(x)
        y = self.pre_func(t, self.layers(tx))
        return y

    def dx(self, t, x):
        ux_val, u_val = bat_jac(self.forward, (t, x), arg_grad=1)
        # ux_val, u_val = bat_grads(self.forward, (t, x),
        #                           arg_grad=1,
        #                           hessian=False)
        return ux_val, u_val

    def dxx(self, t, x):
        uxx_val, ux_val, u_val = bat_grads(self.forward, (t, x),
                                           arg_grad=1,
                                           hessian=True)
        return uxx_val, ux_val, u_val

    # def set_optim(self, Optim, **kwarg):
    #     self.kwarg_optim = kwarg
    #     self.Optim = Optim

    # def set_sch(self, Sch, **kwarg):
    #     self.kwarg_sch = kwarg
    #     self.Sch = Sch

    # def init_optim(self):
    #     self.optim = self.Optim(self.parameters(), **self.kwarg_optim)
    #     if self.Sch is not None:
    #         self.sch = self.Sch(self.optim, **self.kwarg_sch)
    #     else:
    #         self.sch = None


def tensor_sample(tensor, num):
    tot_num = tensor.shape[0]
    num_samp = min(num, tot_num)
    idx = torch.randperm(tot_num)[:num_samp]
    return tensor[idx]


class SOCMartNet(object):

    def __init__(self,
                 dt,
                 b_func,
                 sgmd_func,
                 h_func,
                 ufunc_term,
                 dim_w,
                 f_func=None,
                 h_depends_on_ux=True,
                 h_depends_on_uxx=False,
                 t0=torch.tensor(0.)) -> None:
        self.dt = dt
        self.t0 = t0

        self.h_func = h_func
        self.f_func = f_func
        self.b_func = b_func
        self.sgmd_func = sgmd_func
        self.dim_w = dim_w
        self.dim_x = dim_w

        self.vfunc_term = ufunc_term

        self.ham_hist = None
        self.lossmart_hist = None
        self.error_hist = None
        self.it_hist = None
        self.epoch_hist = None

        self.h_depends_on_ux = h_depends_on_ux
        self.h_depends_on_uxx = h_depends_on_uxx

        self.normalize_test = False
        self.old_delm = 0.
        self.old_test = 0.

        self.loss_val = None

        self.world_size = dist.get_world_size()

    def simu_path(self, x0, num_dt, ant_var=False):
        # x0: [path, x]

        dt = self.dt
        num_path = x0.shape[0]

        xt = [torch.concat([x0, x0], dim=0)] if ant_var is True else [x0]
        sgmt = []

        tn = self.t0
        t_part = [self.t0]
        for n in range(num_dt):
            btn_dt = self.b_func(tn, xt[n]) * dt
            sgmd_tn = self.sgmd_func(tn, xt[n])
            sgmt.append(sgmd_tn)
            dwt_path = torch.normal(
                mean=torch.zeros([num_path, self.dim_w]),
                std=torch.sqrt(dt),
            )
            if ant_var is True:
                dwt_path = torch.concat([dwt_path, -dwt_path], dim=1)
            xt.append(xt[n] + btn_dt + sgmd_tn * dwt_path)
            tn = tn + dt
            t_part.append(tn)

        sgmt.append(self.sgmd_func(tn, xt[-1]))
        xt = torch.stack(xt, dim=0)
        sgmt = torch.stack(sgmt, dim=0)
        t_part = torch.stack(t_part)
        return t_part, xt, sgmt

    def loss_mart(self, v_path, h_path, rho_path, vte):
        v_path = torch.cat([v_path, vte.unsqueeze(0)], dim=0)
        h_path = torch.cat([h_path, h_path[-1].unsqueeze(0)], dim=0)

        del_v = (v_path[1:] - v_path[:-1]) / self.dt
        avg_h = 0.5 * (h_path[1:] + h_path[:-1])

        rho_delm = (rho_path * (del_v + avg_h)).mean([0, 1])
        rhodelm_detach = rho_delm.detach()
        dist.all_reduce(rhodelm_detach)

        loss_val = 2 / self.world_size * (rhodelm_detach * rho_delm).mean()
        return loss_val

    def ham(self, h_path):
        return h_path.mean()

    def loss_zc(self, t, xt, ut, uxt, uxxt, zt, dwt):
        zdw = torch.einsum('...ij, ...j -> ...i', zt[:-1], dwt[:-1])
        ut_euler = torch.zeros_like(ut)
        ut_euler[0] = ut[0]
        for n in range(t.shape[0] - 1):
            ut_euler[n + 1] = ut_euler[n] - self.f_func(
                t[n], xt[n], ut_euler[n], uxt[n], uxxt[n]) * self.dt + zdw[n]
        loss_val = (ut_euler - ut).pow(2).mean()
        return loss_val

    def loss_term(self, xterm, unn_term):
        return (unn_term - self.vfunc_term(xterm)).pow(2).mean()

    def bat(self, t_bat, xt_bat, u_nn, v_nn):
        if self.h_depends_on_uxx:
            raise RuntimeError('unsupported h_depends_on_uxx')
            # vxx_bat, vx_bat, v_bat = v_nn.module.dxx(t_bat, xt_bat)
        elif self.h_depends_on_ux:
            vx_bat, v_bat = bat_grad(v_nn, (t_bat, xt_bat),
                                     arg_grad=-1,
                                     keepvdim=True)
            vxx_bat = None
        else:
            v_bat = v_nn(t_bat, xt_bat)
            vx_bat = None
            vxx_bat = None

        if self.f_func is None:
            ut_bat = u_nn(t_bat, xt_bat)
            h_bat = self.h_func(t_bat, xt_bat, ut_bat, v_bat, vx_bat, vxx_bat)
        else:
            h_bat = self.f_func(t_bat, xt_bat, v_bat, vx_bat, vxx_bat)

        return v_bat, h_bat

    def ortho_loss(self, test_vec):
        cov_mat = torch.cov(test_vec.transpose(1, 0))
        loss1 = (cov_mat - torch.eye(cov_mat.shape[0])).pow(2).mean()
        loss2 = (cov_mat.diag() - 1.).pow(2).mean()
        return loss1 + loss2

    # def pretrain_test(self):
    #     for _ in range(step_rho):
    #         rho_bat = rho_nn(t_bat[:-1], xt_bat[:-1])
    #         fla_rhobat = tensor_sample(rho_bat.flatten(0, 1), numsampcov_rank)
    #         ortho_loss = self.ortho_loss(fla_rhobat)
    #         ortho_loss.backward()
    #         rhonn_optim.step()
    #         rhonn_optim.zero_grad()

    def train(
            self,
            nets,
            optims,
            schs,
            max_iter,
            x0,
            batsize_arr: list,
            rank='None',
            lamb0=1.,
            batsize_milstone=None,
            num_dt=10,
            err_func=lambda: torch.nan,
            log_gap=10,
            step_uv=2,
            step_rho=1,
            del_lamb=10,
            max_lamb=1000.,
            beta_term=0.,
            max_epoch=float('inf'),
    ):

        u_nn, v_nn, rho_nn = nets
        unn_optim, vnn_optim, rhonn_optim = optims
        unn_sch, vnn_sch, rhonn_sch = schs

        rt0 = time.time()
        u_nn.train()
        v_nn.train()
        rho_nn.train()

        tot_size = x0.shape[0]

        t_part, xt = self.simu_path(x0, num_dt=num_dt)[:2]
        t = t_part.expand(1, tot_size, -1).transpose(0, 2).contiguous()
        vte = self.vfunc_term(xt[-1])

        it_hist = []
        epoch_hist = []
        rt_hist = []
        ham_hist = []
        lossmart_hist = []
        error_hist = []

        lamb = lamb0
        it = 0
        epoch = 0.
        bat_stage = 0
        bat_size = batsize_arr[bat_stage]
        if batsize_milstone is None:
            batsize_milstone = []
        batsize_milstone = batsize_milstone + [max_iter + 1]

        while True:

            if (it > max_iter) or (epoch > max_epoch):
                break
            if it >= batsize_milstone[bat_stage]:
                bat_stage += 1
                bat_size = batsize_arr[bat_stage]

            bat_idx = torch.randperm(tot_size)[:bat_size]
            t_bat = t[:-1, bat_idx]
            xt_bat = xt[:-1, bat_idx]
            vte_bat = vte[bat_idx]
            rho_bat = rho_nn(t_bat, xt_bat).detach()
            for _ in range(step_uv):
                v_bat, h_bat = self.bat(t_bat, xt_bat, u_nn, v_nn)

                loss_mart = self.loss_mart(v_bat, h_bat, rho_bat, vte_bat)
                if beta_term > 0:
                    loss_mart = loss_mart + beta_term * (
                        v_nn(t[-1, bat_idx], xt[-1, bat_idx]) -
                        vte_bat).pow(2).mean()

                lamb = min(
                    max_lamb,
                    lamb + del_lamb * loss_mart.detach(),
                )
                ham_val = self.ham(h_bat)
                if self.f_func is None:
                    loss_tot = ham_val + lamb * loss_mart
                    loss_tot.backward()
                    unn_optim.step()
                    vnn_optim.step()
                    unn_optim.zero_grad()
                    vnn_optim.zero_grad()
                else:
                    loss_tot = lamb * loss_mart
                    loss_tot.backward()
                    vnn_optim.step()
                    vnn_optim.zero_grad()

            v_bat, h_bat = self.bat(t_bat, xt_bat, u_nn, v_nn)
            for _ in range(step_rho):
                rho_bat = rho_nn(t_bat, xt_bat)
                loss_test = -self.loss_mart(v_bat.detach(), h_bat.detach(),
                                            rho_bat, vte_bat)
                loss_test.backward()
                rhonn_optim.step()
                rhonn_optim.zero_grad()

            if it % log_gap == 0:
                error = err_func().detach()
                lr = vnn_optim.param_groups[0]['lr']
                rt = time.time() - rt0
                it_hist.append(it)
                epoch_hist.append(epoch)
                rt_hist.append(rt)

                ham_hist.append(ham_val.detach())
                lossmart_hist.append(loss_mart.detach())
                error_hist.append(error.detach())
                print(
                    f"rank: {rank}\niter step: [{it}/{max_iter}], rt: {rt:.2f}, epoch: {epoch:.2f},\nbat_size: {bat_size}, lr: {lr:.5}, lambda: {lamb:.5},\nloss_mart: {loss_mart.item():.5}, ham: {ham_val.item():.5},\nerror: {error:.5}\n"
                )

            it += 1
            epoch += bat_size / tot_size
            if (unn_sch is not None) and (self.f_func is None):
                unn_sch.step()
            if vnn_sch is not None:
                vnn_sch.step()
            if rhonn_sch is not None:
                rhonn_sch.step()

        self.it_hist = torch.tensor(it_hist)
        self.rt_hist = torch.tensor(rt_hist)
        self.epoch_hist = torch.tensor(epoch_hist)
        self.ham_hist = torch.stack(ham_hist, dim=0)
        self.lossmart_hist = torch.stack(lossmart_hist, dim=0)
        self.error_hist = torch.stack(error_hist, dim=0)

        u_nn.eval()
        v_nn.eval()
        rho_nn.eval()
        return u_nn, v_nn, rho_nn


def plot_solution(xcoord_plot, unn_plot, utrue_plot, sav_name, ylim=None):
    plt.plot(
        xcoord_plot,
        utrue_plot,
        label='True solution',
        color='blue',
    )
    if unn_plot is not None:
        plt.scatter(
            xcoord_plot,
            unn_plot,
            label='Predicted solution',
            color='red',
        )
    if ylim is not None:
        plt.ylim(*ylim)
    # ax.set(xlim=(-1, 1), ylim=(-5, 20))
    plt.legend()
    plt.savefig(sav_name)
    # plt.show()
    plt.close()


def plot_hist(
    sav_name,
    x_arr_list,
    y_arr_list,
    lable_list=None,
    color_list=None,
    xlabel=None,
    ylabel=None,
    alpha=None,
    yscal='log',
    linewidth=None,
    ylim0=None,
    ylim1=None,
):

    if lable_list is None:
        lable_list = [None] * len(x_arr_list)
        plot_legend = False
    else:
        plot_legend = True

    if color_list is None:
        color_list = [None] * len(x_arr_list)

    plt.yscale(yscal)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)

    for x_arr, y_arr, label, color in zip(
            x_arr_list,
            y_arr_list,
            lable_list,
            color_list,
    ):
        plt.plot(
            x_arr,
            y_arr,
            label=label,
            alpha=alpha,
            color=color,
            linewidth=linewidth,
        )
    plt.ylim(ylim0, ylim1)
    plt.tight_layout()

    if plot_legend:
        plt.legend()
    plt.savefig(sav_name)
    plt.close()


def plots(dim_x,
          u_true,
          u_nn,
          sav_name,
          x_scale=1.,
          ylim0=None,
          ylim1=None,
          unit_ball=True):
    xcoord_plot, x_tup = x_segs(dim_x, x_scale, unit_ball)
    savnam_tup = ('_1stcoord', '_diag')
    u_true_list = [u_true(x).cpu().numpy() for x in x_tup]

    if u_nn is not None:
        u_nn_list = [u_nn(x).detach().cpu().numpy() for x in x_tup]
        u_max = np.nanmax([u_true_list, u_nn_list])
        u_min = np.nanmin([u_true_list, u_nn_list])
    else:
        u_nn_list = [None for _ in x_tup]
        u_max = np.nanmax(u_true_list)
        u_min = np.nanmin(u_true_list)

    if ylim0 is None:
        ylim0 = min(0, u_min * 1.3)
    if ylim1 is None:
        ylim1 = max(0, u_max * 1.3)

    for i in range(len(u_nn_list)):
        plot_solution(
            xcoord_plot.cpu().numpy(),
            u_nn_list[i],
            u_true_list[i],
            sav_name + savnam_tup[i] + '.pdf',
            ylim=(ylim0, ylim1),
        )


def plots_true(dim_x, u_funcs, labels, sav_name, x_scale=1., unit_ball=True):
    xcoord_plot, x_tup = x_segs(dim_x, x_scale, unit_ball)
    savnam_tup = ('_1stcoord', '_diag')
    u_list = [[u(x).cpu().numpy() for u in u_funcs] for x in x_tup]
    u_max = np.nanmax(u_list)
    u_min = np.nanmin(u_list)
    ylim0 = min(0, u_min * 1.3)
    ylim1 = max(0, u_max * 1.3)

    for savnam, ufuncs_forx in zip(savnam_tup, u_list):
        for ux, lab in zip(ufuncs_forx, labels):
            plt.plot(
                xcoord_plot.cpu().numpy(),
                ux,
                label=lab,
            )
        plt.ylim(ylim0, ylim1)
        plt.legend()
        plt.savefig(sav_name + savnam + '.pdf')
        plt.close()


def x_segs(dim_x, x_scale, unit_ball):
    e_diag = torch.ones([dim_x])
    e_1stcoord = torch.zeros([dim_x])
    e_1stcoord[0] = 1

    if unit_ball:
        e_diag = e_diag / torch.norm(e_diag)

    xcoord_plot = torch.linspace(-x_scale, x_scale, 50)
    xdiag = torch.outer(xcoord_plot, e_diag)
    x1stcoord = torch.outer(xcoord_plot, e_1stcoord)

    x_tup = (x1stcoord, xdiag)
    return xcoord_plot, x_tup


==> CodeAndFig/SOCMN_HJB3_d50_100/socp.py <==
# 一些 SOCP 的例子

import torch


class HJB(object):

    def __init__(self, dim_x, t0=torch.tensor(0.)) -> None:
        self.dim_x = dim_x
        self.dim_w = None
        self.dim_u = None
        self.name = 'Default_HJB_equation'
        self.t0 = t0

        self.h_depends_on_u = None
        self.h_depends_on_ux = None
        self.h_depends_on_uxx = None
        self.sgmbar_dependson_t = None

    def mu(self, _t, _x):
        return NotImplementedError

    def sgm_diag(self, _t, _x):
        return NotImplementedError

    def h(self, _t, _x, _u, _ux, _uxx):
        return NotImplementedError

    def v(self, _t, _x):
        return NotImplementedError

    def v_term(self, _x):
        return NotImplementedError

    def x0_points(self, num_points=None):
        return NotImplementedError

    def test_points(self, num_points=None):
        return NotImplementedError


class NonDegHJB(HJB):
    '''
    This example is modified from Section 3.1 of
        Bachouch, A., Huré, C., Langrené, N. et al. Deep Neural Networks Algorithms for Stochastic Control Problems on Finite Horizon: Numerical Applications. Methodol Comput Appl Probab 24, 143-178 (2022).
    and Section 4.3 of
        Weinan E, Han J, Jentzen A (2017) Deep learning-based numerical methods for high-dimensional parabolic partial differential equations and backward stochastic differential equations.
        In: Communications in mathematics and statistics 5, vol 5, pp 349-380.
    '''

    def __init__(
            self,
            dim_x,
            t0=torch.tensor(0.),
            te=torch.tensor(1.),
            nsamp_mc=10**6,
            x0_scale=torch.tensor(1.),
            sgm_scale=torch.tensor(1.),
            unit_ball=True,
    ) -> None:

        super().__init__(dim_x, t0=t0)
        self.dim_w = dim_x
        self.dim_w = dim_x
        self.dim_u = dim_x
        self.unit_ball = unit_ball
        self.sgm_scale = sgm_scale

        self.h_depends_on_v = False
        self.h_depends_on_vx = True
        self.h_depends_on_vxx = False
        self.sgmbar_dependson_t = False

        self.f_depends_on_v = False
        self.f_depends_on_vx = True
        self.f_depends_on_vxx = False

        self.nsamp_mc = nsamp_mc
        # self.rand_mc = torch.normal(torch.zeros([self.nsamp_mc, self.dim_w]))

        self.te = te
        self.name = 'Non-deg_HJB'
        self.x0_scale = x0_scale

    def mu(self, _t, x):
        return torch.zeros_like(x)

    def sgm_diag(self, _t, x):
        return (2**(0.5) * self.sgm_scale) * torch.ones_like(x)

    def g(self, x):
        return torch.log(0.5 * (1 + (x**2).sum(-1, keepdim=True)))

    def v_term(self, x):
        return 1 + self.g(x)

    def h(self, _t, _x, k, _v, vx, _vxx):
        kux = torch.einsum('...l, ...ml-> ...m', k, vx)
        return 2 * kux + k.pow(2).sum(-1, keepdim=True)

    def f(self, _t, _x, _v, vx, _vxx):
        return -(vx**2).sum(-1)

    def v_for_chunk(self, t, x):
        std_dw = (2 * (self.te - t.squeeze(-1)))**(0.5)
        chunksize = min(max(int(10**7 / self.dim_w), 1), self.nsamp_mc)
        nchunk_mc = int(self.nsamp_mc // chunksize) + 1
        expa_exp_list = []
        # 在 mc 的轴上进行分块求平均
        for _ in range(nchunk_mc):
            rand_mc = torch.normal(torch.zeros([chunksize, self.dim_w]),
                                   std=self.sgm_scale)
            # dw_tte: [t 的轴, MC样本, 自身]
            dw_tte = torch.einsum('..., ij -> ...ij', std_dw, rand_mc)
            expa_exp_list.append(
                torch.exp(-self.g(x.unsqueeze(-2) + dw_tte)).mean(-2))
        expa_exp = torch.stack(expa_exp_list).mean(0)
        return 1 - torch.log(expa_exp)

    def v(self, t, x, chunk_size=None):
        # x: [时间, 批量, 自身], 或 [批量, 自身]
        # t 将被广播类似 x 的轴的形式

        if chunk_size is None:
            chunk_size = min(100, int(1000 / self.dim_w**2) + 1)

        assert (t.ndim == 1) or (t.ndim == x.ndim)
        assert x.ndim >= 2

        t_expand = t.expand_as(x[..., :1])
        num_points = x.shape[0]
        chunk_size = min(num_points, chunk_size)

        uval_list = []
        ch_num = num_points // chunk_size
        idx_bat = 0
        for _ in range(ch_num):
            t_bat = t_expand[..., idx_bat:idx_bat + chunk_size, :]
            x_bat = x[..., idx_bat:idx_bat + chunk_size, :]
            uval_list.append(self.v_for_chunk(t_bat, x_bat))
            idx_bat += chunk_size
        if num_points % chunk_size > 0:
            t_last = t_expand[..., idx_bat:, :]
            x_last = x[..., idx_bat:, :]
            uval_list.append(self.v_for_chunk(t_last, x_last))

        return torch.concatenate(uval_list, dim=-2)

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        if self.unit_ball:
            e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


class NonDegHJBv2(NonDegHJB):

    def __init__(
            self,
            dim_x,
            t0=torch.tensor(0.),
            te=torch.tensor(1.),
            nsamp_mc=10**6,
            x0_scale=torch.tensor(1),
            sgm_scale=torch.tensor(1.),
            unit_ball=True,
    ) -> None:
        super().__init__(dim_x,
                         t0=t0,
                         te=te,
                         sgm_scale=sgm_scale,
                         nsamp_mc=nsamp_mc,
                         x0_scale=x0_scale,
                         unit_ball=unit_ball)
        self.name = 'Non-deg_HJBv2'
        self.sqd = dim_x**0.5

    def g(self, x):
        x2 = (x**2).sum(-1, keepdim=True)
        return -x2 + torch.log(0.5 * (1 + x2))


class NonDegHJBv3(NonDegHJB):

    def __init__(
            self,
            dim_x,
            t0=torch.tensor(0.),
            te=torch.tensor(1.),
            delc=0.3,
            nsamp_mc=10**6,
            x0_scale=torch.tensor(1),
            sgm_scale=torch.tensor(1.),
            unit_ball=True,
    ) -> None:
        super().__init__(dim_x,
                         t0=t0,
                         te=te,
                         sgm_scale=sgm_scale,
                         nsamp_mc=nsamp_mc,
                         x0_scale=x0_scale,
                         unit_ball=unit_ball)
        self.delc = delc
        self.delcpi = delc / torch.pi
        self.name = f'Non-deg_HJBv3_delc{delc}_te{te.item()}'

    def g(self, x):
        return (torch.sin(x - torch.pi / 2) +
                torch.sin(1 / (self.delcpi + x.pow(2)))).mean(-1, keepdim=True)


class Counter(HJB):

    def __init__(self,
                 dim_x,
                 t0=torch.tensor(0.),
                 te=torch.tensor(1.),
                 x0_scale=torch.tensor(1.),
                 unit_ball=True) -> None:
        super().__init__(dim_x, t0=t0)
        self.eye_mat = torch.eye(self.dim_x).unsqueeze(0)
        self.dim_w = dim_x
        self.dim_u = 1

        self.te = te
        self.name = 'Counter_Example'
        self.x0_scale = x0_scale
        self.unit_ball = unit_ball

        self.f_depends_on_v = False
        self.f_depends_on_vx = False
        self.f_depends_on_vxx = False

        self.h_depends_on_v = False
        self.h_depends_on_vx = True
        self.h_depends_on_vxx = False

        self.sgmbar_dependson_t = False

    def mu(self, _t, x):
        return torch.zeros_like(x)

    def sgm_diag(self, _t, x):
        return torch.ones_like(x)

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def h(self, t, x, k, _v, vx, _vxx):
        u2_vx = k.pow(2).mean(-1, keepdims=True) * vx.abs().mean(-1)
        return u2_vx + self.f(t, x, _v, vx, _vxx)

    def f(self, t, x, _v, _vx, _vxx):
        dt_u = torch.cos(t + x).mean(-1, keepdim=True)
        dxx_u = -torch.sin(t + x).mean(-1, keepdim=True)
        return -dt_u - 0.5 * dxx_u

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        if self.unit_ball:
            e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


class Counter2(HJB):

    def __init__(self,
                 dim_x,
                 t0=torch.tensor(0.),
                 te=torch.tensor(1.),
                 x0_scale=torch.tensor(1.),
                 unit_ball=True) -> None:

        super().__init__(dim_x, t0=t0)
        self.dim_w = dim_x
        self.dim_u = 1

        self.te = te
        self.name = 'Counter_Example2'
        self.x0_scale = x0_scale
        self.unit_ball = unit_ball
        self.cx = torch.pi / 2
        self.sq_d = self.dim_x**0.5

        self.f_depends_on_v = False
        self.f_depends_on_vx = False
        self.f_depends_on_vxx = False

        self.h_depends_on_v = False
        self.h_depends_on_vx = True
        self.h_depends_on_vxx = False

        self.sgmbar_dependson_t = False

    def mu(self, _t, x):
        return torch.zeros_like(x)

    def sgm_diag(self, _t, x):
        return torch.ones_like(x)

    def v_term(self, x):
        return 1. + self.sq_d * x.mean(-1, keepdim=True) + torch.sin(
            self.te + self.cx * x).mean(-1, keepdim=True)

    def h(self, t, x, k, _v, vx, _vxx):
        u2_vx = k.pow(2).mean(-1, keepdims=True) * vx.abs().mean(-1)
        return u2_vx + self.f(t, x, _v, vx, _vxx)

    def f(self, t, x, _v, _vx, _vxx):
        tcx = t + self.cx * x
        dt_u = torch.cos(tcx).mean(-1, keepdim=True)
        dxxu_half = (-0.5 * self.cx**2) * torch.sin(tcx).mean(-1, keepdim=True)
        return -dt_u - dxxu_half

    def v(self, t, x):
        return 1. + self.sq_d * x.mean(-1, keepdim=True) + torch.sin(
            t + self.cx * x).mean(-1, keepdim=True)

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        if self.unit_ball:
            e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


class Counter2_1(HJB):

    def __init__(self,
                 dim_x,
                 t0=torch.tensor(0.),
                 te=torch.tensor(1.),
                 x0_scale=torch.tensor(1.),
                 unit_ball=True) -> None:

        super().__init__(dim_x, t0=t0)
        self.eye_mat = torch.eye(self.dim_x).unsqueeze(0)
        self.dim_w = dim_x
        self.dim_u = 1

        self.te = te
        self.name = 'Counter_Example2'
        self.x0_scale = x0_scale
        self.unit_ball = unit_ball
        self.sq_d = self.dim_x**0.5
        self.t_scale = 1.
        self.f_depends_on_v = False
        self.f_depends_on_vx = False
        self.f_depends_on_vxx = False

        self.h_depends_on_v = False
        self.h_depends_on_vx = True
        self.h_depends_on_vxx = False

        self.sgmbar_dependson_t = False

    def mu(self, _t, x):
        return torch.zeros_like(x)

    def sgm_diag(self, _t, x):
        return torch.ones_like(x)

    def v_term(self, x):
        return 1. + self.sq_d * torch.exp(
            self.t_scale * self.te) * torch.sin(x).mean(-1, keepdim=True)

    def h(self, t, x, k, _v, vx, _vxx):
        u2_vx = k.pow(2).mean(-1, keepdims=True) * vx.abs().mean(-1)
        return u2_vx + self.f(t, x, _v, vx, _vxx)

    def f(self, t, x, _v, _vx, _vxx):
        csinx = self.sq_d * torch.sin(x).mean(-1, keepdim=True)
        sca_t = torch.exp(self.t_scale * t)
        dt_u = self.t_scale * sca_t * csinx
        dxx_u = -self.t_scale**2 * sca_t * csinx
        return -dt_u - 0.5 * dxx_u

    def v(self, t, x):
        return 1. + self.sq_d * torch.exp(
            self.t_scale * t) * torch.sin(x).mean(-1, keepdim=True)

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        if self.unit_ball:
            e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


class Counter2expneqx2(HJB):

    def __init__(self,
                 dim_x,
                 t0=torch.tensor(0.),
                 te=torch.tensor(1.),
                 x0_scale=torch.tensor(1.),
                 unit_ball=True) -> None:
        super().__init__(dim_x, t0=t0)
        self.eye_mat = torch.eye(self.dim_x).unsqueeze(0)
        self.dim_w = dim_x
        self.dim_u = 1

        self.te = te
        self.name = 'Counter_Example2'
        self.x0_scale = x0_scale
        self.x_scale = torch.pi / 2
        self.t_scale = 1 / 2
        self.unit_ball = unit_ball

        self.f_depends_on_v = False
        self.f_depends_on_vx = False
        self.f_depends_on_vxx = False

        self.h_depends_on_v = False
        self.h_depends_on_vx = True
        self.h_depends_on_vxx = False

        self.sgmbar_dependson_t = False

    def mu(self, _t, x):
        return torch.zeros_like(x)

    def sgm_diag(self, _t, x):
        return torch.ones_like(x)

    def gp0(self, s):
        return torch.exp(-s.pow(2))

    def g(self, s):
        gp0 = self.gp0(s)
        gp1 = -2 * s * gp0
        gp2 = (-2 + 4 * s.pow(2)) * gp0
        return gp0, gp1, gp2

    def v_term(self, x):
        y = (x.pow(2) * self.gp0(x)).sum(-1, keepdim=True)
        return 0.5 + torch.exp(self.t_scale * self.te) * y

    def h(self, t, x, k, _v, vx, _vxx):
        u2_vx = k.pow(2).mean(-1, keepdims=True)
        return u2_vx + self.f(t, x, _v, vx, _vxx)

    def f(self, t, x, v, _vx, _vxx):
        gp0, gp1, gp2 = self.g(x)
        y = (x.pow(2) * gp0).sum(-1, keepdims=True)
        v_t = self.t_scale * torch.exp(self.t_scale * t) * y
        # v_t = self.t_scale * (v - 0.5)
        vxx_half = torch.exp(self.t_scale * t) * (
            gp0 + 2 * x * gp1 + 0.5 * x.pow(2) * gp2).sum(-1, keepdims=True)
        return -v_t - vxx_half

    def v(self, t, x):
        y = (x.pow(2) * self.gp0(x)).sum(-1, keepdims=True)
        return 0.5 + torch.exp(self.t_scale * t) * y

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        if self.unit_ball:
            e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


class Counter2expcos(HJB):

    def __init__(self,
                 dim_x,
                 t0=torch.tensor(0.),
                 te=torch.tensor(1.),
                 x0_scale=torch.tensor(1.),
                 unit_ball=True) -> None:
        super().__init__(dim_x, t0=t0)
        self.eye_mat = torch.eye(self.dim_x).unsqueeze(0)
        self.dim_w = dim_x
        self.dim_u = 1

        self.te = te
        self.name = 'Counter_Example2'
        self.x0_scale = x0_scale
        self.x_scale = torch.pi / 2
        self.unit_ball = unit_ball

        self.f_depends_on_v = False
        self.f_depends_on_vx = False
        self.f_depends_on_vxx = False

        self.h_depends_on_v = False
        self.h_depends_on_vx = True
        self.h_depends_on_vxx = False

        self.sgmbar_dependson_t = False

    def mu(self, _t, x):
        return torch.zeros_like(x)

    def sgm_diag(self, _t, x):
        return torch.ones_like(x)

    def v_term(self, x):
        y = (x.pow(2) * torch.cos(x)).sum(-1, keepdim=True)
        return torch.exp(self.te) * y

    def h(self, t, x, k, _v, vx, _vxx):
        u2_vx = k.pow(2).mean(-1, keepdims=True)
        return u2_vx + self.f(t, x, _v, vx, _vxx)

    def f(self, t, x, v, _vx, _vxx):
        cos_val = torch.cos(x)
        sin_val = torch.sin(x)
        v_t = v
        v_xx = torch.exp(t) * (2 * cos_val - 4 * x * sin_val).sum(
            -1, keepdim=True) - v
        return -v_t - v_xx / 2

    def v(self, t, x):
        y = (x.pow(2) * torch.cos(x)).sum(-1, keepdim=True)
        return torch.exp(t) * y

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        if self.unit_ball:
            e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


class Counter2sin(HJB):

    def __init__(self,
                 dim_x,
                 t0=torch.tensor(0.),
                 te=torch.tensor(1.),
                 x0_scale=torch.tensor(1.),
                 unit_ball=True) -> None:
        super().__init__(dim_x, t0=t0)
        self.eye_mat = torch.eye(self.dim_x).unsqueeze(0)
        self.dim_w = dim_x
        self.dim_u = 1

        self.te = te
        self.name = 'Counter_Example2'
        self.x0_scale = x0_scale
        self.x_scale = torch.pi / 2
        self.unit_ball = unit_ball

        self.f_depends_on_v = False
        self.f_depends_on_vx = False
        self.f_depends_on_vxx = False

        self.h_depends_on_v = False
        self.h_depends_on_vx = True
        self.h_depends_on_vxx = False

        self.sgmbar_dependson_t = False

    def mu(self, _t, x):
        return torch.zeros_like(x)

    def sgm_diag(self, _t, x):
        return torch.ones_like(x)

    def v_term(self, x):
        y = (x.pow(2) * torch.sin(self.te + x)).sum(-1, keepdim=True)
        return 1 + y

    def h(self, t, x, k, _v, vx, _vxx):
        u2_vx = k.pow(2).mean(-1, keepdims=True)
        return u2_vx + self.f(t, x, _v, vx, _vxx)

    def f(self, t, x, v, _vx, _vxx):
        cos_val = torch.cos(t + x)
        sin_val = torch.sin(t + x)
        xpow2 = x.pow(2)
        v_t = (xpow2 * cos_val).sum(-1, keepdim=True)
        v_xx = (2 * sin_val + 4 * x * cos_val).sum(
            -1, keepdim=True) - (x.pow(2) * sin_val).sum(-1, keepdim=True)
        return -v_t - v_xx / 2

    def v(self, t, x):
        y = (x.pow(2) * torch.sin(t + x)).sum(-1, keepdim=True)
        return 1 + y

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        if self.unit_ball:
            e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


class Counter3(HJB):

    def __init__(self,
                 dim_x,
                 t0=torch.tensor(0.),
                 te=torch.tensor(1.),
                 x0_scale=torch.tensor(1.),
                 unit_ball=True) -> None:
        super().__init__(dim_x, t0=t0)
        self.eye_mat = torch.eye(self.dim_x).unsqueeze(0)
        self.dim_w = dim_x
        self.dim_u = 1

        self.te = te
        self.name = 'Counter_Example3'
        self.x0_scale = x0_scale
        self.x_scale = torch.pi / 2
        self.unit_ball = unit_ball

        self.f_depends_on_v = True
        self.f_depends_on_vx = False
        self.f_depends_on_vxx = False

        self.h_depends_on_v = True
        self.h_depends_on_vx = True
        self.h_depends_on_vxx = False

        self.sgmbar_dependson_t = False

    def mu(self, _t, x):
        return torch.zeros_like(x)

    def sgm_diag(self, _t, x):
        return torch.ones_like(x)

    def v_term(self, x):
        y = torch.sin(self.te + self.x_scale * x).sum(-1, keepdim=True)
        return y

    def h(self, t, x, k, _v, vx, _vxx):
        u2_vx = k.pow(2).mean(-1, keepdims=True)  # * vx.abs().mean(-1)
        return u2_vx + self.f(t, x, _v, vx, _vxx)

    def f(self, t, x, v, _vx, _vxx):
        v_t = torch.cos(t + self.x_scale * x).sum(-1, keepdim=True)
        return -v_t + (0.5 * self.x_scale**2) * v

    def v(self, t, x):
        y = torch.sin(t + self.x_scale * x).sum(-1, keepdim=True)
        return y

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        if self.unit_ball:
            e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


==> CodeAndFig/SOCMN_HJB3_d50_100/srun_socp10.sh <==
#!/bin/bash
#SBATCH --gpus=10
module load nvidia/nvhpc/23.7
export PYTHONUNBUFFERED=1
python testsocmart.py


==> CodeAndFig/SOCMN_HJB3_d50_100/srun_socp16.sh <==
#!/bin/bash
#SBATCH --gpus=16
module load nvidia/nvhpc/23.7
export PYTHONUNBUFFERED=1
python testsocmart.py


==> CodeAndFig/SOCMN_HJB3_d50_100/srun_socp8.sh <==
#!/bin/bash
#SBATCH --gpus=8
module load nvidia/nvhpc/23.7
export PYTHONUNBUFFERED=1
python testsocmart.py


==> CodeAndFig/SOCMN_HJB3_d50_100/testsocmart.py <==
import csv
import random
from functools import partial
from itertools import product
from pathlib import Path

import numpy as np
import torch
from torch import nn

from fbsnn import FBSNN
from socmart import DNNtx, SOCMartNet, VovNet, plot_hist, plots, setup_mp, cleanup
from torch.nn.parallel import DistributedDataParallel as DDP
import torch.multiprocessing as mp


def setup_seed(seed):
    # 设置随机数种子
    torch.manual_seed(seed)
    torch.cuda.manual_seed_all(seed)
    np.random.seed(seed)
    random.seed(seed)
    torch.backends.cudnn.benchmark = False
    torch.backends.cudnn.deterministic = True


def batsize2epoch(fullsize, batsizes, milstone, max_iter):
    ext_mstone = [0] + milstone + [max_iter]
    steps = [
        ext_mstone[i + 1] - ext_mstone[i] for i in range(len(ext_mstone) - 1)
    ]
    epoch = sum([b * s for b, s in zip(batsizes, steps)]) / fullsize
    return epoch


def main(rank, world_size, seed=0):

    print(f"Running process on rank {rank}.")
    setup_seed(seed + rank)
    setup_mp(rank, world_size)
    torch.set_default_dtype(torch.float64)
    torch.set_default_device(f'cuda:{rank}')

    import socp

    log_gap = 1
    prob_list = ['hjb3']
    # 'hjb1', 'hjb2', 'hjb3', 'count', 'count2', 'count3'
    unit_ball = False
    dimx_list = [50, 100]

    te_list = [1., 0.5, 0.1, 0.01]
    num_dt = 100
    numpath = 10**5

    batsize_socm = [200, 400, 800, 1600]
    num_bsize_socm = len(batsize_socm)

    x0_scale = torch.tensor(1.)  # x0 在坐标轴上的分布半径
    # x0_scale_plot = torch.tensor(1.)

    testnn_lr = 1e-2
    use_schtest = True

    meth_list = [
        'SOCMartNet',
        # 'PrabMartNet',
        # 'FBSNN',
    ]

    act_func_u = nn.ReLU
    act_func_v = nn.ReLU
    act_func_testnn = nn.LeakyReLU
    use_vovnet = False

    output_dir = './outputs'
    Path(output_dir).mkdir(exist_ok=True)

    for prob_name, te, dim_x, method in product(prob_list, te_list, dimx_list,
                                                meth_list):
        if dim_x > 100:
            maxit_socm = 2000
        else:
            maxit_socm = 1000

        t0 = torch.tensor(0.)
        te = torch.tensor(te)
        dt = (te - t0) / num_dt
        # test_dim = 2 * dim_x + 500
        # ctest = 1.  #torch.pi * torch.arange(1, test_dim + 1)

        bsize_milstone_socm = [
            int(maxit_socm / num_bsize_socm * (i + 1))
            for i in range(num_bsize_socm - 1)
        ]

        if (method == 'SOCMartNet') or (method == 'PrabMartNet'):

            lamb0 = 1.
            del_lamb = 1.
            max_lamb = 1.
            beta_term = 0.
            shell_vnn = None

            batsize_gpu = [int(siz / world_size) for siz in batsize_socm]

            init_lr = 3 * 1e-3 / dim_x**0.5
            use_schvnn = True
            schvary_step = max(int(maxit_socm / 10), 1)
            sch_gam = 0.01**(1 / 9)
            step_uv = 2
            step_rho = 1
            use_schunn = False

            if method == 'SOCMartNet':
                lamb0 = 10.
                del_lamb = 10
                max_lamb = 1e3
                use_schunn = True

        elif method == 'FBSNN':
            beta_term = 0.
            shell_vnn = None

            batsize_fbnna = 300
            num_epoch = batsize2epoch(
                numpath,
                batsize_socm,
                bsize_milstone_socm,
                maxit_socm,
            )
            maxit_fbnna = int(num_epoch * numpath / batsize_fbnna)
            init_lr = 3 * 1e-3 / dim_x**0.5
            schvary_step = max(int(maxit_fbnna / 10), 1)
            sch_gam = 0.001**(1 / 9)
            use_schunn = False
            use_schvnn = True

        else:
            raise ValueError(f'Unknown Argument: {method}')

        num_test_points = 10**3
        if prob_name == 'hjb1':
            problem = socp.NonDegHJB(
                dim_x,
                t0=t0,
                te=te,
                x0_scale=x0_scale,
                unit_ball=unit_ball,
            )
        elif prob_name == 'hjb2':
            problem = socp.NonDegHJBv2(
                dim_x,
                t0=t0,
                te=te,
                x0_scale=x0_scale,
                unit_ball=unit_ball,
            )
        elif prob_name == 'hjb3':
            delc_hjb2_3 = 0.1
            problem = socp.NonDegHJBv3(
                dim_x,
                t0=t0,
                te=te,
                x0_scale=x0_scale,
                unit_ball=unit_ball,
                delc=delc_hjb2_3,
            )
        elif prob_name == 'count':
            problem = socp.Counter(
                dim_x,
                t0=t0,
                te=te,
                x0_scale=x0_scale,
                unit_ball=unit_ball,
            )
        elif prob_name == 'count2':
            problem = socp.Counter2(
                dim_x,
                t0=t0,
                te=te,
                x0_scale=x0_scale,
                unit_ball=unit_ball,
            )
        elif prob_name == 'count3':
            problem = socp.Counter3(
                dim_x,
                t0=t0,
                te=te,
                x0_scale=x0_scale,
                unit_ball=unit_ball,
            )
        else:
            raise ValueError(f"Invaild prob == {prob_name}")

        x0 = problem.x0_points(int(numpath / world_size))
        x_test = problem.test_points(num_test_points)

        vtrue_val = problem.v(t0.unsqueeze(-1), x_test)
        sav_name = f"{output_dir}/{method}_{problem.name}_d{dim_x}"

        # plots_true(
        #     dim_x,
        #     [
        #         # partial(problem.v, t0.unsqueeze(0)),
        #         partial(problem.v, te.unsqueeze(0))
        #     ],
        #     ['t=T'],
        #     sav_name + '_true_te',
        #     x_scale=x0_scale_plot,
        #     unit_ball=unit_ball,
        # )
        # plots_true(
        #     dim_x,
        #     [
        #         partial(problem.v, t0.unsqueeze(0)),
        #         # partial(problem.v, te.unsqueeze(0))
        #     ],
        #     ['t=0'],
        #     sav_name + '_true_t0',
        #     x_scale=x0_scale_plot,
        #     unit_ball=unit_ball,
        # )

        dim_w = dim_x
        width_unn = [dim_x] + [2 * (dim_x + 10)] * 4 + [problem.dim_u]
        width_vnn = [dim_x] + [2 * (dim_x + 10)] * 4 + [1]
        width_testnn = [dim_x] + [2 * dim_x + 300]
        # width_testnn = [
        #     dim_x,
        #     dim_x + 10,
        #     dim_x + 10,
        #     dim_x + 10,
        #     dim_x + 10,
        #     dim_x + 10,
        #     dim_x + 10,
        #     dim_x + 10,
        #     dim_x + 10,
        # ]
        if use_vovnet is True:
            unn = VovNet(width_unn, act_func=act_func_u)
            vnn = VovNet(width_vnn, act_func=act_func_v, shell_func=shell_vnn)
        else:
            unn = DNNtx(width_unn, act_func=act_func_u)
            vnn = DNNtx(width_vnn, act_func=act_func_v, shell_func=shell_vnn)

        def shell_test(_t, y):
            return torch.sin(y)

        # test_nn = StackNet(width_testnn,
        #                    shell_func=shell_test,
        #                    act_func=act_func_testnn)

        test_nn = DNNtx(
            width_testnn,
            act_func=act_func_testnn,
            shell_func=shell_test,
        )

        unn = DDP(unn.to(rank), device_ids=[rank])
        vnn = DDP(vnn.to(rank), device_ids=[rank])
        test_nn = DDP(test_nn.to(rank), device_ids=[rank])

        optim_unn = torch.optim.RMSprop(unn.parameters(), lr=init_lr)
        optim_vnn = torch.optim.RMSprop(vnn.parameters(), lr=init_lr)
        optim_test = torch.optim.RMSprop(test_nn.parameters(), lr=testnn_lr)

        sch_unn = torch.optim.lr_scheduler.StepLR(
            optim_unn, step_size=schvary_step,
            gamma=sch_gam) if use_schunn else None
        sch_vnn = torch.optim.lr_scheduler.StepLR(
            optim_vnn, step_size=schvary_step,
            gamma=sch_gam) if use_schvnn else None
        sch_rho = torch.optim.lr_scheduler.StepLR(
            optim_test, step_size=schvary_step,
            gamma=sch_gam) if use_schtest else None

        nets = (unn, vnn, test_nn)
        optims = (optim_unn, optim_vnn, optim_test)
        schs = (sch_unn, sch_vnn, sch_rho)

        def error_func():
            error = vnn(t0.unsqueeze(-1), x_test) - vtrue_val
            l1err = torch.abs(error).mean()
            return l1err / torch.abs(vtrue_val).mean()

        if method == 'SOCMartNet':
            solver = SOCMartNet(
                dt,
                problem.mu,
                problem.sgm_diag,
                problem.h,
                problem.v_term,
                dim_w,
                t0=t0,
                h_depends_on_ux=problem.h_depends_on_vx,
                h_depends_on_uxx=problem.h_depends_on_vxx,
            )

            unn, vnn, test_nn = solver.train(
                nets,
                optims,
                schs,
                maxit_socm,
                x0,
                batsize_gpu,
                rank=rank,
                lamb0=lamb0,
                beta_term=beta_term,
                batsize_milstone=bsize_milstone_socm,
                num_dt=num_dt,
                err_func=error_func,
                log_gap=log_gap,
                step_uv=step_uv,
                step_rho=step_rho,
                del_lamb=del_lamb,
                max_lamb=max_lamb)

        elif method == 'PrabMartNet':
            solver = SOCMartNet(
                dt,
                problem.mu,
                problem.sgm_diag,
                problem.h,
                problem.v_term,
                dim_w,
                t0=t0,
                f_func=problem.f,
                h_depends_on_ux=problem.h_depends_on_vx,
                h_depends_on_uxx=problem.h_depends_on_vxx,
            )

            _, vnn, test_nn = solver.train(
                nets,
                optims,
                schs,
                maxit_socm,
                x0,
                batsize_gpu,
                rank=rank,
                lamb0=lamb0,
                beta_term=beta_term,
                batsize_milstone=bsize_milstone_socm,
                num_dt=num_dt,
                err_func=error_func,
                log_gap=log_gap,
                step_uv=step_uv,
                step_rho=step_rho,
                del_lamb=del_lamb,
                max_lamb=max_lamb)

        elif method == 'FBSNN':

            solver = FBSNN(dt,
                           problem.mu,
                           problem.sgm_diag,
                           problem.f,
                           problem.v_term,
                           dim_w,
                           t0=t0)
            vnn = solver.solve(vnn,
                               optim_vnn,
                               sch_vnn,
                               maxit_fbnna,
                               x0,
                               beta_term, [int(batsize_fbnna / world_size)],
                               rank=rank,
                               batsize_milstone=None,
                               num_dt=num_dt,
                               err_func=error_func,
                               log_gap=log_gap,
                               f_depends_on_uxx=problem.f_depends_on_vxx)

        else:
            raise ValueError(f'Unknown argument: method={method}')

        if rank == 0:
            save_results((unn, vnn, test_nn), problem, solver, sav_name)
    cleanup()


def save_results(nets, problem, solver, sav_name):
    unn, vnn, test_nn = nets

    torch.save(unn.module.state_dict(), f"{sav_name}_unn.pkl")
    torch.save(vnn.module.state_dict(), f"{sav_name}_vnn.pkl")
    torch.save(test_nn.state_dict(), f"{sav_name}_testnn.pkl")

    epoch_hist = solver.epoch_hist.cpu().numpy()
    lossmart_hist = solver.lossmart_hist.cpu().numpy()
    error_hist = solver.error_hist.cpu().numpy()
    ham_hist = solver.ham_hist.cpu().numpy()

    if isinstance(solver, FBSNN):
        loss_label = 'Loss'
    else:
        loss_label = 'Martingale Loss'

    plot_hist(
        sav_name + 'lossmart_hist.pdf',
        [epoch_hist],
        [lossmart_hist],
        xlabel='Epoch',
        ylabel=loss_label,
    )
    plot_hist(
        sav_name + 'error_hist.pdf',
        [epoch_hist],
        [error_hist],
        xlabel='Epoch',
        ylabel='Error of value function',
    )
    plot_hist(
        sav_name + 'ham_hist.pdf',
        [epoch_hist],
        [ham_hist],
        xlabel='Epoch',
        ylabel='Mean of Hamiltonian',
        yscal='linear',
        ylim0=-1,
        ylim1=1,
    )

    plots(problem.dim_x,
          partial(problem.v, problem.t0.unsqueeze(0)),
          partial(vnn.module.forward, problem.t0.unsqueeze(0)),
          sav_name + '_t0',
          x_scale=problem.x0_scale,
          unit_ball=problem.unit_ball)

    log_tensor = torch.stack(
        [
            solver.it_hist, solver.epoch_hist, solver.rt_hist, solver.ham_hist,
            solver.lossmart_hist, solver.error_hist
        ],
        dim=1,
    )
    csv_header = ['iter step', 'epoch', 'rt', 'hami', 'mart loss', 'error']
    with open(f'{sav_name}.csv', 'w', encoding='UTF8', newline='') as f:
        writer = csv.writer(f)
        writer.writerow(csv_header)
        writer.writerows(log_tensor.cpu().numpy())


if __name__ == '__main__':

    n_gpus = torch.cuda.device_count()
    # n_gpus = 1
    # assert n_gpus >= 2, f"Requires at least 2 GPUs to run, but got {n_gpus}"
    print(f'Number of used GPUs: {n_gpus}')
    world_size = n_gpus

    for i in range(n_gpus):
        device = torch.device(f"cuda:{i}")
        properties = torch.cuda.get_device_properties(device)
        print(f"GPU {i}: {properties.name}")
        print("Memory: ", properties.total_memory)

    mp.spawn(main, args=(world_size, ), nprocs=world_size, join=True)


==> CodeAndFig/SOCMN_HJB3te1e-2_d1000/plot.py <==
import torch
import numpy as np
import matplotlib.pyplot as plt

import prabequations
from functools import partial
from pdesolver import CompDNN, DNNtx, DNNx


def plot_solution(xcoord_plot, unn_plot, utrue_plot, sav_name, ylim=None):
    plt.plot(
        xcoord_plot,
        utrue_plot,
        label='True solution',
        color='blue',
    )
    plt.scatter(
        xcoord_plot,
        unn_plot,
        label='Predicted solution',
        color='red',
    )
    if ylim is not None:
        plt.ylim(*ylim)
    # ax.set(xlim=(-1, 1), ylim=(-5, 20))
    plt.legend()
    plt.savefig(sav_name)
    # plt.show()
    plt.close()


def plots(dim_x, u_true, u_nn, sav_name, x_scale=1., ylim0=None, ylim1=None):
    e_diag = torch.ones([dim_x])
    xcoord_plot = torch.linspace(-x_scale, x_scale, 50)
    xdiag = torch.outer(xcoord_plot, e_diag)

    e_1stcoord = torch.zeros([dim_x])
    e_1stcoord[0] = 1
    x1stcoord = torch.outer(xcoord_plot, e_1stcoord)

    e_2coord = torch.zeros([dim_x])
    e_2coord[:2] = 1
    xdiag2 = torch.outer(xcoord_plot, e_2coord)

    x_tup = (x1stcoord, xdiag, xdiag2)
    # xnp_list = [x.cpu().numpy() for x in x_tup]
    savnam_tup = ('_1stcoord', '_diag', '_diag2')
    u_true_list = [u_true(x).cpu().numpy() for x in x_tup]
    u_nn_list = [u_nn(x).detach().cpu().numpy() for x in x_tup]

    u_max = np.max([u_true_list, u_nn_list])
    u_min = np.min([u_true_list, u_nn_list])
    if ylim0 is None:
        ylim0 = u_min - 0.1 * (u_max - u_min)
    if ylim1 is None:
        ylim1 = u_max + 0.1 * (u_max - u_min)

    for i in range(3):
        plot_solution(
            xcoord_plot.cpu().numpy(),
            u_nn_list[i],
            u_true_list[i],
            sav_name + savnam_tup[i],
            ylim=(ylim0, ylim1),
        )


def main():

    # torch.set_default_dtype(torch.float64)
    # if torch.cuda.is_available():
    #     print("Using cuda device")
    #     torch.set_default_device('cuda')
    # else:
    #     print("Using cpu device")
    #     torch.set_default_device('cpu')

    dim_x = 1
    pt_name = f'HJB Equation1_d{dim_x}_unn.pt'

    prob = 'hjb1'  # 'pbe', 'poi', 'hjb1', 'hjb_lq1', 'hjb_lq2',
    dim_y = 1

    t0 = torch.tensor(0.)
    te = torch.tensor(1.)
    num_dt = 100
    x0_scale = torch.tensor(1.)  # x0 在坐标轴上的分布半径

    use_pref_uterm = False
    use_comnet = False  # 仅适用于 u(t, x) 的 DNN
    width_dnn = [dim_x, 2 * dim_x + 20, 2 * dim_x + 20, 2 * dim_x + 20, dim_y]
    act_func = torch.nn.GELU

    if prob == 'poi':
        problem = prabequations.Poisson(
            dim_x,
            scale=10.,
            drift=2.,
            x0_scale=x0_scale,
        )
    elif prob == 'pbe':
        problem = prabequations.PoissonBoltzmann(
            dim_x,
            drift=0.,
            x0_scale=x0_scale,
        )
    elif prob == 'hjb1':
        problem = prabequations.HJB1(
            dim_x,
            te=te,
            x0_scale=x0_scale,
        )
    elif prob == 'hjb_lq1':
        problem = prabequations.HJBLQ(dim_x,
                                  te=te,
                                  x0_scale=x0_scale,
                                  numdt_rct=10**3,
                                  isknow_uxx=True)
    elif prob == 'hjb_lq2':
        problem = prabequations.HJBLQ(dim_x,
                                  te=te,
                                  x0_scale=x0_scale,
                                  numdt_rct=10**3,
                                  isknow_uxx=False)
    elif prob == 'count':
        problem = prabequations.Counter(dim_x, te=te, x0_scale=x0_scale)
    else:
        raise ValueError(f"Invaild prob == {prob}")

    # x0 = problem.x0_points(tot_size)
    # x_test = problem.test_points(num_test_points)

    if problem.has_termcond:
        if use_pref_uterm and (not use_comnet):

            def pref_func(t, x, y):
                return (t - te) * y + problem.u_term(x)
        else:
            pref_func = None
    else:
        pref_func = None

    if problem.u_depends_on_t:
        if use_comnet:
            u_nn = CompDNN(width_dnn,
                           num_subnets=num_dt + 1,
                           uterm=problem.u_term,
                           act_func=act_func)

        else:
            u_nn = DNNtx(width_dnn, pre_func=pref_func, act_func=act_func)

    else:
        u_nn = DNNx(width_dnn, act_func=act_func)

    sav_name = pt_name.split('.')[0]

    unn_load = torch.load(pt_name, map_location=torch.device('cpu'))
    u_nn.load_state_dict(unn_load)

    if isinstance(u_nn, DNNtx):
        unnx = partial(u_nn, t0.unsqueeze(0)+0.3)
    elif isinstance(u_nn, CompDNN):
        unnx = partial(u_nn, 0)
    else:
        unnx = u_nn

    plots(dim_x,
          partial(problem.u, t0.unsqueeze(0)+0.3),
          unnx,
          sav_name,
          x_scale=x0_scale,
          ylim0=None,
          ylim1=None)

    # plots(
    #     dim_x,
    #     partial(problem.u, te.unsqueeze(0)-dt),
    #     partial(u_nn, -2),
    #     sav_name,
    #     x_scale=x0_scale,
    # )


if __name__ == '__main__':
    main()


==> CodeAndFig/SOCMN_HJB3te1e-2_d1000/plotcsv.py <==
import os
import numpy as np
import pandas as pd
from socmart import plot_hist
# import matplotlib.pyplot as plt


def csv2np(csv_name):
    df = pd.read_csv(csv_name)
    epo_arr = df['epoch'].to_numpy()
    loss_arr = df['mart loss'].to_numpy()
    err_arr = df['error'].to_numpy()
    return epo_arr, loss_arr, err_arr


def downsamp(arr, max_length):
    if arr.shape[0] > max_length:
        idx = np.linspace(0, arr.shape[0] - 1, max_length).round().astype(int)
        arr_sped = arr[idx]
    else:
        arr_sped = arr
    return arr_sped


def main():

    equ = 'Count'  # 'Count', 'HJB'

    path = 'csv'
    dimx_list = [1000]
    color_dict = {
        'SOC-MartNet': 'royalblue',
        'FBSNN': 'tomato',
    }

    linewidth = 1
    plot_loss = False
    cut_rate = None  # None or float
    alpha = 0.95  # 透明度
    arr_maxlength = None  # 若待绘图的数组超出 arr_maxlength 的长度, 则对其进行等距采样

    for dim_x in dimx_list:
        sav_name = f'Resplots_{equ}_d{dim_x}'
        meth_list = []
        epo_list = []
        loss_list = []
        err_list = []

        for file_csv in os.listdir(path):

            if not ((equ in file_csv) and (f'_d{dim_x}.csv' in file_csv)):
                continue

            if 'SOCMartNet' in file_csv:
                continue

            # raise RuntimeError(
            # "There is no csv_file s.t. (equ in f) and (f'_d{dim_x}.csv' in f) == True."
            # )
            meth = file_csv.split('_')[0]
            if meth == 'PrabMartNet':
                meth = 'SOC-MartNet'

            epo_arr, loss_arr, err_arr = csv2np(f'{path}/{file_csv}')
            meth_list.append(meth)
            epo_list.append(epo_arr)
            loss_list.append(loss_arr)
            err_list.append(err_arr)

        if cut_rate is not None:
            epo_maxplot = min([rt[-1] for rt in epo_list]) * cut_rate

            epocut_list = []
            errcut_list = []
            losscut_list = []
            for epo, loss, err in zip(epo_list, loss_list, err_list):
                epocut_list.append(epo[epo <= epo_maxplot])
                errcut_list.append(err[epo <= epo_maxplot])
                losscut_list.append(loss[epo <= epo_maxplot])
        else:
            epocut_list = epo_list
            errcut_list = err_list
            losscut_list = loss_list

        if arr_maxlength is not None:
            epocut_list = [downsamp(epo, arr_maxlength) for epo in epocut_list]
            errcut_list = [downsamp(err, arr_maxlength) for err in errcut_list]
            losscut_list = [
                downsamp(loss, arr_maxlength) for loss in losscut_list
            ]

        color_list = [color_dict[meth] for meth in meth_list]

        plot_hist(
            f'{sav_name}_error.pdf',
            epocut_list,
            errcut_list,
            lable_list=meth_list,
            color_list=color_list,
            xlabel='Epoch',
            ylabel='Relative Error',
            alpha=alpha,
            linewidth=linewidth,
        )

        if plot_loss:
            plot_hist(
                f'{sav_name}_loss.pdf',
                epocut_list,
                losscut_list,
                lable_list=meth_list,
                color_list=color_list,
                xlabel='Epoch',
                ylabel='Loss value',
                alpha=alpha,
                linewidth=linewidth,
            )


if __name__ == '__main__':
    main()


==> CodeAndFig/SOCMN_HJB3te1e-2_d1000/plothami.py <==
import numpy as np
import pandas as pd
from socmart import plot_hist


def csv2np(csv_name):
    df = pd.read_csv(csv_name)
    epo_arr = df['epoch'].to_numpy()
    loss_arr = df['mart loss'].to_numpy()
    err_arr = df['error'].to_numpy()
    return epo_arr, loss_arr, err_arr


def downsamp(arr, max_length):
    if arr.shape[0] > max_length:
        idx = np.linspace(0, arr.shape[0] - 1, max_length).round().astype(int)
        arr_sped = arr[idx]
    else:
        arr_sped = arr
    return arr_sped


def main():

    csv_file = './outputs/SOCMartNet_Non-deg_HJBv3_delc0.1_te0.01_d1000.csv'
    sav_name = ''
    df = pd.read_csv(csv_file)
    epo_arr = df['epoch'].to_numpy()
    ham_arr = df['hami'].to_numpy()

    plot_hist(
        sav_name + 'ham_hist.pdf',
        [epo_arr],
        [ham_arr],
        xlabel='Epoch',
        ylabel='Mean of Hamiltonian',
        yscal='linear',
        ylim0=0,
        ylim1=10,
    )


if __name__ == '__main__':
    main()


==> CodeAndFig/SOCMN_HJB3te1e-2_d1000/plottrue.py <==
from functools import partial
from itertools import product
from pathlib import Path

import torch
from socmart import plots_true


def main():
    torch.set_default_dtype(torch.float64)
    torch.set_default_device('cuda:0')

    import socp

    prob_list = ['hjb3']
    # 'hjb1', 'hjb2', 'hjb3', 'count', 'count2', 'count3'
    unit_ball = False
    dimx_list = [10]

    te_list = [1., 0.5, 0.1, 0.05, 0.01]
    x0_scale = torch.tensor(1.)  # x0 在坐标轴上的分布半径
    x0_scale_plot = torch.tensor(1.)

    output_dir = './outputs_truesol'
    Path(output_dir).mkdir(exist_ok=True)

    for prob_name, te, dim_x in product(prob_list, te_list, dimx_list):

        t0 = torch.tensor(0.)
        te = torch.tensor(te)

        if prob_name == 'hjb1':
            problem = socp.NonDegHJB(
                dim_x,
                t0=t0,
                te=te,
                x0_scale=x0_scale,
                unit_ball=unit_ball,
            )
        elif prob_name == 'hjb2':
            problem = socp.NonDegHJBv2(
                dim_x,
                t0=t0,
                te=te,
                x0_scale=x0_scale,
                unit_ball=unit_ball,
            )
        elif prob_name == 'hjb3':
            delc_hjb2_3 = 0.1
            problem = socp.NonDegHJBv3(
                dim_x,
                t0=t0,
                te=te,
                x0_scale=x0_scale,
                unit_ball=unit_ball,
                delc=delc_hjb2_3,
            )
        elif prob_name == 'count':
            problem = socp.Counter(
                dim_x,
                t0=t0,
                te=te,
                x0_scale=x0_scale,
                unit_ball=unit_ball,
            )
        elif prob_name == 'count2':
            problem = socp.Counter2(
                dim_x,
                t0=t0,
                te=te,
                x0_scale=x0_scale,
                unit_ball=unit_ball,
            )
        elif prob_name == 'count3':
            problem = socp.Counter3(
                dim_x,
                t0=t0,
                te=te,
                x0_scale=x0_scale,
                unit_ball=unit_ball,
            )
        else:
            raise ValueError(f"Invaild prob == {prob_name}")

        sav_name = f"{output_dir}/{problem.name}_d{dim_x}_te{te.item()}"

        # plots_true(
        #     dim_x,
        #     [
        #         # partial(problem.v, t0.unsqueeze(0)),
        #         partial(problem.v, te.unsqueeze(0))
        #     ],
        #     ['t=T'],
        #     sav_name + '_true_te',
        #     x_scale=x0_scale_plot,
        #     unit_ball=unit_ball,
        # )
        # plots_true(
        #     dim_x,
        #     [
        #         partial(problem.v, t0.unsqueeze(0)),
        #         # partial(problem.v, te.unsqueeze(0))
        #     ],
        #     ['t=0'],
        #     sav_name + '_true_t0',
        #     x_scale=x0_scale_plot,
        #     unit_ball=unit_ball,
        # )
        plots_true(
            dim_x,
            [
                partial(problem.v, te.unsqueeze(0)),
                partial(problem.v, t0.unsqueeze(0))
            ],
            ['t=T', 't=0'],
            sav_name + '_true_t0te',
            x_scale=x0_scale_plot,
            unit_ball=unit_ball,
        )


if __name__ == '__main__':
    main()


==> CodeAndFig/SOCMN_HJB3te1e-2_d1000/prabequations.py <==
import torch
import numpy as np
from scipy.integrate import solve_ivp

from scipy.interpolate import CubicSpline

# from torch.nn.functional import interpolate


def sampling_circle(num_samp):
    a = torch.rand(num_samp)
    b = torch.rand(num_samp)
    x = torch.sqrt(a) * torch.cos(2 * torch.pi * b)
    y = torch.sqrt(a) * torch.sin(2 * torch.pi * b)
    return x, y


class Example(object):

    def __init__(self, dim_x) -> None:
        self.dim_x = dim_x
        self.dim_y = 1
        self.dim_w = dim_x
        self.name = 'Default'

        self.u_depends_on_t = None  # bool: Does u depends on t?
        self.f_depends_on_ux = True
        self.f_depends_on_uxx = False

        self.has_boundcond = None
        self.has_termcond = None

    def domain(self, _t, _x):
        return NotImplementedError

    def sample_bd(self, _num_points):
        return NotImplementedError

    def b(self, _t, _x):
        return NotImplementedError

    def sgm_diag(self, _t, _x):
        return NotImplementedError

    def f(self, _t, _x, _u, _ux, _uxx):
        return NotImplementedError

    def u(self, _t, _x):
        return NotImplementedError

    def u_term(self, _x):
        return NotImplementedError

    def test_points(self, num_points=None):
        return NotImplementedError


class PoissonBoltzmann(Example):

    def __init__(
            self,
            dim_x,
            c=-1,
            w=2,
            drift=0.,
            x0_scale=torch.tensor(1.),
            x0_scale_test=torch.tensor(1.),
    ) -> None:
        super().__init__(dim_x)
        self.w = w
        self.c = c
        self.dim_w = dim_x
        self.drift = drift
        self.name = 'Poisson-Boltzmann Equation'

        self.u_depends_on_t = False
        self.has_boundcond = True
        self.has_termcond = False
        self.x0_scale = x0_scale
        self.x0_scale_test = x0_scale_test

        if drift == 0:
            self.f_depends_on_ux = False
        else:
            self.f_depends_on_ux = True
        self.f_depends_on_uxx = False

    def domain(self, _t, x):
        return (torch.abs(x).max(dim=-1)[0] < 1).unsqueeze(-1)

    def sample_dom(self, num_points):
        return torch.rand(num_points, self.dim_x) * 2 - 1

    def sample_bd(self, num_points):
        xbd = torch.rand(num_points, self.dim_x) * 2 - 1
        # xbd[int(num_points / 2):, 0] = 1.
        rand_idx = torch.randint(self.dim_x, (num_points, ))
        rand_1_n1 = torch.randint(2, (num_points, )) * 2 - 1
        xbd[torch.arange(num_points), rand_idx] = rand_1_n1.to(xbd.dtype)
        return xbd

    def b(self, _t, x):
        return self.drift * x

    def sgm_diag(self, _t, x):
        return 2**(0.5) * torch.ones_like(x)

    def f(self, _t, x, _y, ux, _uxx):
        sum_coswx = torch.sum(torch.cos(self.w * x), dim=-1, keepdim=True)
        f_init = sum_coswx * self.w**2 - self.c * sum_coswx
        if self.drift != 0:
            ux_x = torch.einsum('...ij, ...j -> ...i', ux, x)
            dx_u = self.drift * ux_x
            f_val = f_init - dx_u
        else:
            f_val = f_init
        return f_val

    def u(self, _t, x):
        return torch.sum(torch.cos(self.w * x), dim=-1, keepdim=True)

    def pre_func(self, _t, x, y):
        x2 = x**2
        factor = (x2 - 1).prod(dim=-1, keepdim=True)
        x2_bd = x / (1e-14 + torch.abs(x).max(-1, keepdim=True)[0])
        return factor * y + (1 - factor)**2 * self.u(x2_bd)

    def pre_func_v2(self, _t, x, y):
        factor = torch.relu(1 - (x**2).max(dim=-1, keepdim=True)[0])
        return factor * y + self.u(x)

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


class Poisson(Example):
    """
    This example is from Section 5.2 of
        Zhiwei Gao, Liang Yan and Tao Zhou,  Failure-informed adaptive sampling for PINNs,  SIAM J. Sci. Comput., Vol. 45, No. 4, pp. A1971- A2023.
    """

    def __init__(
            self,
            dim_x,
            scale=1000,
            drift=0.,
            x0_scale=torch.tensor(1.),
    ) -> None:
        super().__init__(dim_x)
        self.dim_w = dim_x
        self.scale = scale
        self.name = 'Poisson Equation'
        self.drift = drift

        self.u_depends_on_t = False
        self.has_boundcond = True
        self.has_termcond = False
        self.x0_scale = x0_scale

        if drift == 0:
            self.f_depends_on_ux = False
        else:
            self.f_depends_on_ux = True
        self.f_depends_on_uxx = False

    def domain(self, _t, x):
        return (torch.abs(x).max(dim=-1)[0] < 1).unsqueeze(-1)

    def sample_dom(self, num_points):
        return torch.rand(num_points, self.dim_x) * 2 - 1

    def sample_bd(self, num_points):
        xbd = torch.rand(num_points, self.dim_x) * 2 - 1
        # xbd[int(num_points / 2):, 0] = 1.
        rand_idx = torch.randint(self.dim_x, (num_points, ))
        rand_1_n1 = torch.randint(2, (num_points, )) * 2 - 1
        xbd[torch.arange(num_points), rand_idx] = rand_1_n1.to(xbd.dtype)
        return xbd

    def b(self, _t, x):
        return self.drift * x

    def sgm_diag(self, _t, x):
        return 2**(0.5) * torch.ones_like(x)

    def f(self, _t, x, _y, ux, _uxx):
        x_re_0d5 = ((x - 0.5)**2).sum(dim=-1, keepdim=True)
        y = torch.exp(-self.scale * x_re_0d5)
        f_init = 2 * self.scale * (self.dim_x - 2 * self.scale * x_re_0d5) * y

        if self.drift != 0:
            ux_x = torch.einsum('...ij, ...j -> ...i', ux, x)
            dx_u = self.drift * ux_x
            f_val = f_init - dx_u
        else:
            f_val = f_init
        return f_val

    def u(self, _t, x):
        return torch.exp(-self.scale *
                         ((x - 0.5)**2).sum(dim=-1, keepdim=True))

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


class HJB1(Example):
    '''
    This example is from Section 3.1 of
        Bachouch, A., Huré, C., Langrené, N. et al. Deep Neural Networks Algorithms for Stochastic Control Problems on Finite Horizon: Numerical Applications. Methodol Comput Appl Probab 24, 143-178 (2022).
    and Section 4.3 of
        Weinan E, Han J, Jentzen A (2017) Deep learning-based numerical methods for high-dimensional parabolic partial differential equations and backward stochastic differential equations.
        In: Communications in mathematics and statistics 5, vol 5, pp 349-380.
    '''

    def __init__(
            self,
            dim_x,
            te=torch.tensor(1.),
            nsamp_mc=10**6,
            x0_scale=torch.tensor(1.),
    ) -> None:
        super().__init__(dim_x)
        self.eye_mat = torch.eye(self.dim_x).unsqueeze(0)
        self.nsamp_mc = nsamp_mc
        self.dim_w = dim_x
        self.rand_mc = torch.normal(torch.zeros([self.nsamp_mc, self.dim_w]))

        self.te = te
        self.name = 'HJB Equation1'
        self.x0_scale = x0_scale

        self.f_depends_on_ux = True
        self.f_depends_on_uxx = False

        self.u_depends_on_t = True
        self.has_boundcond = False
        self.has_termcond = True

    def b(self, _t, x):
        return torch.zeros_like(x)

    def sgm_diag(self, _t, x):
        return 2**(0.5) * torch.ones_like(x)

    def u_term(self, x):
        return 1 + torch.log(0.5 * (1 + (x**2).sum(-1, keepdim=True)))

    def h(self, _t, _x, _y, k, ux, _uxx):
        kux = torch.einsum('...i, ...i', k, ux)
        return 2 * kux + k.pow(2).sum(-1, keepdim=True)

    def f(self, _t, _x, _y, ux, _uxx):
        # zu = torch.einsum('...ij, ...j -> ...i', z, u)
        return -(ux**2).sum(-1)  # + 2**(-0.5) * z

    def f_pinn(self, _t, _x, _y, ux, uxx):
        # zu = torch.einsum('...ij, ...j -> ...i', z, u)
        uxx_tr = torch.einsum('...ii -> ...', uxx)
        return uxx_tr - (ux**2).sum(-1)  # + 2**(-0.5) * z

    def u_for_chunk(self, t, x):
        std_dw = (2 * (self.te - t.squeeze(-1)))**(0.5)

        # dw_tte: [t 的轴, MC样本, 自身]
        dw_tte = torch.einsum('..., ij -> ...ij', std_dw, self.rand_mc)
        xdw = (x.unsqueeze(-2) + dw_tte).pow(2).sum(-1, keepdim=True)
        expa_exp = (2 / (1 + xdw)).mean(-2)
        return 1 - torch.log(expa_exp)

    def u(self, t, x, chunk_size=None):
        # x: [时间, 批量, 自身], 或 [批量, 自身]
        # t 将被广播类似 x 的轴的形式

        if chunk_size is None:
            chunk_size = min(100, int(1000 / self.dim_w**2) + 1)

        assert (t.ndim == 1) or (t.ndim == x.ndim)
        assert x.ndim >= 2

        t_expand = t.expand_as(x[..., :1])
        num_points = x.shape[0]
        chunk_size = min(num_points, chunk_size)

        uval_list = []
        ch_num = num_points // chunk_size
        idx_bat = 0
        for _ in range(ch_num):
            t_bat = t_expand[..., idx_bat:idx_bat + chunk_size, :]
            x_bat = x[..., idx_bat:idx_bat + chunk_size, :]
            uval_list.append(self.u_for_chunk(t_bat, x_bat))
            idx_bat += chunk_size
        if num_points % chunk_size > 0:
            t_last = t_expand[..., idx_bat:, :]
            x_last = x[..., idx_bat:, :]
            uval_list.append(self.u_for_chunk(t_last, x_last))

        return torch.concatenate(uval_list, dim=-2)

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


class HJBLQ(Example):
    '''
    This example is from Section 3.2 of
        Bachouch, A., Huré, C., Langrené, N. et al. Deep Neural Networks Algorithms for Stochastic Control Problems on Finite Horizon: Numerical Applications. Methodol Comput Appl Probab 24, 143-178 (2022).
    '''

    def __init__(self,
                 dim_x,
                 isknow_uxx=False,
                 t0=torch.tensor(0.),
                 te=torch.tensor(1.),
                 x0_scale=torch.tensor(1.),
                 numdt_rct=1000) -> None:
        super().__init__(dim_x)
        self.name = 'HJB LQ'
        self.dim_w = dim_x
        self.t0 = t0
        self.te = te
        self.name = 'HJB LQ'
        self.eye_mat = torch.eye(self.dim_x)
        self.eye_np = self.eye_mat.cpu().numpy()
        self.fla_eye_np = self.eye_mat.flatten().cpu().numpy()

        self.numdt_rct = numdt_rct
        # t_rctgird, k_rctgrid = self.solve_rct()
        self.f_depends_on_ux = True
        self.u_depends_on_t = True
        self.has_boundcond = False
        self.has_termcond = True
        self.x0_scale = x0_scale

        self.k_func = self.solve_rct()
        self.isknow_uxx = isknow_uxx
        if isknow_uxx:
            self.f_depends_on_uxx = False
            self.f = self.f_knowuxx
        else:
            self.f_depends_on_uxx = True
            self.f = self.f_unknowuxx

    def f_rct(self, _t, k):
        k_mat = k.reshape((self.dim_x, self.dim_x))
        f_mat = np.einsum('ij, kl -> il', k_mat, k_mat) / (
            1 + k_mat.trace()) - 2 * k_mat - self.eye_np
        return f_mat.ravel()

    def solve_rct(self):
        t0 = self.t0.cpu().numpy()
        te = self.te.cpu().numpy()
        t_part = np.linspace(self.te.cpu().numpy(),
                             self.t0.cpu().numpy(),
                             self.numdt_rct + 1,
                             endpoint=True)
        res = solve_ivp(self.f_rct, (te, t0),
                        self.fla_eye_np,
                        method='RK45',
                        t_eval=t_part)

        t_grid = np.flip(res.t)
        k_val = res.y.transpose().reshape([-1, self.dim_x, self.dim_x])
        k_on_grid = np.flip(k_val, axis=0)
        k_spl = CubicSpline(t_grid, k_on_grid, axis=0)

        def k_func(t):
            kt_np = k_spl(t.squeeze(-1).cpu().numpy())
            return torch.from_numpy(kt_np).to(t.device).unsqueeze(-3)

        return k_func

    def b(self, _t, x):
        return torch.zeros_like(x)

    def sgm_diag(self, _t, x):
        return torch.ones_like(x)

    def f_knowall(self, t, x, _u, _ux, _uxx):
        u = self.u(t, x)
        ux = self.ux(t, x)
        uxx = self.uxx(t, x)
        return self.f_knowuxx(t, x, u, ux, uxx)

    def f_knowuxx(self, t, x, y, ux, _uxx):
        uxx_val = self.uxx(t, x)
        return self.f_unknowuxx(t, x, y, ux, uxx_val)

    def f_unknowuxx(self, _t, x, _y, ux, uxx):
        ux_x = torch.einsum('...i, ...ji', x, ux)
        ux_sum = ux.sum(-1)
        uxx_tr = torch.einsum('...ii -> ...', uxx)
        xx = x.pow(2).sum(-1, keepdim=True)
        return ux_x - ux_sum.pow(2) / (4 + 2 * uxx_tr) + xx - 0.5 * uxx_tr

    def f_pinn(self, _t, x, _y, ux, uxx):
        ux_x = torch.einsum('...i, ...ji', x, ux)
        ux_sum = ux.sum(-1)
        uxx_tr = torch.einsum('...ii -> ...', uxx)
        xx = x.pow(2).sum(-1, keepdim=True)
        return ux_x - ux_sum.pow(2) / (4 + 2 * uxx_tr) + xx

    def u_term(self, x):
        return (x**2).sum(-1, keepdims=True)

    def u(self, t, x):
        kt_val = self.k_func(t)
        return torch.einsum('...i, ...yij, ...j -> ...y', x, kt_val, x)

    # def dudt(self, t, x):
    #     dkdt_val = self.f_rct(t, self.k_func(t))
    #     return torch.einsum('...i, ...yij, ...j -> ...y', x, dkdt_val, x)

    def ux(self, t, x):
        kt_val = self.k_func(t)
        return torch.einsum('...yij, ...j -> ...yi', 2 * kt_val, x)

    def uxx(self, t, _x):
        kt_val = self.k_func(t)
        return 2 * kt_val

    def x0_points(self, num_points):
        return 2 * self.x0_scale * (torch.rand(num_points, self.dim_x) - 1 / 2)

    def test_points(self, num_points):
        return self.x0_points(num_points)


class Counter(Example):

    def __init__(
            self,
            dim_x,
            c_pert=torch.tensor(1.),
            te=torch.tensor(1.),
            x0_scale=torch.tensor(1.),
    ) -> None:
        super().__init__(dim_x)
        self.eye_mat = torch.eye(self.dim_x).unsqueeze(0)
        self.dim_w = dim_x
        self.c_pert = c_pert

        self.te = te
        self.name = 'Counter Example'
        self.x0_scale = x0_scale

        self.f_depends_on_ux = False
        self.f_depends_on_uxx = False

        self.u_depends_on_t = True
        self.has_boundcond = False
        self.has_termcond = True

    def b(self, _t, x):
        return torch.zeros_like(x)

    def sgm_diag(self, _t, x):
        return torch.ones_like(x)

    def u_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, _y, _ux, _uxx):
        # f = L0 u
        dt_u = torch.cos(t + x).mean(-1, keepdim=True)
        dxx_u = -torch.sin(t + x).mean(-1, keepdim=True)
        return -dt_u - 0.5 * dxx_u

    def f_pinn(self, t, x, _y, _ux, uxx):
        # f_pinn = -dt_u
        dt_u = torch.cos(t + x).mean(-1, keepdim=True)
        return -dt_u

    def u(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)

    def u_pert(self, t, x):
        return self.u(
            t, x) + self.c_pert * (self.te - t) * x.mean(-1, keepdim=True)

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        # e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


==> CodeAndFig/SOCMN_HJB3te1e-2_d1000/socmart.py <==
import time

import matplotlib.pyplot as plt
import numpy as np
import torch
from torch import nn
from torch.func import jacrev, vmap
# from torch.nn.parallel import DistributedDataParallel as DDP
# import torch.multiprocessing as mp
import torch.distributed as dist
import os
# from itertools import product
from torch.nn.utils import skip_init


def setup_mp(rank, world_size):
    os.environ['MASTER_ADDR'] = 'localhost'
    os.environ['MASTER_PORT'] = '12355'

    # initialize the process group
    try:
        dist.init_process_group("nccl", rank=rank, world_size=world_size)
        print('Using nccl backend')
    except RuntimeError:
        dist.init_process_group("gloo", rank=rank, world_size=world_size)
        print('Nccl is unavailable. Use gloo backend instead.')


def cleanup():
    dist.destroy_process_group()


def get_bat_idx(star_idx: int, bat_size: int, fullsize: int):
    idx_end = star_idx + bat_size
    if idx_end >= fullsize:
        idx_end = fullsize
        next_staridx = 0
    else:
        next_staridx = idx_end
    return idx_end, next_staridx


def bat_grads(func, inputs, arg_grad=None, hessian=False):
    '''
    ****** 加工中
    批量计算 func(input) 的梯度,
    并输出 jac_func(*input) 和 func(*input).
    其中,
    func(*inputs): [各个批量轴, 自身]
    jac_func(*inputs): [各个批量轴, f的输出轴, 梯度的轴]

    并且,
    func: callable
    inputs: Tuple, (x1, x2, x3, ...), 其中, xi 的轴为 [各个批量轴, 自身]
    arg_grad: int, inputs[arg_grad] 为需要批量求梯度的自变量
    '''

    if arg_grad is None:
        arg_grad = len(inputs) - 1

    fla_inputs = [x.flatten(0, -2).contiguous() for x in inputs]

    def mod_func(*args):
        y = func(*args)
        return y, y

    if not hessian:
        fla_jacf, fla_f = vmap(jacrev(mod_func, argnums=arg_grad,
                                      has_aux=True),
                               in_dims=0)(*fla_inputs)
        fla_output = (fla_jacf, fla_f)
    else:

        def mod_jac(*args):
            dy_y = jacrev(mod_func, argnums=arg_grad, has_aux=True)(*args)
            return dy_y[0], dy_y

        fla_hessf, (fla_jacf, fla_f) = vmap(jacrev(mod_jac,
                                                   argnums=arg_grad,
                                                   has_aux=True),
                                            in_dims=0)(*fla_inputs)
        fla_output = (fla_hessf, fla_jacf, fla_f)

    return [
        fi.unflatten(0, inputs[arg_grad].shape[:-1]).contiguous()
        for fi in fla_output
    ]


def bat_jac(func, inputs, arg_grad=-1):

    def mod_func(*args):
        y = func(*args)
        return torch.einsum('...i-> i', y), y

    jac_func = jacrev(mod_func, argnums=arg_grad, has_aux=True)
    fp_val, f_val = jac_func(*inputs)
    return torch.einsum('i...j -> ...ij', fp_val), f_val


def bat_grad(func, inputs, arg_grad=-1, keepvdim=True):
    # 计算 inputs -> func 关于 inputs[arg_grad] 的偏导数
    # 其中 func(*inputs) 的轴为 [批量轴, ..., 批量轴, 1]

    ori_reggrad = inputs[arg_grad].requires_grad
    inputs[arg_grad].requires_grad = True
    val = func(*inputs)
    dx_val = torch.autograd.grad(val,
                                 inputs[arg_grad],
                                 grad_outputs=torch.ones_like(val),
                                 create_graph=True)[0]
    if keepvdim is True:
        dx_val = dx_val.unsqueeze(-2)

    inputs[arg_grad].requires_grad = ori_reggrad
    return dx_val, val


def setup_dist(rank, world_size):
    os.environ['MASTER_ADDR'] = 'localhost'
    os.environ['MASTER_PORT'] = '12355'

    # initialize the process group
    dist.init_process_group("gloo", rank=rank, world_size=world_size)


class SDEsolver(object):

    def __init__(self, te, num_dt, b_func, sgmd_func, dim_w) -> None:

        dt = te / num_dt
        self.num_dt = num_dt
        self.te = te
        self.dt = dt
        self.t_part = torch.linspace(0., te, num_dt)

        self.b_func = b_func
        self.sgmd_func = sgmd_func
        self.dim_w = dim_w

        # self.isz_in_f = isz_in_f

    def simu_euler(self, x_start, t_start=torch.tensor(0.)):
        # x_start: [路径, 自身]
        x_start = x_start

        # dwt: [时间步, 路径, 自身]
        dwt = torch.normal(
            mean=torch.zeros([self.num_dt, x_start.shape[0], self.dim_w]),
            std=torch.sqrt(self.dt),
        )

        # xt: [时间步, 路径, 自身]
        xt = torch.zeros([self.num_dt + 1, x_start.shape[0], x_start.shape[1]])
        xt[0] = x_start
        tn = t_start
        for n in range(self.num_dt):
            sgm_dwt = self.sgm_func(xt[n]) * dwt[n]
            xt[n + 1] = xt[n] + self.b_func(xt[n]) * self.dt + sgm_dwt
            tn += self.dt
        return xt, dwt


class VovNet(nn.Module):

    def __init__(
        self,
        xdims: list,
        act_func=nn.ReLU,
        shell_func=None,
    ):
        # dims: list of ints, or [int, int, ..., int, [int, int]].

        super().__init__()
        dim_x = xdims[0]
        dim_out = xdims[-1]
        self.dim_x = dim_x
        self.dim_out = dim_out
        self.num_hidden = len(xdims) - 2
        self.tlayer = nn.Linear(1, xdims[1])
        self.xlayer = nn.Linear(dim_x, xdims[1])
        self.cum_txlayer = nn.Linear(xdims[1], dim_out)

        if self.num_hidden > 0:
            hid_layers = [act_func()]
            for i in range(1, self.num_hidden):
                act_aff = nn.Sequential(
                    nn.Linear(xdims[i], xdims[i + 1]),
                    act_func(),
                )
                hid_layers.append(act_aff)
            cum_layers = [nn.Linear(dim, dim_out) for dim in xdims[1:-1]]
        else:
            hid_layers = [nn.Identity()]
            cum_layers = [nn.Identity()]
        self.hid_layers = nn.Sequential(*hid_layers)
        self.cum_layers = nn.Sequential(*cum_layers)
        self.num_cumlayer = len(cum_layers) + 1

        if shell_func is None:
            self.shell_func = lambda _t, y: y
        else:
            self.shell_func = shell_func

    def forward(self, t, x):
        h = self.tlayer(t) + self.xlayer(x)
        s = self.cum_txlayer(h)
        for h_layer, sc_layer in zip(
                self.hid_layers,
                self.cum_layers,
        ):
            h = h_layer(h)
            s = s + sc_layer(h)
        return self.shell_func(t, s / self.num_cumlayer)


class StackNet(nn.Module):

    def __init__(
        self,
        xdims: list,
        act_func=nn.ReLU,
        shell_func=None,
    ):
        # dims: list of ints, or [int, int, ..., int, [int, int]].

        super().__init__()
        dim_x = xdims[0]
        dim_out = xdims[-1]
        self.dim_x = dim_x
        self.dim_out = dim_out
        self.num_hidden = len(xdims) - 2
        self.tlayer = nn.Linear(1, xdims[1])
        self.xlayer = nn.Linear(dim_x, xdims[1])
        # self.cum_txlayer = nn.Linear(xdims[1], dim_out)

        if self.num_hidden > 0:
            hid_layers = [act_func()]
            for i in range(1, self.num_hidden):
                act_aff = nn.Sequential(
                    nn.Linear(xdims[i], xdims[i + 1]),
                    act_func(),
                )
                hid_layers.append(act_aff)
            cum_layers = [nn.Linear(dim, dim_out) for dim in xdims[1:-1]]
        else:
            hid_layers = [nn.Identity()]
            cum_layers = [nn.Identity()]
        self.hid_layers = nn.Sequential(*hid_layers)
        self.cum_layers = nn.Sequential(*cum_layers)
        self.num_cumlayer = len(cum_layers) + 1

        if shell_func is None:
            self.shell_func = lambda _t, y: y
        else:
            self.shell_func = shell_func

    def forward(self, t, x):
        h = self.tlayer(t) + self.xlayer(x)
        sc_list = [h]
        for h_layer, sc_layer in zip(
                self.hid_layers,
                self.cum_layers,
        ):
            h = h_layer(h)
            sc_list.append(sc_layer(h))
        return self.shell_func(t, torch.cat(sc_list, dim=-1))


def ortho_linear(dim_in, dim_out):
    lin_lay = skip_init(nn.Linear, dim_in, dim_out)
    nn.init.orthogonal_(lin_lay.weight)
    return lin_lay


class DNNtx(nn.Module):

    def __init__(self,
                 xdims: list,
                 shell_func=None,
                 act_func=nn.GELU,
                 ortho_weight=False):
        # dims: list of ints, or [int, int, ..., int, [int, int]].
        # pre_func: (t, x, layer_output) -> dnn_output

        super().__init__()
        dim_x = xdims[0]
        dim_out = xdims[-1]
        self.dim_x = dim_x
        self.dim_out = dim_out
        self.num_hidden = len(xdims) - 2

        if ortho_weight is True:
            lay_init = ortho_linear
        else:
            lay_init = nn.Linear

        self.tlayer = nn.Linear(1, xdims[1])
        self.xlayer = lay_init(dim_x, xdims[1])

        if self.num_hidden > 0:
            layers = [act_func()]
            for i in range(1, self.num_hidden):
                layers.append(lay_init(xdims[i], xdims[i + 1]))
                layers.append(act_func())
            if isinstance(dim_out, int):  # if the NN is vector-valued
                layers.append(lay_init(xdims[-2], dim_out))
            else:  # if the NN is tensor-valued
                dim_flatout = torch.prod(torch.tensor(dim_out))
                layers.append(lay_init(xdims[-2], dim_flatout))
                layers.append(nn.Unflatten(-1, dim_out), )
        else:
            layers = [nn.Identity()]
        self.layers = nn.Sequential(*layers)
        if shell_func is None:
            self.pre_func = lambda _t, y: y
        else:
            self.pre_func = shell_func

    def forward(self, t, x):
        tx = self.tlayer(t) + self.xlayer(x)
        y = self.pre_func(t, self.layers(tx))
        return y

    def dx(self, t, x):
        ux_val, u_val = bat_jac(self.forward, (t, x), arg_grad=1)
        # ux_val, u_val = bat_grads(self.forward, (t, x),
        #                           arg_grad=1,
        #                           hessian=False)
        return ux_val, u_val

    def dxx(self, t, x):
        uxx_val, ux_val, u_val = bat_grads(self.forward, (t, x),
                                           arg_grad=1,
                                           hessian=True)
        return uxx_val, ux_val, u_val

    # def set_optim(self, Optim, **kwarg):
    #     self.kwarg_optim = kwarg
    #     self.Optim = Optim

    # def set_sch(self, Sch, **kwarg):
    #     self.kwarg_sch = kwarg
    #     self.Sch = Sch

    # def init_optim(self):
    #     self.optim = self.Optim(self.parameters(), **self.kwarg_optim)
    #     if self.Sch is not None:
    #         self.sch = self.Sch(self.optim, **self.kwarg_sch)
    #     else:
    #         self.sch = None


def tensor_sample(tensor, num):
    tot_num = tensor.shape[0]
    num_samp = min(num, tot_num)
    idx = torch.randperm(tot_num)[:num_samp]
    return tensor[idx]


class SOCMartNet(object):

    def __init__(self,
                 dt,
                 b_func,
                 sgmd_func,
                 h_func,
                 ufunc_term,
                 dim_w,
                 f_func=None,
                 h_depends_on_ux=True,
                 h_depends_on_uxx=False,
                 t0=torch.tensor(0.)) -> None:
        self.dt = dt
        self.t0 = t0

        self.h_func = h_func
        self.f_func = f_func
        self.b_func = b_func
        self.sgmd_func = sgmd_func
        self.dim_w = dim_w
        self.dim_x = dim_w

        self.vfunc_term = ufunc_term

        self.ham_hist = None
        self.lossmart_hist = None
        self.error_hist = None
        self.it_hist = None
        self.epoch_hist = None

        self.h_depends_on_ux = h_depends_on_ux
        self.h_depends_on_uxx = h_depends_on_uxx

        self.normalize_test = False
        self.old_delm = 0.
        self.old_test = 0.

        self.loss_val = None

        self.world_size = dist.get_world_size()

    def simu_path(self, x0, num_dt, ant_var=False):
        # x0: [path, x]

        dt = self.dt
        num_path = x0.shape[0]

        xt = [torch.concat([x0, x0], dim=0)] if ant_var is True else [x0]
        sgmt = []

        tn = self.t0
        t_part = [self.t0]
        for n in range(num_dt):
            btn_dt = self.b_func(tn, xt[n]) * dt
            sgmd_tn = self.sgmd_func(tn, xt[n])
            sgmt.append(sgmd_tn)
            dwt_path = torch.normal(
                mean=torch.zeros([num_path, self.dim_w]),
                std=torch.sqrt(dt),
            )
            if ant_var is True:
                dwt_path = torch.concat([dwt_path, -dwt_path], dim=1)
            xt.append(xt[n] + btn_dt + sgmd_tn * dwt_path)
            tn = tn + dt
            t_part.append(tn)

        sgmt.append(self.sgmd_func(tn, xt[-1]))
        xt = torch.stack(xt, dim=0)
        sgmt = torch.stack(sgmt, dim=0)
        t_part = torch.stack(t_part)
        return t_part, xt, sgmt

    def loss_mart(self, v_path, h_path, rho_path, vte):
        v_path = torch.cat([v_path, vte.unsqueeze(0)], dim=0)
        h_path = torch.cat([h_path, h_path[-1].unsqueeze(0)], dim=0)

        del_v = (v_path[1:] - v_path[:-1]) / self.dt
        avg_h = 0.5 * (h_path[1:] + h_path[:-1])

        rho_delm = (rho_path * (del_v + avg_h)).mean([0, 1])
        rhodelm_detach = rho_delm.detach()
        dist.all_reduce(rhodelm_detach)

        loss_val = 2 / self.world_size * (rhodelm_detach * rho_delm).mean()
        return loss_val

    def ham(self, h_path):
        return h_path.mean()

    def loss_zc(self, t, xt, ut, uxt, uxxt, zt, dwt):
        zdw = torch.einsum('...ij, ...j -> ...i', zt[:-1], dwt[:-1])
        ut_euler = torch.zeros_like(ut)
        ut_euler[0] = ut[0]
        for n in range(t.shape[0] - 1):
            ut_euler[n + 1] = ut_euler[n] - self.f_func(
                t[n], xt[n], ut_euler[n], uxt[n], uxxt[n]) * self.dt + zdw[n]
        loss_val = (ut_euler - ut).pow(2).mean()
        return loss_val

    def loss_term(self, xterm, unn_term):
        return (unn_term - self.vfunc_term(xterm)).pow(2).mean()

    def bat(self, t_bat, xt_bat, u_nn, v_nn):
        if self.h_depends_on_uxx:
            raise RuntimeError('unsupported h_depends_on_uxx')
            # vxx_bat, vx_bat, v_bat = v_nn.module.dxx(t_bat, xt_bat)
        elif self.h_depends_on_ux:
            vx_bat, v_bat = bat_grad(v_nn, (t_bat, xt_bat),
                                     arg_grad=-1,
                                     keepvdim=True)
            vxx_bat = None
        else:
            v_bat = v_nn(t_bat, xt_bat)
            vx_bat = None
            vxx_bat = None

        if self.f_func is None:
            ut_bat = u_nn(t_bat, xt_bat)
            h_bat = self.h_func(t_bat, xt_bat, ut_bat, v_bat, vx_bat, vxx_bat)
        else:
            h_bat = self.f_func(t_bat, xt_bat, v_bat, vx_bat, vxx_bat)

        return v_bat, h_bat

    def ortho_loss(self, test_vec):
        cov_mat = torch.cov(test_vec.transpose(1, 0))
        loss1 = (cov_mat - torch.eye(cov_mat.shape[0])).pow(2).mean()
        loss2 = (cov_mat.diag() - 1.).pow(2).mean()
        return loss1 + loss2

    # def pretrain_test(self):
    #     for _ in range(step_rho):
    #         rho_bat = rho_nn(t_bat[:-1], xt_bat[:-1])
    #         fla_rhobat = tensor_sample(rho_bat.flatten(0, 1), numsampcov_rank)
    #         ortho_loss = self.ortho_loss(fla_rhobat)
    #         ortho_loss.backward()
    #         rhonn_optim.step()
    #         rhonn_optim.zero_grad()

    def train(
            self,
            nets,
            optims,
            schs,
            max_iter,
            x0,
            batsize_arr: list,
            rank='None',
            lamb0=1.,
            batsize_milstone=None,
            num_dt=10,
            err_func=lambda: torch.nan,
            log_gap=10,
            step_uv=2,
            step_rho=1,
            del_lamb=10,
            max_lamb=1000.,
            beta_term=0.,
            max_epoch=float('inf'),
    ):

        u_nn, v_nn, rho_nn = nets
        unn_optim, vnn_optim, rhonn_optim = optims
        unn_sch, vnn_sch, rhonn_sch = schs

        rt0 = time.time()
        u_nn.train()
        v_nn.train()
        rho_nn.train()

        tot_size = x0.shape[0]

        t_part, xt = self.simu_path(x0, num_dt=num_dt)[:2]
        t = t_part.expand(1, tot_size, -1).transpose(0, 2).contiguous()
        vte = self.vfunc_term(xt[-1])

        it_hist = []
        epoch_hist = []
        rt_hist = []
        ham_hist = []
        lossmart_hist = []
        error_hist = []

        lamb = lamb0
        it = 0
        epoch = 0.
        bat_stage = 0
        bat_size = batsize_arr[bat_stage]
        if batsize_milstone is None:
            batsize_milstone = []
        batsize_milstone = batsize_milstone + [max_iter + 1]

        while True:
            # max_pretrain = 3
            # numsamp_fullcov = 1000
            # numsampcov_rank = int(numsamp_fullcov / self.world_size)
            # for _ in range(max_pretrain):
            #     bat_idx = torch.randperm(tot_size)[:bat_size]
            #     t_bat = t[:-1, bat_idx]
            #     xt_bat = xt[:-1, bat_idx]
            #     rho_bat = rho_nn(t_bat, xt_bat)
            #     fla_rhobat = tensor_sample(rho_bat.flatten(0, 1), numsampcov_rank)
            #     ortho_loss = self.ortho_loss(fla_rhobat)
            #     ortho_loss.backward()
            #     rhonn_optim.step()
            #     rhonn_optim.zero_grad()

            if (it > max_iter) or (epoch > max_epoch):
                break
            if it >= batsize_milstone[bat_stage]:
                bat_stage += 1
                bat_size = batsize_arr[bat_stage]

            bat_idx = torch.randperm(tot_size)[:bat_size]
            t_bat = t[:-1, bat_idx]
            xt_bat = xt[:-1, bat_idx]
            vte_bat = vte[bat_idx]
            rho_bat = rho_nn(t_bat, xt_bat).detach()
            for _ in range(step_uv):
                v_bat, h_bat = self.bat(t_bat, xt_bat, u_nn, v_nn)

                loss_mart = self.loss_mart(v_bat, h_bat, rho_bat, vte_bat)
                if beta_term > 0:
                    loss_mart = loss_mart + beta_term * (
                        v_nn(t[-1, bat_idx], xt[-1, bat_idx]) -
                        vte_bat).pow(2).mean()

                lamb = min(
                    max_lamb,
                    lamb + del_lamb * loss_mart.detach(),
                )
                ham_val = self.ham(h_bat)
                if self.f_func is None:
                    loss_tot = ham_val + lamb * loss_mart
                    loss_tot.backward()
                    unn_optim.step()
                    vnn_optim.step()
                    unn_optim.zero_grad()
                    vnn_optim.zero_grad()
                else:
                    loss_tot = lamb * loss_mart
                    loss_tot.backward()
                    vnn_optim.step()
                    vnn_optim.zero_grad()

            v_bat, h_bat = self.bat(t_bat, xt_bat, u_nn, v_nn)
            for _ in range(step_rho):
                rho_bat = rho_nn(t_bat, xt_bat)
                loss_test = -self.loss_mart(v_bat.detach(), h_bat.detach(),
                                            rho_bat, vte_bat)
                loss_test.backward()
                rhonn_optim.step()
                rhonn_optim.zero_grad()

            if it % log_gap == 0:
                error = err_func().detach()
                lr = vnn_optim.param_groups[0]['lr']
                rt = time.time() - rt0
                it_hist.append(it)
                epoch_hist.append(epoch)
                rt_hist.append(rt)

                ham_hist.append(ham_val.detach())
                lossmart_hist.append(loss_mart.detach())
                error_hist.append(error.detach())
                print(
                    f"rank: {rank}\niter step: [{it}/{max_iter}], rt: {rt:.2f}, epoch: {epoch:.2f},\nbat_size: {bat_size}, lr: {lr:.5}, lambda: {lamb:.5},\nloss_mart: {loss_mart.item():.5}, ham: {ham_val.item():.5},\nerror: {error:.5}\n"
                )

            it += 1
            epoch += bat_size / tot_size
            if (unn_sch is not None) and (self.f_func is None):
                unn_sch.step()
            if vnn_sch is not None:
                vnn_sch.step()
            if rhonn_sch is not None:
                rhonn_sch.step()

        self.it_hist = torch.tensor(it_hist)
        self.rt_hist = torch.tensor(rt_hist)
        self.epoch_hist = torch.tensor(epoch_hist)
        self.ham_hist = torch.stack(ham_hist, dim=0)
        self.lossmart_hist = torch.stack(lossmart_hist, dim=0)
        self.error_hist = torch.stack(error_hist, dim=0)

        u_nn.eval()
        v_nn.eval()
        rho_nn.eval()
        return u_nn, v_nn, rho_nn


def plot_solution(xcoord_plot, unn_plot, utrue_plot, sav_name, ylim=None):
    plt.plot(
        xcoord_plot,
        utrue_plot,
        label='True solution',
        color='blue',
    )
    if unn_plot is not None:
        plt.scatter(
            xcoord_plot,
            unn_plot,
            label='Predicted solution',
            color='red',
        )
    if ylim is not None:
        plt.ylim(*ylim)
    # ax.set(xlim=(-1, 1), ylim=(-5, 20))
    plt.legend()
    plt.savefig(sav_name)
    # plt.show()
    plt.close()


def plot_hist(
    sav_name,
    x_arr_list,
    y_arr_list,
    lable_list=None,
    color_list=None,
    xlabel=None,
    ylabel=None,
    alpha=None,
    yscal='log',
    linewidth=None,
    ylim0=None,
    ylim1=None,
):

    if lable_list is None:
        lable_list = [None] * len(x_arr_list)
        plot_legend = False
    else:
        plot_legend = True

    if color_list is None:
        color_list = [None] * len(x_arr_list)

    plt.yscale(yscal)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)

    for x_arr, y_arr, label, color in zip(
            x_arr_list,
            y_arr_list,
            lable_list,
            color_list,
    ):
        plt.plot(
            x_arr,
            y_arr,
            label=label,
            alpha=alpha,
            color=color,
            linewidth=linewidth,
        )
    plt.ylim(ylim0, ylim1)
    plt.tight_layout()

    if plot_legend:
        plt.legend()
    plt.savefig(sav_name)
    plt.close()


def plots(dim_x,
          u_true,
          u_nn,
          sav_name,
          x_scale=1.,
          ylim0=None,
          ylim1=None,
          unit_ball=True):
    xcoord_plot, x_tup = x_segs(dim_x, x_scale, unit_ball)
    savnam_tup = ('_1stcoord', '_diag')
    u_true_list = [u_true(x).cpu().numpy() for x in x_tup]

    if u_nn is not None:
        u_nn_list = [u_nn(x).detach().cpu().numpy() for x in x_tup]
        u_max = np.nanmax([u_true_list, u_nn_list])
        u_min = np.nanmin([u_true_list, u_nn_list])
    else:
        u_nn_list = [None for _ in x_tup]
        u_max = np.nanmax(u_true_list)
        u_min = np.nanmin(u_true_list)

    if ylim0 is None:
        ylim0 = min(0, u_min * 1.3)
    if ylim1 is None:
        ylim1 = max(0, u_max * 1.3)

    for i in range(len(u_nn_list)):
        plot_solution(
            xcoord_plot.cpu().numpy(),
            u_nn_list[i],
            u_true_list[i],
            sav_name + savnam_tup[i] + '.pdf',
            ylim=(ylim0, ylim1),
        )


def plots_true(dim_x, u_funcs, labels, sav_name, x_scale=1., unit_ball=True):
    xcoord_plot, x_tup = x_segs(dim_x, x_scale, unit_ball)
    savnam_tup = ('_1stcoord', '_diag')
    u_list = [[u(x).cpu().numpy() for u in u_funcs] for x in x_tup]
    u_max = np.nanmax(u_list)
    u_min = np.nanmin(u_list)
    ylim0 = min(0, u_min * 1.3)
    ylim1 = max(0, u_max * 1.3)

    for savnam, ufuncs_forx in zip(savnam_tup, u_list):
        for ux, lab in zip(ufuncs_forx, labels):
            plt.plot(
                xcoord_plot.cpu().numpy(),
                ux,
                label=lab,
            )
        plt.ylim(ylim0, ylim1)
        plt.legend()
        plt.savefig(sav_name + savnam + '.pdf')
        plt.close()


def x_segs(dim_x, x_scale, unit_ball):
    e_diag = torch.ones([dim_x])
    e_1stcoord = torch.zeros([dim_x])
    e_1stcoord[0] = 1

    if unit_ball:
        e_diag = e_diag / torch.norm(e_diag)

    xcoord_plot = torch.linspace(-x_scale, x_scale, 50)
    xdiag = torch.outer(xcoord_plot, e_diag)
    x1stcoord = torch.outer(xcoord_plot, e_1stcoord)

    x_tup = (x1stcoord, xdiag)
    return xcoord_plot, x_tup


==> CodeAndFig/SOCMN_HJB3te1e-2_d1000/socp.py <==
# 一些 SOCP 的例子

import torch


class HJB(object):

    def __init__(self, dim_x, t0=torch.tensor(0.)) -> None:
        self.dim_x = dim_x
        self.dim_w = None
        self.dim_u = None
        self.name = 'Default_HJB_equation'
        self.t0 = t0

        self.h_depends_on_u = None
        self.h_depends_on_ux = None
        self.h_depends_on_uxx = None
        self.sgmbar_dependson_t = None

    def mu(self, _t, _x):
        return NotImplementedError

    def sgm_diag(self, _t, _x):
        return NotImplementedError

    def h(self, _t, _x, _u, _ux, _uxx):
        return NotImplementedError

    def v(self, _t, _x):
        return NotImplementedError

    def v_term(self, _x):
        return NotImplementedError

    def x0_points(self, num_points=None):
        return NotImplementedError

    def test_points(self, num_points=None):
        return NotImplementedError


class NonDegHJB(HJB):
    '''
    This example is modified from Section 3.1 of
        Bachouch, A., Huré, C., Langrené, N. et al. Deep Neural Networks Algorithms for Stochastic Control Problems on Finite Horizon: Numerical Applications. Methodol Comput Appl Probab 24, 143-178 (2022).
    and Section 4.3 of
        Weinan E, Han J, Jentzen A (2017) Deep learning-based numerical methods for high-dimensional parabolic partial differential equations and backward stochastic differential equations.
        In: Communications in mathematics and statistics 5, vol 5, pp 349-380.
    '''

    def __init__(
            self,
            dim_x,
            t0=torch.tensor(0.),
            te=torch.tensor(1.),
            nsamp_mc=10**6,
            x0_scale=torch.tensor(1.),
            sgm_scale=torch.tensor(1.),
            unit_ball=True,
    ) -> None:

        super().__init__(dim_x, t0=t0)
        self.dim_w = dim_x
        self.dim_w = dim_x
        self.dim_u = dim_x
        self.unit_ball = unit_ball
        self.sgm_scale = sgm_scale

        self.h_depends_on_v = False
        self.h_depends_on_vx = True
        self.h_depends_on_vxx = False
        self.sgmbar_dependson_t = False

        self.f_depends_on_v = False
        self.f_depends_on_vx = True
        self.f_depends_on_vxx = False

        self.nsamp_mc = nsamp_mc
        # self.rand_mc = torch.normal(torch.zeros([self.nsamp_mc, self.dim_w]))

        self.te = te
        self.name = 'Non-deg_HJB'
        self.x0_scale = x0_scale

    def mu(self, _t, x):
        return torch.zeros_like(x)

    def sgm_diag(self, _t, x):
        return (2**(0.5) * self.sgm_scale) * torch.ones_like(x)

    def g(self, x):
        return torch.log(0.5 * (1 + (x**2).sum(-1, keepdim=True)))

    def v_term(self, x):
        return 1 + self.g(x)

    def h(self, _t, _x, k, _v, vx, _vxx):
        kux = torch.einsum('...l, ...ml-> ...m', k, vx)
        return 2 * kux + k.pow(2).sum(-1, keepdim=True)

    def f(self, _t, _x, _v, vx, _vxx):
        return -(vx**2).sum(-1)

    def v_for_chunk(self, t, x):
        std_dw = (2 * (self.te - t.squeeze(-1)))**(0.5)
        chunksize = min(max(int(10**7 / self.dim_w), 1), self.nsamp_mc)
        nchunk_mc = int(self.nsamp_mc // chunksize) + 1
        expa_exp_list = []
        # 在 mc 的轴上进行分块求平均
        for _ in range(nchunk_mc):
            rand_mc = torch.normal(torch.zeros([chunksize, self.dim_w]),
                                   std=self.sgm_scale)
            # dw_tte: [t 的轴, MC样本, 自身]
            dw_tte = torch.einsum('..., ij -> ...ij', std_dw, rand_mc)
            expa_exp_list.append(
                torch.exp(-self.g(x.unsqueeze(-2) + dw_tte)).mean(-2))
        expa_exp = torch.stack(expa_exp_list).mean(0)
        return 1 - torch.log(expa_exp)

    def v(self, t, x, chunk_size=None):
        # x: [时间, 批量, 自身], 或 [批量, 自身]
        # t 将被广播类似 x 的轴的形式

        if chunk_size is None:
            chunk_size = min(100, int(1000 / self.dim_w**2) + 1)

        assert (t.ndim == 1) or (t.ndim == x.ndim)
        assert x.ndim >= 2

        t_expand = t.expand_as(x[..., :1])
        num_points = x.shape[0]
        chunk_size = min(num_points, chunk_size)

        uval_list = []
        ch_num = num_points // chunk_size
        idx_bat = 0
        for _ in range(ch_num):
            t_bat = t_expand[..., idx_bat:idx_bat + chunk_size, :]
            x_bat = x[..., idx_bat:idx_bat + chunk_size, :]
            uval_list.append(self.v_for_chunk(t_bat, x_bat))
            idx_bat += chunk_size
        if num_points % chunk_size > 0:
            t_last = t_expand[..., idx_bat:, :]
            x_last = x[..., idx_bat:, :]
            uval_list.append(self.v_for_chunk(t_last, x_last))

        return torch.concatenate(uval_list, dim=-2)

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        if self.unit_ball:
            e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


class NonDegHJBv2(NonDegHJB):

    def __init__(
            self,
            dim_x,
            t0=torch.tensor(0.),
            te=torch.tensor(1.),
            nsamp_mc=10**6,
            x0_scale=torch.tensor(1),
            sgm_scale=torch.tensor(1.),
            unit_ball=True,
    ) -> None:
        super().__init__(dim_x,
                         t0=t0,
                         te=te,
                         sgm_scale=sgm_scale,
                         nsamp_mc=nsamp_mc,
                         x0_scale=x0_scale,
                         unit_ball=unit_ball)
        self.name = 'Non-deg_HJBv2'
        self.sqd = dim_x**0.5

    def g(self, x):
        x2 = (x**2).sum(-1, keepdim=True)
        return -x2 + torch.log(0.5 * (1 + x2))


class NonDegHJBv3(NonDegHJB):

    def __init__(
            self,
            dim_x,
            t0=torch.tensor(0.),
            te=torch.tensor(1.),
            delc=0.3,
            nsamp_mc=10**6,
            x0_scale=torch.tensor(1),
            sgm_scale=torch.tensor(1.),
            unit_ball=True,
    ) -> None:
        super().__init__(dim_x,
                         t0=t0,
                         te=te,
                         sgm_scale=sgm_scale,
                         nsamp_mc=nsamp_mc,
                         x0_scale=x0_scale,
                         unit_ball=unit_ball)
        self.delc = delc
        self.delcpi = delc / torch.pi
        self.name = f'Non-deg_HJBv3_delc{delc}_te{te.item()}'

    def g(self, x):
        return (torch.sin(x - torch.pi / 2) +
                torch.sin(1 / (self.delcpi + x.pow(2)))).mean(-1, keepdim=True)


class Counter(HJB):

    def __init__(self,
                 dim_x,
                 t0=torch.tensor(0.),
                 te=torch.tensor(1.),
                 x0_scale=torch.tensor(1.),
                 unit_ball=True) -> None:
        super().__init__(dim_x, t0=t0)
        self.eye_mat = torch.eye(self.dim_x).unsqueeze(0)
        self.dim_w = dim_x
        self.dim_u = 1

        self.te = te
        self.name = 'Counter_Example'
        self.x0_scale = x0_scale
        self.unit_ball = unit_ball

        self.f_depends_on_v = False
        self.f_depends_on_vx = False
        self.f_depends_on_vxx = False

        self.h_depends_on_v = False
        self.h_depends_on_vx = True
        self.h_depends_on_vxx = False

        self.sgmbar_dependson_t = False

    def mu(self, _t, x):
        return torch.zeros_like(x)

    def sgm_diag(self, _t, x):
        return torch.ones_like(x)

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def h(self, t, x, k, _v, vx, _vxx):
        u2_vx = k.pow(2).mean(-1, keepdims=True) * vx.abs().mean(-1)
        return u2_vx + self.f(t, x, _v, vx, _vxx)

    def f(self, t, x, _v, _vx, _vxx):
        dt_u = torch.cos(t + x).mean(-1, keepdim=True)
        dxx_u = -torch.sin(t + x).mean(-1, keepdim=True)
        return -dt_u - 0.5 * dxx_u

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        if self.unit_ball:
            e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


class Counter2(HJB):

    def __init__(self,
                 dim_x,
                 t0=torch.tensor(0.),
                 te=torch.tensor(1.),
                 x0_scale=torch.tensor(1.),
                 unit_ball=True) -> None:

        super().__init__(dim_x, t0=t0)
        self.dim_w = dim_x
        self.dim_u = 1

        self.te = te
        self.name = 'Counter_Example2'
        self.x0_scale = x0_scale
        self.unit_ball = unit_ball
        self.cx = torch.pi / 2
        self.sq_d = self.dim_x**0.5

        self.f_depends_on_v = False
        self.f_depends_on_vx = False
        self.f_depends_on_vxx = False

        self.h_depends_on_v = False
        self.h_depends_on_vx = True
        self.h_depends_on_vxx = False

        self.sgmbar_dependson_t = False

    def mu(self, _t, x):
        return torch.zeros_like(x)

    def sgm_diag(self, _t, x):
        return torch.ones_like(x)

    def v_term(self, x):
        return 1. + self.sq_d * x.mean(-1, keepdim=True) + torch.sin(
            self.te + self.cx * x).mean(-1, keepdim=True)

    def h(self, t, x, k, _v, vx, _vxx):
        u2_vx = k.pow(2).mean(-1, keepdims=True) * vx.abs().mean(-1)
        return u2_vx + self.f(t, x, _v, vx, _vxx)

    def f(self, t, x, _v, _vx, _vxx):
        tcx = t + self.cx * x
        dt_u = torch.cos(tcx).mean(-1, keepdim=True)
        dxxu_half = (-0.5 * self.cx**2) * torch.sin(tcx).mean(-1, keepdim=True)
        return -dt_u - dxxu_half

    def v(self, t, x):
        return 1. + self.sq_d * x.mean(-1, keepdim=True) + torch.sin(
            t + self.cx * x).mean(-1, keepdim=True)

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        if self.unit_ball:
            e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


class Counter2_1(HJB):

    def __init__(self,
                 dim_x,
                 t0=torch.tensor(0.),
                 te=torch.tensor(1.),
                 x0_scale=torch.tensor(1.),
                 unit_ball=True) -> None:

        super().__init__(dim_x, t0=t0)
        self.eye_mat = torch.eye(self.dim_x).unsqueeze(0)
        self.dim_w = dim_x
        self.dim_u = 1

        self.te = te
        self.name = 'Counter_Example2'
        self.x0_scale = x0_scale
        self.unit_ball = unit_ball
        self.sq_d = self.dim_x**0.5
        self.t_scale = 1.
        self.f_depends_on_v = False
        self.f_depends_on_vx = False
        self.f_depends_on_vxx = False

        self.h_depends_on_v = False
        self.h_depends_on_vx = True
        self.h_depends_on_vxx = False

        self.sgmbar_dependson_t = False

    def mu(self, _t, x):
        return torch.zeros_like(x)

    def sgm_diag(self, _t, x):
        return torch.ones_like(x)

    def v_term(self, x):
        return 1. + self.sq_d * torch.exp(
            self.t_scale * self.te) * torch.sin(x).mean(-1, keepdim=True)

    def h(self, t, x, k, _v, vx, _vxx):
        u2_vx = k.pow(2).mean(-1, keepdims=True) * vx.abs().mean(-1)
        return u2_vx + self.f(t, x, _v, vx, _vxx)

    def f(self, t, x, _v, _vx, _vxx):
        csinx = self.sq_d * torch.sin(x).mean(-1, keepdim=True)
        sca_t = torch.exp(self.t_scale * t)
        dt_u = self.t_scale * sca_t * csinx
        dxx_u = -self.t_scale**2 * sca_t * csinx
        return -dt_u - 0.5 * dxx_u

    def v(self, t, x):
        return 1. + self.sq_d * torch.exp(
            self.t_scale * t) * torch.sin(x).mean(-1, keepdim=True)

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        if self.unit_ball:
            e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


class Counter2expneqx2(HJB):

    def __init__(self,
                 dim_x,
                 t0=torch.tensor(0.),
                 te=torch.tensor(1.),
                 x0_scale=torch.tensor(1.),
                 unit_ball=True) -> None:
        super().__init__(dim_x, t0=t0)
        self.eye_mat = torch.eye(self.dim_x).unsqueeze(0)
        self.dim_w = dim_x
        self.dim_u = 1

        self.te = te
        self.name = 'Counter_Example2'
        self.x0_scale = x0_scale
        self.x_scale = torch.pi / 2
        self.t_scale = 1 / 2
        self.unit_ball = unit_ball

        self.f_depends_on_v = False
        self.f_depends_on_vx = False
        self.f_depends_on_vxx = False

        self.h_depends_on_v = False
        self.h_depends_on_vx = True
        self.h_depends_on_vxx = False

        self.sgmbar_dependson_t = False

    def mu(self, _t, x):
        return torch.zeros_like(x)

    def sgm_diag(self, _t, x):
        return torch.ones_like(x)

    def gp0(self, s):
        return torch.exp(-s.pow(2))

    def g(self, s):
        gp0 = self.gp0(s)
        gp1 = -2 * s * gp0
        gp2 = (-2 + 4 * s.pow(2)) * gp0
        return gp0, gp1, gp2

    def v_term(self, x):
        y = (x.pow(2) * self.gp0(x)).sum(-1, keepdim=True)
        return 0.5 + torch.exp(self.t_scale * self.te) * y

    def h(self, t, x, k, _v, vx, _vxx):
        u2_vx = k.pow(2).mean(-1, keepdims=True)
        return u2_vx + self.f(t, x, _v, vx, _vxx)

    def f(self, t, x, v, _vx, _vxx):
        gp0, gp1, gp2 = self.g(x)
        y = (x.pow(2) * gp0).sum(-1, keepdims=True)
        v_t = self.t_scale * torch.exp(self.t_scale * t) * y
        # v_t = self.t_scale * (v - 0.5)
        vxx_half = torch.exp(self.t_scale * t) * (
            gp0 + 2 * x * gp1 + 0.5 * x.pow(2) * gp2).sum(-1, keepdims=True)
        return -v_t - vxx_half

    def v(self, t, x):
        y = (x.pow(2) * self.gp0(x)).sum(-1, keepdims=True)
        return 0.5 + torch.exp(self.t_scale * t) * y

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        if self.unit_ball:
            e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


class Counter2expcos(HJB):

    def __init__(self,
                 dim_x,
                 t0=torch.tensor(0.),
                 te=torch.tensor(1.),
                 x0_scale=torch.tensor(1.),
                 unit_ball=True) -> None:
        super().__init__(dim_x, t0=t0)
        self.eye_mat = torch.eye(self.dim_x).unsqueeze(0)
        self.dim_w = dim_x
        self.dim_u = 1

        self.te = te
        self.name = 'Counter_Example2'
        self.x0_scale = x0_scale
        self.x_scale = torch.pi / 2
        self.unit_ball = unit_ball

        self.f_depends_on_v = False
        self.f_depends_on_vx = False
        self.f_depends_on_vxx = False

        self.h_depends_on_v = False
        self.h_depends_on_vx = True
        self.h_depends_on_vxx = False

        self.sgmbar_dependson_t = False

    def mu(self, _t, x):
        return torch.zeros_like(x)

    def sgm_diag(self, _t, x):
        return torch.ones_like(x)

    def v_term(self, x):
        y = (x.pow(2) * torch.cos(x)).sum(-1, keepdim=True)
        return torch.exp(self.te) * y

    def h(self, t, x, k, _v, vx, _vxx):
        u2_vx = k.pow(2).mean(-1, keepdims=True)
        return u2_vx + self.f(t, x, _v, vx, _vxx)

    def f(self, t, x, v, _vx, _vxx):
        cos_val = torch.cos(x)
        sin_val = torch.sin(x)
        v_t = v
        v_xx = torch.exp(t) * (2 * cos_val - 4 * x * sin_val).sum(
            -1, keepdim=True) - v
        return -v_t - v_xx / 2

    def v(self, t, x):
        y = (x.pow(2) * torch.cos(x)).sum(-1, keepdim=True)
        return torch.exp(t) * y

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        if self.unit_ball:
            e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


class Counter2sin(HJB):

    def __init__(self,
                 dim_x,
                 t0=torch.tensor(0.),
                 te=torch.tensor(1.),
                 x0_scale=torch.tensor(1.),
                 unit_ball=True) -> None:
        super().__init__(dim_x, t0=t0)
        self.eye_mat = torch.eye(self.dim_x).unsqueeze(0)
        self.dim_w = dim_x
        self.dim_u = 1

        self.te = te
        self.name = 'Counter_Example2'
        self.x0_scale = x0_scale
        self.x_scale = torch.pi / 2
        self.unit_ball = unit_ball

        self.f_depends_on_v = False
        self.f_depends_on_vx = False
        self.f_depends_on_vxx = False

        self.h_depends_on_v = False
        self.h_depends_on_vx = True
        self.h_depends_on_vxx = False

        self.sgmbar_dependson_t = False

    def mu(self, _t, x):
        return torch.zeros_like(x)

    def sgm_diag(self, _t, x):
        return torch.ones_like(x)

    def v_term(self, x):
        y = (x.pow(2) * torch.sin(self.te + x)).sum(-1, keepdim=True)
        return 1 + y

    def h(self, t, x, k, _v, vx, _vxx):
        u2_vx = k.pow(2).mean(-1, keepdims=True)
        return u2_vx + self.f(t, x, _v, vx, _vxx)

    def f(self, t, x, v, _vx, _vxx):
        cos_val = torch.cos(t + x)
        sin_val = torch.sin(t + x)
        xpow2 = x.pow(2)
        v_t = (xpow2 * cos_val).sum(-1, keepdim=True)
        v_xx = (2 * sin_val + 4 * x * cos_val).sum(
            -1, keepdim=True) - (x.pow(2) * sin_val).sum(-1, keepdim=True)
        return -v_t - v_xx / 2

    def v(self, t, x):
        y = (x.pow(2) * torch.sin(t + x)).sum(-1, keepdim=True)
        return 1 + y

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        if self.unit_ball:
            e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


class Counter3(HJB):

    def __init__(self,
                 dim_x,
                 t0=torch.tensor(0.),
                 te=torch.tensor(1.),
                 x0_scale=torch.tensor(1.),
                 unit_ball=True) -> None:
        super().__init__(dim_x, t0=t0)
        self.eye_mat = torch.eye(self.dim_x).unsqueeze(0)
        self.dim_w = dim_x
        self.dim_u = 1

        self.te = te
        self.name = 'Counter_Example3'
        self.x0_scale = x0_scale
        self.x_scale = torch.pi / 2
        self.unit_ball = unit_ball

        self.f_depends_on_v = True
        self.f_depends_on_vx = False
        self.f_depends_on_vxx = False

        self.h_depends_on_v = True
        self.h_depends_on_vx = True
        self.h_depends_on_vxx = False

        self.sgmbar_dependson_t = False

    def mu(self, _t, x):
        return torch.zeros_like(x)

    def sgm_diag(self, _t, x):
        return torch.ones_like(x)

    def v_term(self, x):
        y = torch.sin(self.te + self.x_scale * x).sum(-1, keepdim=True)
        return y

    def h(self, t, x, k, _v, vx, _vxx):
        u2_vx = k.pow(2).mean(-1, keepdims=True)  # * vx.abs().mean(-1)
        return u2_vx + self.f(t, x, _v, vx, _vxx)

    def f(self, t, x, v, _vx, _vxx):
        v_t = torch.cos(t + self.x_scale * x).sum(-1, keepdim=True)
        return -v_t + (0.5 * self.x_scale**2) * v

    def v(self, t, x):
        y = torch.sin(t + self.x_scale * x).sum(-1, keepdim=True)
        return y

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        if self.unit_ball:
            e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


==> CodeAndFig/SOCMN_HJB3te1e-2_d1000/srun_socp10.sh <==
#!/bin/bash
#SBATCH --gpus=10
module load nvidia/nvhpc/23.7
export PYTHONUNBUFFERED=1
python testsocmart.py


==> CodeAndFig/SOCMN_HJB3te1e-2_d1000/srun_socp16.sh <==
#!/bin/bash
#SBATCH --gpus=16
module load nvidia/nvhpc/23.7
export PYTHONUNBUFFERED=1
python testsocmart.py


==> CodeAndFig/SOCMN_HJB3te1e-2_d1000/srun_socp8.sh <==
#!/bin/bash
#SBATCH --gpus=8
module load nvidia/nvhpc/23.7
export PYTHONUNBUFFERED=1
python testsocmart.py


==> CodeAndFig/SOCMN_HJB3te1e-2_d1000/testsocmart.py <==
import csv
import random
from functools import partial
from itertools import product
from pathlib import Path

import numpy as np
import torch
from torch import nn

from fbsnn import FBSNN
from socmart import DNNtx, SOCMartNet, VovNet, plot_hist, plots, setup_mp, cleanup
from torch.nn.parallel import DistributedDataParallel as DDP
import torch.multiprocessing as mp


def setup_seed(seed):
    # 设置随机数种子
    torch.manual_seed(seed)
    torch.cuda.manual_seed_all(seed)
    np.random.seed(seed)
    random.seed(seed)
    torch.backends.cudnn.benchmark = False
    torch.backends.cudnn.deterministic = True


def batsize2epoch(fullsize, batsizes, milstone, max_iter):
    ext_mstone = [0] + milstone + [max_iter]
    steps = [
        ext_mstone[i + 1] - ext_mstone[i] for i in range(len(ext_mstone) - 1)
    ]
    epoch = sum([b * s for b, s in zip(batsizes, steps)]) / fullsize
    return epoch


def main(rank, world_size, seed=0):

    print(f"Running process on rank {rank}.")
    setup_seed(seed + rank)
    setup_mp(rank, world_size)
    torch.set_default_dtype(torch.float64)
    torch.set_default_device(f'cuda:{rank}')

    import socp

    log_gap = 1
    prob_list = ['hjb3']
    # 'hjb1', 'hjb2', 'hjb3', 'count', 'count2', 'count3'
    unit_ball = False
    dimx_list = [1000]

    te_list = [0.01, 0.1, 0.5, 1.]
    num_dt = 100
    numpath = 10**5

    batsize_socm = [200, 400, 800, 1600]
    num_bsize_socm = len(batsize_socm)

    x0_scale = torch.tensor(1.)  # x0 在坐标轴上的分布半径
    # x0_scale_plot = torch.tensor(1.)

    testnn_lr = 1e-2
    use_schtest = True

    meth_list = [
        'SOCMartNet',
        # 'PrabMartNet',
        # 'FBSNN',
    ]

    act_func_u = nn.ReLU
    act_func_v = nn.ReLU
    act_func_testnn = nn.LeakyReLU
    use_vovnet = False

    output_dir = './outputs'
    Path(output_dir).mkdir(exist_ok=True)

    for prob_name, te, dim_x, method in product(prob_list, te_list, dimx_list,
                                                meth_list):
        if dim_x > 100:
            maxit_socm = 2000
        else:
            maxit_socm = 1000

        t0 = torch.tensor(0.)
        te = torch.tensor(te)
        dt = (te - t0) / num_dt
        # test_dim = 2 * dim_x + 500
        # ctest = 1.  #torch.pi * torch.arange(1, test_dim + 1)

        bsize_milstone_socm = [
            int(maxit_socm / num_bsize_socm * (i + 1))
            for i in range(num_bsize_socm - 1)
        ]

        if (method == 'SOCMartNet') or (method == 'PrabMartNet'):

            lamb0 = 1.
            del_lamb = 1.
            max_lamb = 1.
            beta_term = 0.
            shell_vnn = None

            batsize_gpu = [int(siz / world_size) for siz in batsize_socm]

            init_lr = 3 * 1e-3 / dim_x**0.5
            use_schvnn = True
            schvary_step = max(int(maxit_socm / 10), 1)
            sch_gam = 0.01**(1 / 9)
            step_uv = 2
            step_rho = 1
            use_schunn = False

            if method == 'SOCMartNet':
                lamb0 = 10.
                del_lamb = 10
                max_lamb = 1e2
                use_schunn = True

        elif method == 'FBSNN':
            beta_term = 0.
            shell_vnn = None

            batsize_fbnna = 300
            num_epoch = batsize2epoch(
                numpath,
                batsize_socm,
                bsize_milstone_socm,
                maxit_socm,
            )
            maxit_fbnna = int(num_epoch * numpath / batsize_fbnna)
            init_lr = 3 * 1e-3 / dim_x**0.5
            schvary_step = max(int(maxit_fbnna / 10), 1)
            sch_gam = 0.001**(1 / 9)
            use_schunn = False
            use_schvnn = True

        else:
            raise ValueError(f'Unknown Argument: {method}')

        num_test_points = 10**3
        if prob_name == 'hjb1':
            problem = socp.NonDegHJB(
                dim_x,
                t0=t0,
                te=te,
                x0_scale=x0_scale,
                unit_ball=unit_ball,
            )
        elif prob_name == 'hjb2':
            problem = socp.NonDegHJBv2(
                dim_x,
                t0=t0,
                te=te,
                x0_scale=x0_scale,
                unit_ball=unit_ball,
            )
        elif prob_name == 'hjb3':
            delc_hjb2_3 = 0.1
            problem = socp.NonDegHJBv3(
                dim_x,
                t0=t0,
                te=te,
                x0_scale=x0_scale,
                unit_ball=unit_ball,
                delc=delc_hjb2_3,
            )
        elif prob_name == 'count':
            problem = socp.Counter(
                dim_x,
                t0=t0,
                te=te,
                x0_scale=x0_scale,
                unit_ball=unit_ball,
            )
        elif prob_name == 'count2':
            problem = socp.Counter2(
                dim_x,
                t0=t0,
                te=te,
                x0_scale=x0_scale,
                unit_ball=unit_ball,
            )
        elif prob_name == 'count3':
            problem = socp.Counter3(
                dim_x,
                t0=t0,
                te=te,
                x0_scale=x0_scale,
                unit_ball=unit_ball,
            )
        else:
            raise ValueError(f"Invaild prob == {prob_name}")

        x0 = problem.x0_points(int(numpath / world_size))
        x_test = problem.test_points(num_test_points)

        vtrue_val = problem.v(t0.unsqueeze(-1), x_test)
        sav_name = f"{output_dir}/{method}_{problem.name}_d{dim_x}"

        # plots_true(
        #     dim_x,
        #     [
        #         # partial(problem.v, t0.unsqueeze(0)),
        #         partial(problem.v, te.unsqueeze(0))
        #     ],
        #     ['t=T'],
        #     sav_name + '_true_te',
        #     x_scale=x0_scale_plot,
        #     unit_ball=unit_ball,
        # )
        # plots_true(
        #     dim_x,
        #     [
        #         partial(problem.v, t0.unsqueeze(0)),
        #         # partial(problem.v, te.unsqueeze(0))
        #     ],
        #     ['t=0'],
        #     sav_name + '_true_t0',
        #     x_scale=x0_scale_plot,
        #     unit_ball=unit_ball,
        # )

        dim_w = dim_x
        width_unn = [dim_x] + [2 * (dim_x + 10)] * 4 + [problem.dim_u]
        width_vnn = [dim_x] + [2 * (dim_x + 10)] * 4 + [1]
        width_testnn = [dim_x] + [2 * dim_x + 300]
        # width_testnn = [
        #     dim_x,
        #     dim_x + 10,
        #     dim_x + 10,
        #     dim_x + 10,
        #     dim_x + 10,
        #     dim_x + 10,
        #     dim_x + 10,
        #     dim_x + 10,
        #     dim_x + 10,
        # ]
        if use_vovnet is True:
            unn = VovNet(width_unn, act_func=act_func_u)
            vnn = VovNet(width_vnn, act_func=act_func_v, shell_func=shell_vnn)
        else:
            unn = DNNtx(width_unn, act_func=act_func_u)
            vnn = DNNtx(width_vnn, act_func=act_func_v, shell_func=shell_vnn)

        def shell_test(_t, y):
            return torch.sin(y)

        # test_nn = StackNet(width_testnn,
        #                    shell_func=shell_test,
        #                    act_func=act_func_testnn)

        test_nn = DNNtx(
            width_testnn,
            act_func=act_func_testnn,
            shell_func=shell_test,
        )

        unn = DDP(unn.to(rank), device_ids=[rank])
        vnn = DDP(vnn.to(rank), device_ids=[rank])
        test_nn = DDP(test_nn.to(rank), device_ids=[rank])

        optim_unn = torch.optim.RMSprop(unn.parameters(), lr=init_lr)
        optim_vnn = torch.optim.RMSprop(vnn.parameters(), lr=init_lr)
        optim_test = torch.optim.RMSprop(test_nn.parameters(), lr=testnn_lr)

        sch_unn = torch.optim.lr_scheduler.StepLR(
            optim_unn, step_size=schvary_step,
            gamma=sch_gam) if use_schunn else None
        sch_vnn = torch.optim.lr_scheduler.StepLR(
            optim_vnn, step_size=schvary_step,
            gamma=sch_gam) if use_schvnn else None
        sch_rho = torch.optim.lr_scheduler.StepLR(
            optim_test, step_size=schvary_step,
            gamma=sch_gam) if use_schtest else None

        nets = (unn, vnn, test_nn)
        optims = (optim_unn, optim_vnn, optim_test)
        schs = (sch_unn, sch_vnn, sch_rho)

        def error_func():
            error = vnn(t0.unsqueeze(-1), x_test) - vtrue_val
            l1err = torch.abs(error).mean()
            return l1err / torch.abs(vtrue_val).mean()

        if method == 'SOCMartNet':
            solver = SOCMartNet(
                dt,
                problem.mu,
                problem.sgm_diag,
                problem.h,
                problem.v_term,
                dim_w,
                t0=t0,
                h_depends_on_ux=problem.h_depends_on_vx,
                h_depends_on_uxx=problem.h_depends_on_vxx,
            )

            unn, vnn, test_nn = solver.train(
                nets,
                optims,
                schs,
                maxit_socm,
                x0,
                batsize_gpu,
                rank=rank,
                lamb0=lamb0,
                beta_term=beta_term,
                batsize_milstone=bsize_milstone_socm,
                num_dt=num_dt,
                err_func=error_func,
                log_gap=log_gap,
                step_uv=step_uv,
                step_rho=step_rho,
                del_lamb=del_lamb,
                max_lamb=max_lamb)

        elif method == 'PrabMartNet':
            solver = SOCMartNet(
                dt,
                problem.mu,
                problem.sgm_diag,
                problem.h,
                problem.v_term,
                dim_w,
                t0=t0,
                f_func=problem.f,
                h_depends_on_ux=problem.h_depends_on_vx,
                h_depends_on_uxx=problem.h_depends_on_vxx,
            )

            _, vnn, test_nn = solver.train(
                nets,
                optims,
                schs,
                maxit_socm,
                x0,
                batsize_gpu,
                rank=rank,
                lamb0=lamb0,
                beta_term=beta_term,
                batsize_milstone=bsize_milstone_socm,
                num_dt=num_dt,
                err_func=error_func,
                log_gap=log_gap,
                step_uv=step_uv,
                step_rho=step_rho,
                del_lamb=del_lamb,
                max_lamb=max_lamb)

        elif method == 'FBSNN':

            solver = FBSNN(dt,
                           problem.mu,
                           problem.sgm_diag,
                           problem.f,
                           problem.v_term,
                           dim_w,
                           t0=t0)
            vnn = solver.solve(vnn,
                               optim_vnn,
                               sch_vnn,
                               maxit_fbnna,
                               x0,
                               beta_term, [int(batsize_fbnna / world_size)],
                               rank=rank,
                               batsize_milstone=None,
                               num_dt=num_dt,
                               err_func=error_func,
                               log_gap=log_gap,
                               f_depends_on_uxx=problem.f_depends_on_vxx)

        else:
            raise ValueError(f'Unknown argument: method={method}')

        if rank == 0:
            save_results((unn, vnn, test_nn), problem, solver, sav_name)
    cleanup()


def save_results(nets, problem, solver, sav_name):
    unn, vnn, test_nn = nets

    torch.save(unn.module.state_dict(), f"{sav_name}_unn.pkl")
    torch.save(vnn.module.state_dict(), f"{sav_name}_vnn.pkl")
    torch.save(test_nn.state_dict(), f"{sav_name}_testnn.pkl")

    epoch_hist = solver.epoch_hist.cpu().numpy()
    lossmart_hist = solver.lossmart_hist.cpu().numpy()
    error_hist = solver.error_hist.cpu().numpy()
    ham_hist = solver.ham_hist.cpu().numpy()

    if isinstance(solver, FBSNN):
        loss_label = 'Loss'
    else:
        loss_label = 'Martingale Loss'

    plot_hist(
        sav_name + 'lossmart_hist.pdf',
        [epoch_hist],
        [lossmart_hist],
        xlabel='Epoch',
        ylabel=loss_label,
    )
    plot_hist(
        sav_name + 'error_hist.pdf',
        [epoch_hist],
        [error_hist],
        xlabel='Epoch',
        ylabel='Error of value function',
    )
    plot_hist(
        sav_name + 'ham_hist.pdf',
        [epoch_hist],
        [ham_hist],
        xlabel='Epoch',
        ylabel='Mean of Hamiltonian',
        yscal='linear',
        ylim0=-1,
        ylim1=1,
    )

    plots(problem.dim_x,
          partial(problem.v, problem.t0.unsqueeze(0)),
          partial(vnn.module.forward, problem.t0.unsqueeze(0)),
          sav_name + '_t0',
          x_scale=problem.x0_scale,
          unit_ball=problem.unit_ball)

    log_tensor = torch.stack(
        [
            solver.it_hist, solver.epoch_hist, solver.rt_hist, solver.ham_hist,
            solver.lossmart_hist, solver.error_hist
        ],
        dim=1,
    )
    csv_header = ['iter step', 'epoch', 'rt', 'hami', 'mart loss', 'error']
    with open(f'{sav_name}.csv', 'w', encoding='UTF8', newline='') as f:
        writer = csv.writer(f)
        writer.writerow(csv_header)
        writer.writerows(log_tensor.cpu().numpy())


if __name__ == '__main__':

    n_gpus = torch.cuda.device_count()
    # n_gpus = 1
    # assert n_gpus >= 2, f"Requires at least 2 GPUs to run, but got {n_gpus}"
    print(f'Number of used GPUs: {n_gpus}')
    world_size = n_gpus

    for i in range(n_gpus):
        device = torch.device(f"cuda:{i}")
        properties = torch.cuda.get_device_properties(device)
        print(f"GPU {i}: {properties.name}")
        print("Memory: ", properties.total_memory)

    mp.spawn(main, args=(world_size, ), nprocs=world_size, join=True)


==> CodeAndFig/SOCMN_HJB3te5e-2to1_d1000/plot.py <==
import torch
import numpy as np
import matplotlib.pyplot as plt

import prabequations
from functools import partial
from pdesolver import CompDNN, DNNtx, DNNx


def plot_solution(xcoord_plot, unn_plot, utrue_plot, sav_name, ylim=None):
    plt.plot(
        xcoord_plot,
        utrue_plot,
        label='True solution',
        color='blue',
    )
    plt.scatter(
        xcoord_plot,
        unn_plot,
        label='Predicted solution',
        color='red',
    )
    if ylim is not None:
        plt.ylim(*ylim)
    # ax.set(xlim=(-1, 1), ylim=(-5, 20))
    plt.legend()
    plt.savefig(sav_name)
    # plt.show()
    plt.close()


def plots(dim_x, u_true, u_nn, sav_name, x_scale=1., ylim0=None, ylim1=None):
    e_diag = torch.ones([dim_x])
    xcoord_plot = torch.linspace(-x_scale, x_scale, 50)
    xdiag = torch.outer(xcoord_plot, e_diag)

    e_1stcoord = torch.zeros([dim_x])
    e_1stcoord[0] = 1
    x1stcoord = torch.outer(xcoord_plot, e_1stcoord)

    e_2coord = torch.zeros([dim_x])
    e_2coord[:2] = 1
    xdiag2 = torch.outer(xcoord_plot, e_2coord)

    x_tup = (x1stcoord, xdiag, xdiag2)
    # xnp_list = [x.cpu().numpy() for x in x_tup]
    savnam_tup = ('_1stcoord', '_diag', '_diag2')
    u_true_list = [u_true(x).cpu().numpy() for x in x_tup]
    u_nn_list = [u_nn(x).detach().cpu().numpy() for x in x_tup]

    u_max = np.max([u_true_list, u_nn_list])
    u_min = np.min([u_true_list, u_nn_list])
    if ylim0 is None:
        ylim0 = u_min - 0.1 * (u_max - u_min)
    if ylim1 is None:
        ylim1 = u_max + 0.1 * (u_max - u_min)

    for i in range(3):
        plot_solution(
            xcoord_plot.cpu().numpy(),
            u_nn_list[i],
            u_true_list[i],
            sav_name + savnam_tup[i],
            ylim=(ylim0, ylim1),
        )


def main():

    # torch.set_default_dtype(torch.float64)
    # if torch.cuda.is_available():
    #     print("Using cuda device")
    #     torch.set_default_device('cuda')
    # else:
    #     print("Using cpu device")
    #     torch.set_default_device('cpu')

    dim_x = 1
    pt_name = f'HJB Equation1_d{dim_x}_unn.pt'

    prob = 'hjb1'  # 'pbe', 'poi', 'hjb1', 'hjb_lq1', 'hjb_lq2',
    dim_y = 1

    t0 = torch.tensor(0.)
    te = torch.tensor(1.)
    num_dt = 100
    x0_scale = torch.tensor(1.)  # x0 在坐标轴上的分布半径

    use_pref_uterm = False
    use_comnet = False  # 仅适用于 u(t, x) 的 DNN
    width_dnn = [dim_x, 2 * dim_x + 20, 2 * dim_x + 20, 2 * dim_x + 20, dim_y]
    act_func = torch.nn.GELU

    if prob == 'poi':
        problem = prabequations.Poisson(
            dim_x,
            scale=10.,
            drift=2.,
            x0_scale=x0_scale,
        )
    elif prob == 'pbe':
        problem = prabequations.PoissonBoltzmann(
            dim_x,
            drift=0.,
            x0_scale=x0_scale,
        )
    elif prob == 'hjb1':
        problem = prabequations.HJB1(
            dim_x,
            te=te,
            x0_scale=x0_scale,
        )
    elif prob == 'hjb_lq1':
        problem = prabequations.HJBLQ(dim_x,
                                  te=te,
                                  x0_scale=x0_scale,
                                  numdt_rct=10**3,
                                  isknow_uxx=True)
    elif prob == 'hjb_lq2':
        problem = prabequations.HJBLQ(dim_x,
                                  te=te,
                                  x0_scale=x0_scale,
                                  numdt_rct=10**3,
                                  isknow_uxx=False)
    elif prob == 'count':
        problem = prabequations.Counter(dim_x, te=te, x0_scale=x0_scale)
    else:
        raise ValueError(f"Invaild prob == {prob}")

    # x0 = problem.x0_points(tot_size)
    # x_test = problem.test_points(num_test_points)

    if problem.has_termcond:
        if use_pref_uterm and (not use_comnet):

            def pref_func(t, x, y):
                return (t - te) * y + problem.u_term(x)
        else:
            pref_func = None
    else:
        pref_func = None

    if problem.u_depends_on_t:
        if use_comnet:
            u_nn = CompDNN(width_dnn,
                           num_subnets=num_dt + 1,
                           uterm=problem.u_term,
                           act_func=act_func)

        else:
            u_nn = DNNtx(width_dnn, pre_func=pref_func, act_func=act_func)

    else:
        u_nn = DNNx(width_dnn, act_func=act_func)

    sav_name = pt_name.split('.')[0]

    unn_load = torch.load(pt_name, map_location=torch.device('cpu'))
    u_nn.load_state_dict(unn_load)

    if isinstance(u_nn, DNNtx):
        unnx = partial(u_nn, t0.unsqueeze(0)+0.3)
    elif isinstance(u_nn, CompDNN):
        unnx = partial(u_nn, 0)
    else:
        unnx = u_nn

    plots(dim_x,
          partial(problem.u, t0.unsqueeze(0)+0.3),
          unnx,
          sav_name,
          x_scale=x0_scale,
          ylim0=None,
          ylim1=None)

    # plots(
    #     dim_x,
    #     partial(problem.u, te.unsqueeze(0)-dt),
    #     partial(u_nn, -2),
    #     sav_name,
    #     x_scale=x0_scale,
    # )


if __name__ == '__main__':
    main()


==> CodeAndFig/SOCMN_HJB3te5e-2to1_d1000/plotcsv.py <==
import os
import numpy as np
import pandas as pd
from socmart import plot_hist
# import matplotlib.pyplot as plt


def csv2np(csv_name):
    df = pd.read_csv(csv_name)
    epo_arr = df['epoch'].to_numpy()
    loss_arr = df['mart loss'].to_numpy()
    err_arr = df['error'].to_numpy()
    return epo_arr, loss_arr, err_arr


def downsamp(arr, max_length):
    if arr.shape[0] > max_length:
        idx = np.linspace(0, arr.shape[0] - 1, max_length).round().astype(int)
        arr_sped = arr[idx]
    else:
        arr_sped = arr
    return arr_sped


def main():

    equ = 'Count'  # 'Count', 'HJB'

    path = 'csv'
    dimx_list = [1000]
    color_dict = {
        'SOC-MartNet': 'royalblue',
        'FBSNN': 'tomato',
    }

    linewidth = 1
    plot_loss = False
    cut_rate = None  # None or float
    alpha = 0.95  # 透明度
    arr_maxlength = None  # 若待绘图的数组超出 arr_maxlength 的长度, 则对其进行等距采样

    for dim_x in dimx_list:
        sav_name = f'Resplots_{equ}_d{dim_x}'
        meth_list = []
        epo_list = []
        loss_list = []
        err_list = []

        for file_csv in os.listdir(path):

            if not ((equ in file_csv) and (f'_d{dim_x}.csv' in file_csv)):
                continue

            if 'SOCMartNet' in file_csv:
                continue

            # raise RuntimeError(
            # "There is no csv_file s.t. (equ in f) and (f'_d{dim_x}.csv' in f) == True."
            # )
            meth = file_csv.split('_')[0]
            if meth == 'PrabMartNet':
                meth = 'SOC-MartNet'

            epo_arr, loss_arr, err_arr = csv2np(f'{path}/{file_csv}')
            meth_list.append(meth)
            epo_list.append(epo_arr)
            loss_list.append(loss_arr)
            err_list.append(err_arr)

        if cut_rate is not None:
            epo_maxplot = min([rt[-1] for rt in epo_list]) * cut_rate

            epocut_list = []
            errcut_list = []
            losscut_list = []
            for epo, loss, err in zip(epo_list, loss_list, err_list):
                epocut_list.append(epo[epo <= epo_maxplot])
                errcut_list.append(err[epo <= epo_maxplot])
                losscut_list.append(loss[epo <= epo_maxplot])
        else:
            epocut_list = epo_list
            errcut_list = err_list
            losscut_list = loss_list

        if arr_maxlength is not None:
            epocut_list = [downsamp(epo, arr_maxlength) for epo in epocut_list]
            errcut_list = [downsamp(err, arr_maxlength) for err in errcut_list]
            losscut_list = [
                downsamp(loss, arr_maxlength) for loss in losscut_list
            ]

        color_list = [color_dict[meth] for meth in meth_list]

        plot_hist(
            f'{sav_name}_error.pdf',
            epocut_list,
            errcut_list,
            lable_list=meth_list,
            color_list=color_list,
            xlabel='Epoch',
            ylabel='Relative Error',
            alpha=alpha,
            linewidth=linewidth,
        )

        if plot_loss:
            plot_hist(
                f'{sav_name}_loss.pdf',
                epocut_list,
                losscut_list,
                lable_list=meth_list,
                color_list=color_list,
                xlabel='Epoch',
                ylabel='Loss value',
                alpha=alpha,
                linewidth=linewidth,
            )


if __name__ == '__main__':
    main()


==> CodeAndFig/SOCMN_HJB3te5e-2to1_d1000/plothami.py <==
import numpy as np
import pandas as pd
from socmart import plot_hist


def csv2np(csv_name):
    df = pd.read_csv(csv_name)
    epo_arr = df['epoch'].to_numpy()
    loss_arr = df['mart loss'].to_numpy()
    err_arr = df['error'].to_numpy()
    return epo_arr, loss_arr, err_arr


def downsamp(arr, max_length):
    if arr.shape[0] > max_length:
        idx = np.linspace(0, arr.shape[0] - 1, max_length).round().astype(int)
        arr_sped = arr[idx]
    else:
        arr_sped = arr
    return arr_sped


def main():

    csv_file = './outputs/SOCMartNet_Non-deg_HJBv3_delc0.1_te0.01_d1000.csv'
    sav_name = ''
    df = pd.read_csv(csv_file)
    epo_arr = df['epoch'].to_numpy()
    ham_arr = df['hami'].to_numpy()

    plot_hist(
        sav_name + 'ham_hist.pdf',
        [epo_arr],
        [ham_arr],
        xlabel='Epoch',
        ylabel='Mean of Hamiltonian',
        yscal='linear',
        ylim0=0,
        ylim1=10,
    )


if __name__ == '__main__':
    main()


==> CodeAndFig/SOCMN_HJB3te5e-2to1_d1000/plottrue.py <==
from functools import partial
from itertools import product
from pathlib import Path

import torch
from socmart import plots_true


def main():
    torch.set_default_dtype(torch.float64)
    torch.set_default_device('cuda:0')

    import socp

    prob_list = ['hjb3']
    # 'hjb1', 'hjb2', 'hjb3', 'count', 'count2', 'count3'
    unit_ball = False
    dimx_list = [10]

    te_list = [1., 0.5, 0.1, 0.05, 0.01]
    x0_scale = torch.tensor(1.)  # x0 在坐标轴上的分布半径
    x0_scale_plot = torch.tensor(1.)

    output_dir = './outputs_truesol'
    Path(output_dir).mkdir(exist_ok=True)

    for prob_name, te, dim_x in product(prob_list, te_list, dimx_list):

        t0 = torch.tensor(0.)
        te = torch.tensor(te)

        if prob_name == 'hjb1':
            problem = socp.NonDegHJB(
                dim_x,
                t0=t0,
                te=te,
                x0_scale=x0_scale,
                unit_ball=unit_ball,
            )
        elif prob_name == 'hjb2':
            problem = socp.NonDegHJBv2(
                dim_x,
                t0=t0,
                te=te,
                x0_scale=x0_scale,
                unit_ball=unit_ball,
            )
        elif prob_name == 'hjb3':
            delc_hjb2_3 = 0.1
            problem = socp.NonDegHJBv3(
                dim_x,
                t0=t0,
                te=te,
                x0_scale=x0_scale,
                unit_ball=unit_ball,
                delc=delc_hjb2_3,
            )
        elif prob_name == 'count':
            problem = socp.Counter(
                dim_x,
                t0=t0,
                te=te,
                x0_scale=x0_scale,
                unit_ball=unit_ball,
            )
        elif prob_name == 'count2':
            problem = socp.Counter2(
                dim_x,
                t0=t0,
                te=te,
                x0_scale=x0_scale,
                unit_ball=unit_ball,
            )
        elif prob_name == 'count3':
            problem = socp.Counter3(
                dim_x,
                t0=t0,
                te=te,
                x0_scale=x0_scale,
                unit_ball=unit_ball,
            )
        else:
            raise ValueError(f"Invaild prob == {prob_name}")

        sav_name = f"{output_dir}/{problem.name}_d{dim_x}_te{te.item()}"

        # plots_true(
        #     dim_x,
        #     [
        #         # partial(problem.v, t0.unsqueeze(0)),
        #         partial(problem.v, te.unsqueeze(0))
        #     ],
        #     ['t=T'],
        #     sav_name + '_true_te',
        #     x_scale=x0_scale_plot,
        #     unit_ball=unit_ball,
        # )
        # plots_true(
        #     dim_x,
        #     [
        #         partial(problem.v, t0.unsqueeze(0)),
        #         # partial(problem.v, te.unsqueeze(0))
        #     ],
        #     ['t=0'],
        #     sav_name + '_true_t0',
        #     x_scale=x0_scale_plot,
        #     unit_ball=unit_ball,
        # )
        plots_true(
            dim_x,
            [
                partial(problem.v, te.unsqueeze(0)),
                partial(problem.v, t0.unsqueeze(0))
            ],
            ['t=T', 't=0'],
            sav_name + '_true_t0te',
            x_scale=x0_scale_plot,
            unit_ball=unit_ball,
        )


if __name__ == '__main__':
    main()


==> CodeAndFig/SOCMN_HJB3te5e-2to1_d1000/prabequations.py <==
import torch
import numpy as np
from scipy.integrate import solve_ivp

from scipy.interpolate import CubicSpline

# from torch.nn.functional import interpolate


def sampling_circle(num_samp):
    a = torch.rand(num_samp)
    b = torch.rand(num_samp)
    x = torch.sqrt(a) * torch.cos(2 * torch.pi * b)
    y = torch.sqrt(a) * torch.sin(2 * torch.pi * b)
    return x, y


class Example(object):

    def __init__(self, dim_x) -> None:
        self.dim_x = dim_x
        self.dim_y = 1
        self.dim_w = dim_x
        self.name = 'Default'

        self.u_depends_on_t = None  # bool: Does u depends on t?
        self.f_depends_on_ux = True
        self.f_depends_on_uxx = False

        self.has_boundcond = None
        self.has_termcond = None

    def domain(self, _t, _x):
        return NotImplementedError

    def sample_bd(self, _num_points):
        return NotImplementedError

    def b(self, _t, _x):
        return NotImplementedError

    def sgm_diag(self, _t, _x):
        return NotImplementedError

    def f(self, _t, _x, _u, _ux, _uxx):
        return NotImplementedError

    def u(self, _t, _x):
        return NotImplementedError

    def u_term(self, _x):
        return NotImplementedError

    def test_points(self, num_points=None):
        return NotImplementedError


class PoissonBoltzmann(Example):

    def __init__(
            self,
            dim_x,
            c=-1,
            w=2,
            drift=0.,
            x0_scale=torch.tensor(1.),
            x0_scale_test=torch.tensor(1.),
    ) -> None:
        super().__init__(dim_x)
        self.w = w
        self.c = c
        self.dim_w = dim_x
        self.drift = drift
        self.name = 'Poisson-Boltzmann Equation'

        self.u_depends_on_t = False
        self.has_boundcond = True
        self.has_termcond = False
        self.x0_scale = x0_scale
        self.x0_scale_test = x0_scale_test

        if drift == 0:
            self.f_depends_on_ux = False
        else:
            self.f_depends_on_ux = True
        self.f_depends_on_uxx = False

    def domain(self, _t, x):
        return (torch.abs(x).max(dim=-1)[0] < 1).unsqueeze(-1)

    def sample_dom(self, num_points):
        return torch.rand(num_points, self.dim_x) * 2 - 1

    def sample_bd(self, num_points):
        xbd = torch.rand(num_points, self.dim_x) * 2 - 1
        # xbd[int(num_points / 2):, 0] = 1.
        rand_idx = torch.randint(self.dim_x, (num_points, ))
        rand_1_n1 = torch.randint(2, (num_points, )) * 2 - 1
        xbd[torch.arange(num_points), rand_idx] = rand_1_n1.to(xbd.dtype)
        return xbd

    def b(self, _t, x):
        return self.drift * x

    def sgm_diag(self, _t, x):
        return 2**(0.5) * torch.ones_like(x)

    def f(self, _t, x, _y, ux, _uxx):
        sum_coswx = torch.sum(torch.cos(self.w * x), dim=-1, keepdim=True)
        f_init = sum_coswx * self.w**2 - self.c * sum_coswx
        if self.drift != 0:
            ux_x = torch.einsum('...ij, ...j -> ...i', ux, x)
            dx_u = self.drift * ux_x
            f_val = f_init - dx_u
        else:
            f_val = f_init
        return f_val

    def u(self, _t, x):
        return torch.sum(torch.cos(self.w * x), dim=-1, keepdim=True)

    def pre_func(self, _t, x, y):
        x2 = x**2
        factor = (x2 - 1).prod(dim=-1, keepdim=True)
        x2_bd = x / (1e-14 + torch.abs(x).max(-1, keepdim=True)[0])
        return factor * y + (1 - factor)**2 * self.u(x2_bd)

    def pre_func_v2(self, _t, x, y):
        factor = torch.relu(1 - (x**2).max(dim=-1, keepdim=True)[0])
        return factor * y + self.u(x)

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


class Poisson(Example):
    """
    This example is from Section 5.2 of
        Zhiwei Gao, Liang Yan and Tao Zhou,  Failure-informed adaptive sampling for PINNs,  SIAM J. Sci. Comput., Vol. 45, No. 4, pp. A1971- A2023.
    """

    def __init__(
            self,
            dim_x,
            scale=1000,
            drift=0.,
            x0_scale=torch.tensor(1.),
    ) -> None:
        super().__init__(dim_x)
        self.dim_w = dim_x
        self.scale = scale
        self.name = 'Poisson Equation'
        self.drift = drift

        self.u_depends_on_t = False
        self.has_boundcond = True
        self.has_termcond = False
        self.x0_scale = x0_scale

        if drift == 0:
            self.f_depends_on_ux = False
        else:
            self.f_depends_on_ux = True
        self.f_depends_on_uxx = False

    def domain(self, _t, x):
        return (torch.abs(x).max(dim=-1)[0] < 1).unsqueeze(-1)

    def sample_dom(self, num_points):
        return torch.rand(num_points, self.dim_x) * 2 - 1

    def sample_bd(self, num_points):
        xbd = torch.rand(num_points, self.dim_x) * 2 - 1
        # xbd[int(num_points / 2):, 0] = 1.
        rand_idx = torch.randint(self.dim_x, (num_points, ))
        rand_1_n1 = torch.randint(2, (num_points, )) * 2 - 1
        xbd[torch.arange(num_points), rand_idx] = rand_1_n1.to(xbd.dtype)
        return xbd

    def b(self, _t, x):
        return self.drift * x

    def sgm_diag(self, _t, x):
        return 2**(0.5) * torch.ones_like(x)

    def f(self, _t, x, _y, ux, _uxx):
        x_re_0d5 = ((x - 0.5)**2).sum(dim=-1, keepdim=True)
        y = torch.exp(-self.scale * x_re_0d5)
        f_init = 2 * self.scale * (self.dim_x - 2 * self.scale * x_re_0d5) * y

        if self.drift != 0:
            ux_x = torch.einsum('...ij, ...j -> ...i', ux, x)
            dx_u = self.drift * ux_x
            f_val = f_init - dx_u
        else:
            f_val = f_init
        return f_val

    def u(self, _t, x):
        return torch.exp(-self.scale *
                         ((x - 0.5)**2).sum(dim=-1, keepdim=True))

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


class HJB1(Example):
    '''
    This example is from Section 3.1 of
        Bachouch, A., Huré, C., Langrené, N. et al. Deep Neural Networks Algorithms for Stochastic Control Problems on Finite Horizon: Numerical Applications. Methodol Comput Appl Probab 24, 143-178 (2022).
    and Section 4.3 of
        Weinan E, Han J, Jentzen A (2017) Deep learning-based numerical methods for high-dimensional parabolic partial differential equations and backward stochastic differential equations.
        In: Communications in mathematics and statistics 5, vol 5, pp 349-380.
    '''

    def __init__(
            self,
            dim_x,
            te=torch.tensor(1.),
            nsamp_mc=10**6,
            x0_scale=torch.tensor(1.),
    ) -> None:
        super().__init__(dim_x)
        self.eye_mat = torch.eye(self.dim_x).unsqueeze(0)
        self.nsamp_mc = nsamp_mc
        self.dim_w = dim_x
        self.rand_mc = torch.normal(torch.zeros([self.nsamp_mc, self.dim_w]))

        self.te = te
        self.name = 'HJB Equation1'
        self.x0_scale = x0_scale

        self.f_depends_on_ux = True
        self.f_depends_on_uxx = False

        self.u_depends_on_t = True
        self.has_boundcond = False
        self.has_termcond = True

    def b(self, _t, x):
        return torch.zeros_like(x)

    def sgm_diag(self, _t, x):
        return 2**(0.5) * torch.ones_like(x)

    def u_term(self, x):
        return 1 + torch.log(0.5 * (1 + (x**2).sum(-1, keepdim=True)))

    def h(self, _t, _x, _y, k, ux, _uxx):
        kux = torch.einsum('...i, ...i', k, ux)
        return 2 * kux + k.pow(2).sum(-1, keepdim=True)

    def f(self, _t, _x, _y, ux, _uxx):
        # zu = torch.einsum('...ij, ...j -> ...i', z, u)
        return -(ux**2).sum(-1)  # + 2**(-0.5) * z

    def f_pinn(self, _t, _x, _y, ux, uxx):
        # zu = torch.einsum('...ij, ...j -> ...i', z, u)
        uxx_tr = torch.einsum('...ii -> ...', uxx)
        return uxx_tr - (ux**2).sum(-1)  # + 2**(-0.5) * z

    def u_for_chunk(self, t, x):
        std_dw = (2 * (self.te - t.squeeze(-1)))**(0.5)

        # dw_tte: [t 的轴, MC样本, 自身]
        dw_tte = torch.einsum('..., ij -> ...ij', std_dw, self.rand_mc)
        xdw = (x.unsqueeze(-2) + dw_tte).pow(2).sum(-1, keepdim=True)
        expa_exp = (2 / (1 + xdw)).mean(-2)
        return 1 - torch.log(expa_exp)

    def u(self, t, x, chunk_size=None):
        # x: [时间, 批量, 自身], 或 [批量, 自身]
        # t 将被广播类似 x 的轴的形式

        if chunk_size is None:
            chunk_size = min(100, int(1000 / self.dim_w**2) + 1)

        assert (t.ndim == 1) or (t.ndim == x.ndim)
        assert x.ndim >= 2

        t_expand = t.expand_as(x[..., :1])
        num_points = x.shape[0]
        chunk_size = min(num_points, chunk_size)

        uval_list = []
        ch_num = num_points // chunk_size
        idx_bat = 0
        for _ in range(ch_num):
            t_bat = t_expand[..., idx_bat:idx_bat + chunk_size, :]
            x_bat = x[..., idx_bat:idx_bat + chunk_size, :]
            uval_list.append(self.u_for_chunk(t_bat, x_bat))
            idx_bat += chunk_size
        if num_points % chunk_size > 0:
            t_last = t_expand[..., idx_bat:, :]
            x_last = x[..., idx_bat:, :]
            uval_list.append(self.u_for_chunk(t_last, x_last))

        return torch.concatenate(uval_list, dim=-2)

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


class HJBLQ(Example):
    '''
    This example is from Section 3.2 of
        Bachouch, A., Huré, C., Langrené, N. et al. Deep Neural Networks Algorithms for Stochastic Control Problems on Finite Horizon: Numerical Applications. Methodol Comput Appl Probab 24, 143-178 (2022).
    '''

    def __init__(self,
                 dim_x,
                 isknow_uxx=False,
                 t0=torch.tensor(0.),
                 te=torch.tensor(1.),
                 x0_scale=torch.tensor(1.),
                 numdt_rct=1000) -> None:
        super().__init__(dim_x)
        self.name = 'HJB LQ'
        self.dim_w = dim_x
        self.t0 = t0
        self.te = te
        self.name = 'HJB LQ'
        self.eye_mat = torch.eye(self.dim_x)
        self.eye_np = self.eye_mat.cpu().numpy()
        self.fla_eye_np = self.eye_mat.flatten().cpu().numpy()

        self.numdt_rct = numdt_rct
        # t_rctgird, k_rctgrid = self.solve_rct()
        self.f_depends_on_ux = True
        self.u_depends_on_t = True
        self.has_boundcond = False
        self.has_termcond = True
        self.x0_scale = x0_scale

        self.k_func = self.solve_rct()
        self.isknow_uxx = isknow_uxx
        if isknow_uxx:
            self.f_depends_on_uxx = False
            self.f = self.f_knowuxx
        else:
            self.f_depends_on_uxx = True
            self.f = self.f_unknowuxx

    def f_rct(self, _t, k):
        k_mat = k.reshape((self.dim_x, self.dim_x))
        f_mat = np.einsum('ij, kl -> il', k_mat, k_mat) / (
            1 + k_mat.trace()) - 2 * k_mat - self.eye_np
        return f_mat.ravel()

    def solve_rct(self):
        t0 = self.t0.cpu().numpy()
        te = self.te.cpu().numpy()
        t_part = np.linspace(self.te.cpu().numpy(),
                             self.t0.cpu().numpy(),
                             self.numdt_rct + 1,
                             endpoint=True)
        res = solve_ivp(self.f_rct, (te, t0),
                        self.fla_eye_np,
                        method='RK45',
                        t_eval=t_part)

        t_grid = np.flip(res.t)
        k_val = res.y.transpose().reshape([-1, self.dim_x, self.dim_x])
        k_on_grid = np.flip(k_val, axis=0)
        k_spl = CubicSpline(t_grid, k_on_grid, axis=0)

        def k_func(t):
            kt_np = k_spl(t.squeeze(-1).cpu().numpy())
            return torch.from_numpy(kt_np).to(t.device).unsqueeze(-3)

        return k_func

    def b(self, _t, x):
        return torch.zeros_like(x)

    def sgm_diag(self, _t, x):
        return torch.ones_like(x)

    def f_knowall(self, t, x, _u, _ux, _uxx):
        u = self.u(t, x)
        ux = self.ux(t, x)
        uxx = self.uxx(t, x)
        return self.f_knowuxx(t, x, u, ux, uxx)

    def f_knowuxx(self, t, x, y, ux, _uxx):
        uxx_val = self.uxx(t, x)
        return self.f_unknowuxx(t, x, y, ux, uxx_val)

    def f_unknowuxx(self, _t, x, _y, ux, uxx):
        ux_x = torch.einsum('...i, ...ji', x, ux)
        ux_sum = ux.sum(-1)
        uxx_tr = torch.einsum('...ii -> ...', uxx)
        xx = x.pow(2).sum(-1, keepdim=True)
        return ux_x - ux_sum.pow(2) / (4 + 2 * uxx_tr) + xx - 0.5 * uxx_tr

    def f_pinn(self, _t, x, _y, ux, uxx):
        ux_x = torch.einsum('...i, ...ji', x, ux)
        ux_sum = ux.sum(-1)
        uxx_tr = torch.einsum('...ii -> ...', uxx)
        xx = x.pow(2).sum(-1, keepdim=True)
        return ux_x - ux_sum.pow(2) / (4 + 2 * uxx_tr) + xx

    def u_term(self, x):
        return (x**2).sum(-1, keepdims=True)

    def u(self, t, x):
        kt_val = self.k_func(t)
        return torch.einsum('...i, ...yij, ...j -> ...y', x, kt_val, x)

    # def dudt(self, t, x):
    #     dkdt_val = self.f_rct(t, self.k_func(t))
    #     return torch.einsum('...i, ...yij, ...j -> ...y', x, dkdt_val, x)

    def ux(self, t, x):
        kt_val = self.k_func(t)
        return torch.einsum('...yij, ...j -> ...yi', 2 * kt_val, x)

    def uxx(self, t, _x):
        kt_val = self.k_func(t)
        return 2 * kt_val

    def x0_points(self, num_points):
        return 2 * self.x0_scale * (torch.rand(num_points, self.dim_x) - 1 / 2)

    def test_points(self, num_points):
        return self.x0_points(num_points)


class Counter(Example):

    def __init__(
            self,
            dim_x,
            c_pert=torch.tensor(1.),
            te=torch.tensor(1.),
            x0_scale=torch.tensor(1.),
    ) -> None:
        super().__init__(dim_x)
        self.eye_mat = torch.eye(self.dim_x).unsqueeze(0)
        self.dim_w = dim_x
        self.c_pert = c_pert

        self.te = te
        self.name = 'Counter Example'
        self.x0_scale = x0_scale

        self.f_depends_on_ux = False
        self.f_depends_on_uxx = False

        self.u_depends_on_t = True
        self.has_boundcond = False
        self.has_termcond = True

    def b(self, _t, x):
        return torch.zeros_like(x)

    def sgm_diag(self, _t, x):
        return torch.ones_like(x)

    def u_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, _y, _ux, _uxx):
        # f = L0 u
        dt_u = torch.cos(t + x).mean(-1, keepdim=True)
        dxx_u = -torch.sin(t + x).mean(-1, keepdim=True)
        return -dt_u - 0.5 * dxx_u

    def f_pinn(self, t, x, _y, _ux, uxx):
        # f_pinn = -dt_u
        dt_u = torch.cos(t + x).mean(-1, keepdim=True)
        return -dt_u

    def u(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)

    def u_pert(self, t, x):
        return self.u(
            t, x) + self.c_pert * (self.te - t) * x.mean(-1, keepdim=True)

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        # e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


==> CodeAndFig/SOCMN_HJB3te5e-2to1_d1000/socmart.py <==
import time

import matplotlib.pyplot as plt
import numpy as np
import torch
from torch import nn
from torch.func import jacrev, vmap
# from torch.nn.parallel import DistributedDataParallel as DDP
# import torch.multiprocessing as mp
import torch.distributed as dist
import os
# from itertools import product
from torch.nn.utils import skip_init


def setup_mp(rank, world_size):
    os.environ['MASTER_ADDR'] = 'localhost'
    os.environ['MASTER_PORT'] = '12355'

    # initialize the process group
    try:
        dist.init_process_group("nccl", rank=rank, world_size=world_size)
        print('Using nccl backend')
    except RuntimeError:
        dist.init_process_group("gloo", rank=rank, world_size=world_size)
        print('Nccl is unavailable. Use gloo backend instead.')


def cleanup():
    dist.destroy_process_group()


def get_bat_idx(star_idx: int, bat_size: int, fullsize: int):
    idx_end = star_idx + bat_size
    if idx_end >= fullsize:
        idx_end = fullsize
        next_staridx = 0
    else:
        next_staridx = idx_end
    return idx_end, next_staridx


def bat_grads(func, inputs, arg_grad=None, hessian=False):
    '''
    ****** 加工中
    批量计算 func(input) 的梯度,
    并输出 jac_func(*input) 和 func(*input).
    其中,
    func(*inputs): [各个批量轴, 自身]
    jac_func(*inputs): [各个批量轴, f的输出轴, 梯度的轴]

    并且,
    func: callable
    inputs: Tuple, (x1, x2, x3, ...), 其中, xi 的轴为 [各个批量轴, 自身]
    arg_grad: int, inputs[arg_grad] 为需要批量求梯度的自变量
    '''

    if arg_grad is None:
        arg_grad = len(inputs) - 1

    fla_inputs = [x.flatten(0, -2).contiguous() for x in inputs]

    def mod_func(*args):
        y = func(*args)
        return y, y

    if not hessian:
        fla_jacf, fla_f = vmap(jacrev(mod_func, argnums=arg_grad,
                                      has_aux=True),
                               in_dims=0)(*fla_inputs)
        fla_output = (fla_jacf, fla_f)
    else:

        def mod_jac(*args):
            dy_y = jacrev(mod_func, argnums=arg_grad, has_aux=True)(*args)
            return dy_y[0], dy_y

        fla_hessf, (fla_jacf, fla_f) = vmap(jacrev(mod_jac,
                                                   argnums=arg_grad,
                                                   has_aux=True),
                                            in_dims=0)(*fla_inputs)
        fla_output = (fla_hessf, fla_jacf, fla_f)

    return [
        fi.unflatten(0, inputs[arg_grad].shape[:-1]).contiguous()
        for fi in fla_output
    ]


def bat_jac(func, inputs, arg_grad=-1):

    def mod_func(*args):
        y = func(*args)
        return torch.einsum('...i-> i', y), y

    jac_func = jacrev(mod_func, argnums=arg_grad, has_aux=True)
    fp_val, f_val = jac_func(*inputs)
    return torch.einsum('i...j -> ...ij', fp_val), f_val


def bat_grad(func, inputs, arg_grad=-1, keepvdim=True):
    # 计算 inputs -> func 关于 inputs[arg_grad] 的偏导数
    # 其中 func(*inputs) 的轴为 [批量轴, ..., 批量轴, 1]

    ori_reggrad = inputs[arg_grad].requires_grad
    inputs[arg_grad].requires_grad = True
    val = func(*inputs)
    dx_val = torch.autograd.grad(val,
                                 inputs[arg_grad],
                                 grad_outputs=torch.ones_like(val),
                                 create_graph=True)[0]
    if keepvdim is True:
        dx_val = dx_val.unsqueeze(-2)

    inputs[arg_grad].requires_grad = ori_reggrad
    return dx_val, val


def setup_dist(rank, world_size):
    os.environ['MASTER_ADDR'] = 'localhost'
    os.environ['MASTER_PORT'] = '12355'

    # initialize the process group
    dist.init_process_group("gloo", rank=rank, world_size=world_size)


class SDEsolver(object):

    def __init__(self, te, num_dt, b_func, sgmd_func, dim_w) -> None:

        dt = te / num_dt
        self.num_dt = num_dt
        self.te = te
        self.dt = dt
        self.t_part = torch.linspace(0., te, num_dt)

        self.b_func = b_func
        self.sgmd_func = sgmd_func
        self.dim_w = dim_w

        # self.isz_in_f = isz_in_f

    def simu_euler(self, x_start, t_start=torch.tensor(0.)):
        # x_start: [路径, 自身]
        x_start = x_start

        # dwt: [时间步, 路径, 自身]
        dwt = torch.normal(
            mean=torch.zeros([self.num_dt, x_start.shape[0], self.dim_w]),
            std=torch.sqrt(self.dt),
        )

        # xt: [时间步, 路径, 自身]
        xt = torch.zeros([self.num_dt + 1, x_start.shape[0], x_start.shape[1]])
        xt[0] = x_start
        tn = t_start
        for n in range(self.num_dt):
            sgm_dwt = self.sgm_func(xt[n]) * dwt[n]
            xt[n + 1] = xt[n] + self.b_func(xt[n]) * self.dt + sgm_dwt
            tn += self.dt
        return xt, dwt


class VovNet(nn.Module):

    def __init__(
        self,
        xdims: list,
        act_func=nn.ReLU,
        shell_func=None,
    ):
        # dims: list of ints, or [int, int, ..., int, [int, int]].

        super().__init__()
        dim_x = xdims[0]
        dim_out = xdims[-1]
        self.dim_x = dim_x
        self.dim_out = dim_out
        self.num_hidden = len(xdims) - 2
        self.tlayer = nn.Linear(1, xdims[1])
        self.xlayer = nn.Linear(dim_x, xdims[1])
        self.cum_txlayer = nn.Linear(xdims[1], dim_out)

        if self.num_hidden > 0:
            hid_layers = [act_func()]
            for i in range(1, self.num_hidden):
                act_aff = nn.Sequential(
                    nn.Linear(xdims[i], xdims[i + 1]),
                    act_func(),
                )
                hid_layers.append(act_aff)
            cum_layers = [nn.Linear(dim, dim_out) for dim in xdims[1:-1]]
        else:
            hid_layers = [nn.Identity()]
            cum_layers = [nn.Identity()]
        self.hid_layers = nn.Sequential(*hid_layers)
        self.cum_layers = nn.Sequential(*cum_layers)
        self.num_cumlayer = len(cum_layers) + 1

        if shell_func is None:
            self.shell_func = lambda _t, y: y
        else:
            self.shell_func = shell_func

    def forward(self, t, x):
        h = self.tlayer(t) + self.xlayer(x)
        s = self.cum_txlayer(h)
        for h_layer, sc_layer in zip(
                self.hid_layers,
                self.cum_layers,
        ):
            h = h_layer(h)
            s = s + sc_layer(h)
        return self.shell_func(t, s / self.num_cumlayer)


class StackNet(nn.Module):

    def __init__(
        self,
        xdims: list,
        act_func=nn.ReLU,
        shell_func=None,
    ):
        # dims: list of ints, or [int, int, ..., int, [int, int]].

        super().__init__()
        dim_x = xdims[0]
        dim_out = xdims[-1]
        self.dim_x = dim_x
        self.dim_out = dim_out
        self.num_hidden = len(xdims) - 2
        self.tlayer = nn.Linear(1, xdims[1])
        self.xlayer = nn.Linear(dim_x, xdims[1])
        # self.cum_txlayer = nn.Linear(xdims[1], dim_out)

        if self.num_hidden > 0:
            hid_layers = [act_func()]
            for i in range(1, self.num_hidden):
                act_aff = nn.Sequential(
                    nn.Linear(xdims[i], xdims[i + 1]),
                    act_func(),
                )
                hid_layers.append(act_aff)
            cum_layers = [nn.Linear(dim, dim_out) for dim in xdims[1:-1]]
        else:
            hid_layers = [nn.Identity()]
            cum_layers = [nn.Identity()]
        self.hid_layers = nn.Sequential(*hid_layers)
        self.cum_layers = nn.Sequential(*cum_layers)
        self.num_cumlayer = len(cum_layers) + 1

        if shell_func is None:
            self.shell_func = lambda _t, y: y
        else:
            self.shell_func = shell_func

    def forward(self, t, x):
        h = self.tlayer(t) + self.xlayer(x)
        sc_list = [h]
        for h_layer, sc_layer in zip(
                self.hid_layers,
                self.cum_layers,
        ):
            h = h_layer(h)
            sc_list.append(sc_layer(h))
        return self.shell_func(t, torch.cat(sc_list, dim=-1))


def ortho_linear(dim_in, dim_out):
    lin_lay = skip_init(nn.Linear, dim_in, dim_out)
    nn.init.orthogonal_(lin_lay.weight)
    return lin_lay


class DNNtx(nn.Module):

    def __init__(self,
                 xdims: list,
                 shell_func=None,
                 act_func=nn.GELU,
                 ortho_weight=False):
        # dims: list of ints, or [int, int, ..., int, [int, int]].
        # pre_func: (t, x, layer_output) -> dnn_output

        super().__init__()
        dim_x = xdims[0]
        dim_out = xdims[-1]
        self.dim_x = dim_x
        self.dim_out = dim_out
        self.num_hidden = len(xdims) - 2

        if ortho_weight is True:
            lay_init = ortho_linear
        else:
            lay_init = nn.Linear

        self.tlayer = nn.Linear(1, xdims[1])
        self.xlayer = lay_init(dim_x, xdims[1])

        if self.num_hidden > 0:
            layers = [act_func()]
            for i in range(1, self.num_hidden):
                layers.append(lay_init(xdims[i], xdims[i + 1]))
                layers.append(act_func())
            if isinstance(dim_out, int):  # if the NN is vector-valued
                layers.append(lay_init(xdims[-2], dim_out))
            else:  # if the NN is tensor-valued
                dim_flatout = torch.prod(torch.tensor(dim_out))
                layers.append(lay_init(xdims[-2], dim_flatout))
                layers.append(nn.Unflatten(-1, dim_out), )
        else:
            layers = [nn.Identity()]
        self.layers = nn.Sequential(*layers)
        if shell_func is None:
            self.pre_func = lambda _t, y: y
        else:
            self.pre_func = shell_func

    def forward(self, t, x):
        tx = self.tlayer(t) + self.xlayer(x)
        y = self.pre_func(t, self.layers(tx))
        return y

    def dx(self, t, x):
        ux_val, u_val = bat_jac(self.forward, (t, x), arg_grad=1)
        # ux_val, u_val = bat_grads(self.forward, (t, x),
        #                           arg_grad=1,
        #                           hessian=False)
        return ux_val, u_val

    def dxx(self, t, x):
        uxx_val, ux_val, u_val = bat_grads(self.forward, (t, x),
                                           arg_grad=1,
                                           hessian=True)
        return uxx_val, ux_val, u_val

    # def set_optim(self, Optim, **kwarg):
    #     self.kwarg_optim = kwarg
    #     self.Optim = Optim

    # def set_sch(self, Sch, **kwarg):
    #     self.kwarg_sch = kwarg
    #     self.Sch = Sch

    # def init_optim(self):
    #     self.optim = self.Optim(self.parameters(), **self.kwarg_optim)
    #     if self.Sch is not None:
    #         self.sch = self.Sch(self.optim, **self.kwarg_sch)
    #     else:
    #         self.sch = None


def tensor_sample(tensor, num):
    tot_num = tensor.shape[0]
    num_samp = min(num, tot_num)
    idx = torch.randperm(tot_num)[:num_samp]
    return tensor[idx]


class SOCMartNet(object):

    def __init__(self,
                 dt,
                 b_func,
                 sgmd_func,
                 h_func,
                 ufunc_term,
                 dim_w,
                 f_func=None,
                 h_depends_on_ux=True,
                 h_depends_on_uxx=False,
                 t0=torch.tensor(0.)) -> None:
        self.dt = dt
        self.t0 = t0

        self.h_func = h_func
        self.f_func = f_func
        self.b_func = b_func
        self.sgmd_func = sgmd_func
        self.dim_w = dim_w
        self.dim_x = dim_w

        self.vfunc_term = ufunc_term

        self.ham_hist = None
        self.lossmart_hist = None
        self.error_hist = None
        self.it_hist = None
        self.epoch_hist = None

        self.h_depends_on_ux = h_depends_on_ux
        self.h_depends_on_uxx = h_depends_on_uxx

        self.normalize_test = False
        self.old_delm = 0.
        self.old_test = 0.

        self.loss_val = None

        self.world_size = dist.get_world_size()

    def simu_path(self, x0, num_dt, ant_var=False):
        # x0: [path, x]

        dt = self.dt
        num_path = x0.shape[0]

        xt = [torch.concat([x0, x0], dim=0)] if ant_var is True else [x0]
        sgmt = []

        tn = self.t0
        t_part = [self.t0]
        for n in range(num_dt):
            btn_dt = self.b_func(tn, xt[n]) * dt
            sgmd_tn = self.sgmd_func(tn, xt[n])
            sgmt.append(sgmd_tn)
            dwt_path = torch.normal(
                mean=torch.zeros([num_path, self.dim_w]),
                std=torch.sqrt(dt),
            )
            if ant_var is True:
                dwt_path = torch.concat([dwt_path, -dwt_path], dim=1)
            xt.append(xt[n] + btn_dt + sgmd_tn * dwt_path)
            tn = tn + dt
            t_part.append(tn)

        sgmt.append(self.sgmd_func(tn, xt[-1]))
        xt = torch.stack(xt, dim=0)
        sgmt = torch.stack(sgmt, dim=0)
        t_part = torch.stack(t_part)
        return t_part, xt, sgmt

    def loss_mart(self, v_path, h_path, rho_path, vte):
        v_path = torch.cat([v_path, vte.unsqueeze(0)], dim=0)
        h_path = torch.cat([h_path, h_path[-1].unsqueeze(0)], dim=0)

        del_v = (v_path[1:] - v_path[:-1]) / self.dt
        avg_h = 0.5 * (h_path[1:] + h_path[:-1])

        rho_delm = (rho_path * (del_v + avg_h)).mean([0, 1])
        rhodelm_detach = rho_delm.detach()
        dist.all_reduce(rhodelm_detach)

        loss_val = 2 / self.world_size * (rhodelm_detach * rho_delm).mean()
        return loss_val

    def ham(self, h_path):
        return h_path.mean()

    def loss_zc(self, t, xt, ut, uxt, uxxt, zt, dwt):
        zdw = torch.einsum('...ij, ...j -> ...i', zt[:-1], dwt[:-1])
        ut_euler = torch.zeros_like(ut)
        ut_euler[0] = ut[0]
        for n in range(t.shape[0] - 1):
            ut_euler[n + 1] = ut_euler[n] - self.f_func(
                t[n], xt[n], ut_euler[n], uxt[n], uxxt[n]) * self.dt + zdw[n]
        loss_val = (ut_euler - ut).pow(2).mean()
        return loss_val

    def loss_term(self, xterm, unn_term):
        return (unn_term - self.vfunc_term(xterm)).pow(2).mean()

    def bat(self, t_bat, xt_bat, u_nn, v_nn):
        if self.h_depends_on_uxx:
            raise RuntimeError('unsupported h_depends_on_uxx')
            # vxx_bat, vx_bat, v_bat = v_nn.module.dxx(t_bat, xt_bat)
        elif self.h_depends_on_ux:
            vx_bat, v_bat = bat_grad(v_nn, (t_bat, xt_bat),
                                     arg_grad=-1,
                                     keepvdim=True)
            vxx_bat = None
        else:
            v_bat = v_nn(t_bat, xt_bat)
            vx_bat = None
            vxx_bat = None

        if self.f_func is None:
            ut_bat = u_nn(t_bat, xt_bat)
            h_bat = self.h_func(t_bat, xt_bat, ut_bat, v_bat, vx_bat, vxx_bat)
        else:
            h_bat = self.f_func(t_bat, xt_bat, v_bat, vx_bat, vxx_bat)

        return v_bat, h_bat

    def ortho_loss(self, test_vec):
        cov_mat = torch.cov(test_vec.transpose(1, 0))
        loss1 = (cov_mat - torch.eye(cov_mat.shape[0])).pow(2).mean()
        loss2 = (cov_mat.diag() - 1.).pow(2).mean()
        return loss1 + loss2

    # def pretrain_test(self):
    #     for _ in range(step_rho):
    #         rho_bat = rho_nn(t_bat[:-1], xt_bat[:-1])
    #         fla_rhobat = tensor_sample(rho_bat.flatten(0, 1), numsampcov_rank)
    #         ortho_loss = self.ortho_loss(fla_rhobat)
    #         ortho_loss.backward()
    #         rhonn_optim.step()
    #         rhonn_optim.zero_grad()

    def train(
            self,
            nets,
            optims,
            schs,
            max_iter,
            x0,
            batsize_arr: list,
            rank='None',
            lamb0=1.,
            batsize_milstone=None,
            num_dt=10,
            err_func=lambda: torch.nan,
            log_gap=10,
            step_uv=2,
            step_rho=1,
            del_lamb=10,
            max_lamb=1000.,
            beta_term=0.,
            max_epoch=float('inf'),
    ):

        u_nn, v_nn, rho_nn = nets
        unn_optim, vnn_optim, rhonn_optim = optims
        unn_sch, vnn_sch, rhonn_sch = schs

        rt0 = time.time()
        u_nn.train()
        v_nn.train()
        rho_nn.train()

        tot_size = x0.shape[0]

        t_part, xt = self.simu_path(x0, num_dt=num_dt)[:2]
        t = t_part.expand(1, tot_size, -1).transpose(0, 2).contiguous()
        vte = self.vfunc_term(xt[-1])

        it_hist = []
        epoch_hist = []
        rt_hist = []
        ham_hist = []
        lossmart_hist = []
        error_hist = []

        lamb = lamb0
        it = 0
        epoch = 0.
        bat_stage = 0
        bat_size = batsize_arr[bat_stage]
        if batsize_milstone is None:
            batsize_milstone = []
        batsize_milstone = batsize_milstone + [max_iter + 1]

        while True:
            # max_pretrain = 3
            # numsamp_fullcov = 1000
            # numsampcov_rank = int(numsamp_fullcov / self.world_size)
            # for _ in range(max_pretrain):
            #     bat_idx = torch.randperm(tot_size)[:bat_size]
            #     t_bat = t[:-1, bat_idx]
            #     xt_bat = xt[:-1, bat_idx]
            #     rho_bat = rho_nn(t_bat, xt_bat)
            #     fla_rhobat = tensor_sample(rho_bat.flatten(0, 1), numsampcov_rank)
            #     ortho_loss = self.ortho_loss(fla_rhobat)
            #     ortho_loss.backward()
            #     rhonn_optim.step()
            #     rhonn_optim.zero_grad()

            if (it > max_iter) or (epoch > max_epoch):
                break
            if it >= batsize_milstone[bat_stage]:
                bat_stage += 1
                bat_size = batsize_arr[bat_stage]

            bat_idx = torch.randperm(tot_size)[:bat_size]
            t_bat = t[:-1, bat_idx]
            xt_bat = xt[:-1, bat_idx]
            vte_bat = vte[bat_idx]
            rho_bat = rho_nn(t_bat, xt_bat).detach()
            for _ in range(step_uv):
                v_bat, h_bat = self.bat(t_bat, xt_bat, u_nn, v_nn)

                loss_mart = self.loss_mart(v_bat, h_bat, rho_bat, vte_bat)
                if beta_term > 0:
                    loss_mart = loss_mart + beta_term * (
                        v_nn(t[-1, bat_idx], xt[-1, bat_idx]) -
                        vte_bat).pow(2).mean()

                lamb = min(
                    max_lamb,
                    lamb + del_lamb * loss_mart.detach(),
                )
                ham_val = self.ham(h_bat)
                if self.f_func is None:
                    loss_tot = ham_val + lamb * loss_mart
                    loss_tot.backward()
                    unn_optim.step()
                    vnn_optim.step()
                    unn_optim.zero_grad()
                    vnn_optim.zero_grad()
                else:
                    loss_tot = lamb * loss_mart
                    loss_tot.backward()
                    vnn_optim.step()
                    vnn_optim.zero_grad()

            v_bat, h_bat = self.bat(t_bat, xt_bat, u_nn, v_nn)
            for _ in range(step_rho):
                rho_bat = rho_nn(t_bat, xt_bat)
                loss_test = -self.loss_mart(v_bat.detach(), h_bat.detach(),
                                            rho_bat, vte_bat)
                loss_test.backward()
                rhonn_optim.step()
                rhonn_optim.zero_grad()

            if it % log_gap == 0:
                error = err_func().detach()
                lr = vnn_optim.param_groups[0]['lr']
                rt = time.time() - rt0
                it_hist.append(it)
                epoch_hist.append(epoch)
                rt_hist.append(rt)

                ham_hist.append(ham_val.detach())
                lossmart_hist.append(loss_mart.detach())
                error_hist.append(error.detach())
                print(
                    f"rank: {rank}\niter step: [{it}/{max_iter}], rt: {rt:.2f}, epoch: {epoch:.2f},\nbat_size: {bat_size}, lr: {lr:.5}, lambda: {lamb:.5},\nloss_mart: {loss_mart.item():.5}, ham: {ham_val.item():.5},\nerror: {error:.5}\n"
                )

            it += 1
            epoch += bat_size / tot_size
            if (unn_sch is not None) and (self.f_func is None):
                unn_sch.step()
            if vnn_sch is not None:
                vnn_sch.step()
            if rhonn_sch is not None:
                rhonn_sch.step()

        self.it_hist = torch.tensor(it_hist)
        self.rt_hist = torch.tensor(rt_hist)
        self.epoch_hist = torch.tensor(epoch_hist)
        self.ham_hist = torch.stack(ham_hist, dim=0)
        self.lossmart_hist = torch.stack(lossmart_hist, dim=0)
        self.error_hist = torch.stack(error_hist, dim=0)

        u_nn.eval()
        v_nn.eval()
        rho_nn.eval()
        return u_nn, v_nn, rho_nn


def plot_solution(xcoord_plot, unn_plot, utrue_plot, sav_name, ylim=None):
    plt.plot(
        xcoord_plot,
        utrue_plot,
        label='True solution',
        color='blue',
    )
    if unn_plot is not None:
        plt.scatter(
            xcoord_plot,
            unn_plot,
            label='Predicted solution',
            color='red',
        )
    if ylim is not None:
        plt.ylim(*ylim)
    # ax.set(xlim=(-1, 1), ylim=(-5, 20))
    plt.legend()
    plt.savefig(sav_name)
    # plt.show()
    plt.close()


def plot_hist(
    sav_name,
    x_arr_list,
    y_arr_list,
    lable_list=None,
    color_list=None,
    xlabel=None,
    ylabel=None,
    alpha=None,
    yscal='log',
    linewidth=None,
    ylim0=None,
    ylim1=None,
):

    if lable_list is None:
        lable_list = [None] * len(x_arr_list)
        plot_legend = False
    else:
        plot_legend = True

    if color_list is None:
        color_list = [None] * len(x_arr_list)

    plt.yscale(yscal)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)

    for x_arr, y_arr, label, color in zip(
            x_arr_list,
            y_arr_list,
            lable_list,
            color_list,
    ):
        plt.plot(
            x_arr,
            y_arr,
            label=label,
            alpha=alpha,
            color=color,
            linewidth=linewidth,
        )
    plt.ylim(ylim0, ylim1)
    plt.tight_layout()

    if plot_legend:
        plt.legend()
    plt.savefig(sav_name)
    plt.close()


def plots(dim_x,
          u_true,
          u_nn,
          sav_name,
          x_scale=1.,
          ylim0=None,
          ylim1=None,
          unit_ball=True):
    xcoord_plot, x_tup = x_segs(dim_x, x_scale, unit_ball)
    savnam_tup = ('_1stcoord', '_diag')
    u_true_list = [u_true(x).cpu().numpy() for x in x_tup]

    if u_nn is not None:
        u_nn_list = [u_nn(x).detach().cpu().numpy() for x in x_tup]
        u_max = np.nanmax([u_true_list, u_nn_list])
        u_min = np.nanmin([u_true_list, u_nn_list])
    else:
        u_nn_list = [None for _ in x_tup]
        u_max = np.nanmax(u_true_list)
        u_min = np.nanmin(u_true_list)

    if ylim0 is None:
        ylim0 = min(0, u_min * 1.3)
    if ylim1 is None:
        ylim1 = max(0, u_max * 1.3)

    for i in range(len(u_nn_list)):
        plot_solution(
            xcoord_plot.cpu().numpy(),
            u_nn_list[i],
            u_true_list[i],
            sav_name + savnam_tup[i] + '.pdf',
            ylim=(ylim0, ylim1),
        )


def plots_true(dim_x, u_funcs, labels, sav_name, x_scale=1., unit_ball=True):
    xcoord_plot, x_tup = x_segs(dim_x, x_scale, unit_ball)
    savnam_tup = ('_1stcoord', '_diag')
    u_list = [[u(x).cpu().numpy() for u in u_funcs] for x in x_tup]
    u_max = np.nanmax(u_list)
    u_min = np.nanmin(u_list)
    ylim0 = min(0, u_min * 1.3)
    ylim1 = max(0, u_max * 1.3)

    for savnam, ufuncs_forx in zip(savnam_tup, u_list):
        for ux, lab in zip(ufuncs_forx, labels):
            plt.plot(
                xcoord_plot.cpu().numpy(),
                ux,
                label=lab,
            )
        plt.ylim(ylim0, ylim1)
        plt.legend()
        plt.savefig(sav_name + savnam + '.pdf')
        plt.close()


def x_segs(dim_x, x_scale, unit_ball):
    e_diag = torch.ones([dim_x])
    e_1stcoord = torch.zeros([dim_x])
    e_1stcoord[0] = 1

    if unit_ball:
        e_diag = e_diag / torch.norm(e_diag)

    xcoord_plot = torch.linspace(-x_scale, x_scale, 50)
    xdiag = torch.outer(xcoord_plot, e_diag)
    x1stcoord = torch.outer(xcoord_plot, e_1stcoord)

    x_tup = (x1stcoord, xdiag)
    return xcoord_plot, x_tup


==> CodeAndFig/SOCMN_HJB3te5e-2to1_d1000/socp.py <==
# 一些 SOCP 的例子

import torch


class HJB(object):

    def __init__(self, dim_x, t0=torch.tensor(0.)) -> None:
        self.dim_x = dim_x
        self.dim_w = None
        self.dim_u = None
        self.name = 'Default_HJB_equation'
        self.t0 = t0

        self.h_depends_on_u = None
        self.h_depends_on_ux = None
        self.h_depends_on_uxx = None
        self.sgmbar_dependson_t = None

    def mu(self, _t, _x):
        return NotImplementedError

    def sgm_diag(self, _t, _x):
        return NotImplementedError

    def h(self, _t, _x, _u, _ux, _uxx):
        return NotImplementedError

    def v(self, _t, _x):
        return NotImplementedError

    def v_term(self, _x):
        return NotImplementedError

    def x0_points(self, num_points=None):
        return NotImplementedError

    def test_points(self, num_points=None):
        return NotImplementedError


class NonDegHJB(HJB):
    '''
    This example is modified from Section 3.1 of
        Bachouch, A., Huré, C., Langrené, N. et al. Deep Neural Networks Algorithms for Stochastic Control Problems on Finite Horizon: Numerical Applications. Methodol Comput Appl Probab 24, 143-178 (2022).
    and Section 4.3 of
        Weinan E, Han J, Jentzen A (2017) Deep learning-based numerical methods for high-dimensional parabolic partial differential equations and backward stochastic differential equations.
        In: Communications in mathematics and statistics 5, vol 5, pp 349-380.
    '''

    def __init__(
            self,
            dim_x,
            t0=torch.tensor(0.),
            te=torch.tensor(1.),
            nsamp_mc=10**6,
            x0_scale=torch.tensor(1.),
            sgm_scale=torch.tensor(1.),
            unit_ball=True,
    ) -> None:

        super().__init__(dim_x, t0=t0)
        self.dim_w = dim_x
        self.dim_w = dim_x
        self.dim_u = dim_x
        self.unit_ball = unit_ball
        self.sgm_scale = sgm_scale

        self.h_depends_on_v = False
        self.h_depends_on_vx = True
        self.h_depends_on_vxx = False
        self.sgmbar_dependson_t = False

        self.f_depends_on_v = False
        self.f_depends_on_vx = True
        self.f_depends_on_vxx = False

        self.nsamp_mc = nsamp_mc
        # self.rand_mc = torch.normal(torch.zeros([self.nsamp_mc, self.dim_w]))

        self.te = te
        self.name = 'Non-deg_HJB'
        self.x0_scale = x0_scale

    def mu(self, _t, x):
        return torch.zeros_like(x)

    def sgm_diag(self, _t, x):
        return (2**(0.5) * self.sgm_scale) * torch.ones_like(x)

    def g(self, x):
        return torch.log(0.5 * (1 + (x**2).sum(-1, keepdim=True)))

    def v_term(self, x):
        return 1 + self.g(x)

    def h(self, _t, _x, k, _v, vx, _vxx):
        kux = torch.einsum('...l, ...ml-> ...m', k, vx)
        return 2 * kux + k.pow(2).sum(-1, keepdim=True)

    def f(self, _t, _x, _v, vx, _vxx):
        return -(vx**2).sum(-1)

    def v_for_chunk(self, t, x):
        std_dw = (2 * (self.te - t.squeeze(-1)))**(0.5)
        chunksize = min(max(int(10**7 / self.dim_w), 1), self.nsamp_mc)
        nchunk_mc = int(self.nsamp_mc // chunksize) + 1
        expa_exp_list = []
        # 在 mc 的轴上进行分块求平均
        for _ in range(nchunk_mc):
            rand_mc = torch.normal(torch.zeros([chunksize, self.dim_w]),
                                   std=self.sgm_scale)
            # dw_tte: [t 的轴, MC样本, 自身]
            dw_tte = torch.einsum('..., ij -> ...ij', std_dw, rand_mc)
            expa_exp_list.append(
                torch.exp(-self.g(x.unsqueeze(-2) + dw_tte)).mean(-2))
        expa_exp = torch.stack(expa_exp_list).mean(0)
        return 1 - torch.log(expa_exp)

    def v(self, t, x, chunk_size=None):
        # x: [时间, 批量, 自身], 或 [批量, 自身]
        # t 将被广播类似 x 的轴的形式

        if chunk_size is None:
            chunk_size = min(100, int(1000 / self.dim_w**2) + 1)

        assert (t.ndim == 1) or (t.ndim == x.ndim)
        assert x.ndim >= 2

        t_expand = t.expand_as(x[..., :1])
        num_points = x.shape[0]
        chunk_size = min(num_points, chunk_size)

        uval_list = []
        ch_num = num_points // chunk_size
        idx_bat = 0
        for _ in range(ch_num):
            t_bat = t_expand[..., idx_bat:idx_bat + chunk_size, :]
            x_bat = x[..., idx_bat:idx_bat + chunk_size, :]
            uval_list.append(self.v_for_chunk(t_bat, x_bat))
            idx_bat += chunk_size
        if num_points % chunk_size > 0:
            t_last = t_expand[..., idx_bat:, :]
            x_last = x[..., idx_bat:, :]
            uval_list.append(self.v_for_chunk(t_last, x_last))

        return torch.concatenate(uval_list, dim=-2)

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        if self.unit_ball:
            e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


class NonDegHJBv2(NonDegHJB):

    def __init__(
            self,
            dim_x,
            t0=torch.tensor(0.),
            te=torch.tensor(1.),
            nsamp_mc=10**6,
            x0_scale=torch.tensor(1),
            sgm_scale=torch.tensor(1.),
            unit_ball=True,
    ) -> None:
        super().__init__(dim_x,
                         t0=t0,
                         te=te,
                         sgm_scale=sgm_scale,
                         nsamp_mc=nsamp_mc,
                         x0_scale=x0_scale,
                         unit_ball=unit_ball)
        self.name = 'Non-deg_HJBv2'
        self.sqd = dim_x**0.5

    def g(self, x):
        x2 = (x**2).sum(-1, keepdim=True)
        return -x2 + torch.log(0.5 * (1 + x2))


class NonDegHJBv3(NonDegHJB):

    def __init__(
            self,
            dim_x,
            t0=torch.tensor(0.),
            te=torch.tensor(1.),
            delc=0.3,
            nsamp_mc=10**6,
            x0_scale=torch.tensor(1),
            sgm_scale=torch.tensor(1.),
            unit_ball=True,
    ) -> None:
        super().__init__(dim_x,
                         t0=t0,
                         te=te,
                         sgm_scale=sgm_scale,
                         nsamp_mc=nsamp_mc,
                         x0_scale=x0_scale,
                         unit_ball=unit_ball)
        self.delc = delc
        self.delcpi = delc / torch.pi
        self.name = f'Non-deg_HJBv3_delc{delc}_te{te.item()}'

    def g(self, x):
        return (torch.sin(x - torch.pi / 2) +
                torch.sin(1 / (self.delcpi + x.pow(2)))).mean(-1, keepdim=True)


class Counter(HJB):

    def __init__(self,
                 dim_x,
                 t0=torch.tensor(0.),
                 te=torch.tensor(1.),
                 x0_scale=torch.tensor(1.),
                 unit_ball=True) -> None:
        super().__init__(dim_x, t0=t0)
        self.eye_mat = torch.eye(self.dim_x).unsqueeze(0)
        self.dim_w = dim_x
        self.dim_u = 1

        self.te = te
        self.name = 'Counter_Example'
        self.x0_scale = x0_scale
        self.unit_ball = unit_ball

        self.f_depends_on_v = False
        self.f_depends_on_vx = False
        self.f_depends_on_vxx = False

        self.h_depends_on_v = False
        self.h_depends_on_vx = True
        self.h_depends_on_vxx = False

        self.sgmbar_dependson_t = False

    def mu(self, _t, x):
        return torch.zeros_like(x)

    def sgm_diag(self, _t, x):
        return torch.ones_like(x)

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def h(self, t, x, k, _v, vx, _vxx):
        u2_vx = k.pow(2).mean(-1, keepdims=True) * vx.abs().mean(-1)
        return u2_vx + self.f(t, x, _v, vx, _vxx)

    def f(self, t, x, _v, _vx, _vxx):
        dt_u = torch.cos(t + x).mean(-1, keepdim=True)
        dxx_u = -torch.sin(t + x).mean(-1, keepdim=True)
        return -dt_u - 0.5 * dxx_u

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        if self.unit_ball:
            e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


class Counter2(HJB):

    def __init__(self,
                 dim_x,
                 t0=torch.tensor(0.),
                 te=torch.tensor(1.),
                 x0_scale=torch.tensor(1.),
                 unit_ball=True) -> None:

        super().__init__(dim_x, t0=t0)
        self.dim_w = dim_x
        self.dim_u = 1

        self.te = te
        self.name = 'Counter_Example2'
        self.x0_scale = x0_scale
        self.unit_ball = unit_ball
        self.cx = torch.pi / 2
        self.sq_d = self.dim_x**0.5

        self.f_depends_on_v = False
        self.f_depends_on_vx = False
        self.f_depends_on_vxx = False

        self.h_depends_on_v = False
        self.h_depends_on_vx = True
        self.h_depends_on_vxx = False

        self.sgmbar_dependson_t = False

    def mu(self, _t, x):
        return torch.zeros_like(x)

    def sgm_diag(self, _t, x):
        return torch.ones_like(x)

    def v_term(self, x):
        return 1. + self.sq_d * x.mean(-1, keepdim=True) + torch.sin(
            self.te + self.cx * x).mean(-1, keepdim=True)

    def h(self, t, x, k, _v, vx, _vxx):
        u2_vx = k.pow(2).mean(-1, keepdims=True) * vx.abs().mean(-1)
        return u2_vx + self.f(t, x, _v, vx, _vxx)

    def f(self, t, x, _v, _vx, _vxx):
        tcx = t + self.cx * x
        dt_u = torch.cos(tcx).mean(-1, keepdim=True)
        dxxu_half = (-0.5 * self.cx**2) * torch.sin(tcx).mean(-1, keepdim=True)
        return -dt_u - dxxu_half

    def v(self, t, x):
        return 1. + self.sq_d * x.mean(-1, keepdim=True) + torch.sin(
            t + self.cx * x).mean(-1, keepdim=True)

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        if self.unit_ball:
            e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


class Counter2_1(HJB):

    def __init__(self,
                 dim_x,
                 t0=torch.tensor(0.),
                 te=torch.tensor(1.),
                 x0_scale=torch.tensor(1.),
                 unit_ball=True) -> None:

        super().__init__(dim_x, t0=t0)
        self.eye_mat = torch.eye(self.dim_x).unsqueeze(0)
        self.dim_w = dim_x
        self.dim_u = 1

        self.te = te
        self.name = 'Counter_Example2'
        self.x0_scale = x0_scale
        self.unit_ball = unit_ball
        self.sq_d = self.dim_x**0.5
        self.t_scale = 1.
        self.f_depends_on_v = False
        self.f_depends_on_vx = False
        self.f_depends_on_vxx = False

        self.h_depends_on_v = False
        self.h_depends_on_vx = True
        self.h_depends_on_vxx = False

        self.sgmbar_dependson_t = False

    def mu(self, _t, x):
        return torch.zeros_like(x)

    def sgm_diag(self, _t, x):
        return torch.ones_like(x)

    def v_term(self, x):
        return 1. + self.sq_d * torch.exp(
            self.t_scale * self.te) * torch.sin(x).mean(-1, keepdim=True)

    def h(self, t, x, k, _v, vx, _vxx):
        u2_vx = k.pow(2).mean(-1, keepdims=True) * vx.abs().mean(-1)
        return u2_vx + self.f(t, x, _v, vx, _vxx)

    def f(self, t, x, _v, _vx, _vxx):
        csinx = self.sq_d * torch.sin(x).mean(-1, keepdim=True)
        sca_t = torch.exp(self.t_scale * t)
        dt_u = self.t_scale * sca_t * csinx
        dxx_u = -self.t_scale**2 * sca_t * csinx
        return -dt_u - 0.5 * dxx_u

    def v(self, t, x):
        return 1. + self.sq_d * torch.exp(
            self.t_scale * t) * torch.sin(x).mean(-1, keepdim=True)

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        if self.unit_ball:
            e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


class Counter2expneqx2(HJB):

    def __init__(self,
                 dim_x,
                 t0=torch.tensor(0.),
                 te=torch.tensor(1.),
                 x0_scale=torch.tensor(1.),
                 unit_ball=True) -> None:
        super().__init__(dim_x, t0=t0)
        self.eye_mat = torch.eye(self.dim_x).unsqueeze(0)
        self.dim_w = dim_x
        self.dim_u = 1

        self.te = te
        self.name = 'Counter_Example2'
        self.x0_scale = x0_scale
        self.x_scale = torch.pi / 2
        self.t_scale = 1 / 2
        self.unit_ball = unit_ball

        self.f_depends_on_v = False
        self.f_depends_on_vx = False
        self.f_depends_on_vxx = False

        self.h_depends_on_v = False
        self.h_depends_on_vx = True
        self.h_depends_on_vxx = False

        self.sgmbar_dependson_t = False

    def mu(self, _t, x):
        return torch.zeros_like(x)

    def sgm_diag(self, _t, x):
        return torch.ones_like(x)

    def gp0(self, s):
        return torch.exp(-s.pow(2))

    def g(self, s):
        gp0 = self.gp0(s)
        gp1 = -2 * s * gp0
        gp2 = (-2 + 4 * s.pow(2)) * gp0
        return gp0, gp1, gp2

    def v_term(self, x):
        y = (x.pow(2) * self.gp0(x)).sum(-1, keepdim=True)
        return 0.5 + torch.exp(self.t_scale * self.te) * y

    def h(self, t, x, k, _v, vx, _vxx):
        u2_vx = k.pow(2).mean(-1, keepdims=True)
        return u2_vx + self.f(t, x, _v, vx, _vxx)

    def f(self, t, x, v, _vx, _vxx):
        gp0, gp1, gp2 = self.g(x)
        y = (x.pow(2) * gp0).sum(-1, keepdims=True)
        v_t = self.t_scale * torch.exp(self.t_scale * t) * y
        # v_t = self.t_scale * (v - 0.5)
        vxx_half = torch.exp(self.t_scale * t) * (
            gp0 + 2 * x * gp1 + 0.5 * x.pow(2) * gp2).sum(-1, keepdims=True)
        return -v_t - vxx_half

    def v(self, t, x):
        y = (x.pow(2) * self.gp0(x)).sum(-1, keepdims=True)
        return 0.5 + torch.exp(self.t_scale * t) * y

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        if self.unit_ball:
            e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


class Counter2expcos(HJB):

    def __init__(self,
                 dim_x,
                 t0=torch.tensor(0.),
                 te=torch.tensor(1.),
                 x0_scale=torch.tensor(1.),
                 unit_ball=True) -> None:
        super().__init__(dim_x, t0=t0)
        self.eye_mat = torch.eye(self.dim_x).unsqueeze(0)
        self.dim_w = dim_x
        self.dim_u = 1

        self.te = te
        self.name = 'Counter_Example2'
        self.x0_scale = x0_scale
        self.x_scale = torch.pi / 2
        self.unit_ball = unit_ball

        self.f_depends_on_v = False
        self.f_depends_on_vx = False
        self.f_depends_on_vxx = False

        self.h_depends_on_v = False
        self.h_depends_on_vx = True
        self.h_depends_on_vxx = False

        self.sgmbar_dependson_t = False

    def mu(self, _t, x):
        return torch.zeros_like(x)

    def sgm_diag(self, _t, x):
        return torch.ones_like(x)

    def v_term(self, x):
        y = (x.pow(2) * torch.cos(x)).sum(-1, keepdim=True)
        return torch.exp(self.te) * y

    def h(self, t, x, k, _v, vx, _vxx):
        u2_vx = k.pow(2).mean(-1, keepdims=True)
        return u2_vx + self.f(t, x, _v, vx, _vxx)

    def f(self, t, x, v, _vx, _vxx):
        cos_val = torch.cos(x)
        sin_val = torch.sin(x)
        v_t = v
        v_xx = torch.exp(t) * (2 * cos_val - 4 * x * sin_val).sum(
            -1, keepdim=True) - v
        return -v_t - v_xx / 2

    def v(self, t, x):
        y = (x.pow(2) * torch.cos(x)).sum(-1, keepdim=True)
        return torch.exp(t) * y

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        if self.unit_ball:
            e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


class Counter2sin(HJB):

    def __init__(self,
                 dim_x,
                 t0=torch.tensor(0.),
                 te=torch.tensor(1.),
                 x0_scale=torch.tensor(1.),
                 unit_ball=True) -> None:
        super().__init__(dim_x, t0=t0)
        self.eye_mat = torch.eye(self.dim_x).unsqueeze(0)
        self.dim_w = dim_x
        self.dim_u = 1

        self.te = te
        self.name = 'Counter_Example2'
        self.x0_scale = x0_scale
        self.x_scale = torch.pi / 2
        self.unit_ball = unit_ball

        self.f_depends_on_v = False
        self.f_depends_on_vx = False
        self.f_depends_on_vxx = False

        self.h_depends_on_v = False
        self.h_depends_on_vx = True
        self.h_depends_on_vxx = False

        self.sgmbar_dependson_t = False

    def mu(self, _t, x):
        return torch.zeros_like(x)

    def sgm_diag(self, _t, x):
        return torch.ones_like(x)

    def v_term(self, x):
        y = (x.pow(2) * torch.sin(self.te + x)).sum(-1, keepdim=True)
        return 1 + y

    def h(self, t, x, k, _v, vx, _vxx):
        u2_vx = k.pow(2).mean(-1, keepdims=True)
        return u2_vx + self.f(t, x, _v, vx, _vxx)

    def f(self, t, x, v, _vx, _vxx):
        cos_val = torch.cos(t + x)
        sin_val = torch.sin(t + x)
        xpow2 = x.pow(2)
        v_t = (xpow2 * cos_val).sum(-1, keepdim=True)
        v_xx = (2 * sin_val + 4 * x * cos_val).sum(
            -1, keepdim=True) - (x.pow(2) * sin_val).sum(-1, keepdim=True)
        return -v_t - v_xx / 2

    def v(self, t, x):
        y = (x.pow(2) * torch.sin(t + x)).sum(-1, keepdim=True)
        return 1 + y

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        if self.unit_ball:
            e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


class Counter3(HJB):

    def __init__(self,
                 dim_x,
                 t0=torch.tensor(0.),
                 te=torch.tensor(1.),
                 x0_scale=torch.tensor(1.),
                 unit_ball=True) -> None:
        super().__init__(dim_x, t0=t0)
        self.eye_mat = torch.eye(self.dim_x).unsqueeze(0)
        self.dim_w = dim_x
        self.dim_u = 1

        self.te = te
        self.name = 'Counter_Example3'
        self.x0_scale = x0_scale
        self.x_scale = torch.pi / 2
        self.unit_ball = unit_ball

        self.f_depends_on_v = True
        self.f_depends_on_vx = False
        self.f_depends_on_vxx = False

        self.h_depends_on_v = True
        self.h_depends_on_vx = True
        self.h_depends_on_vxx = False

        self.sgmbar_dependson_t = False

    def mu(self, _t, x):
        return torch.zeros_like(x)

    def sgm_diag(self, _t, x):
        return torch.ones_like(x)

    def v_term(self, x):
        y = torch.sin(self.te + self.x_scale * x).sum(-1, keepdim=True)
        return y

    def h(self, t, x, k, _v, vx, _vxx):
        u2_vx = k.pow(2).mean(-1, keepdims=True)  # * vx.abs().mean(-1)
        return u2_vx + self.f(t, x, _v, vx, _vxx)

    def f(self, t, x, v, _vx, _vxx):
        v_t = torch.cos(t + self.x_scale * x).sum(-1, keepdim=True)
        return -v_t + (0.5 * self.x_scale**2) * v

    def v(self, t, x):
        y = torch.sin(t + self.x_scale * x).sum(-1, keepdim=True)
        return y

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        if self.unit_ball:
            e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


==> CodeAndFig/SOCMN_HJB3te5e-2to1_d1000/srun_socp10.sh <==
#!/bin/bash
#SBATCH --gpus=10
module load nvidia/nvhpc/23.7
export PYTHONUNBUFFERED=1
python testsocmart.py


==> CodeAndFig/SOCMN_HJB3te5e-2to1_d1000/srun_socp16.sh <==
#!/bin/bash
#SBATCH --gpus=16
module load nvidia/nvhpc/23.7
export PYTHONUNBUFFERED=1
python testsocmart.py


==> CodeAndFig/SOCMN_HJB3te5e-2to1_d1000/srun_socp8.sh <==
#!/bin/bash
#SBATCH --gpus=8
module load nvidia/nvhpc/23.7
export PYTHONUNBUFFERED=1
python testsocmart.py


==> CodeAndFig/SOCMN_HJB3te5e-2to1_d1000/testsocmart.py <==
import csv
import random
from functools import partial
from itertools import product
from pathlib import Path

import numpy as np
import torch
from torch import nn

from fbsnn import FBSNN
from socmart import DNNtx, SOCMartNet, VovNet, plot_hist, plots, setup_mp, cleanup
from torch.nn.parallel import DistributedDataParallel as DDP
import torch.multiprocessing as mp


def setup_seed(seed):
    # 设置随机数种子
    torch.manual_seed(seed)
    torch.cuda.manual_seed_all(seed)
    np.random.seed(seed)
    random.seed(seed)
    torch.backends.cudnn.benchmark = False
    torch.backends.cudnn.deterministic = True


def batsize2epoch(fullsize, batsizes, milstone, max_iter):
    ext_mstone = [0] + milstone + [max_iter]
    steps = [
        ext_mstone[i + 1] - ext_mstone[i] for i in range(len(ext_mstone) - 1)
    ]
    epoch = sum([b * s for b, s in zip(batsizes, steps)]) / fullsize
    return epoch


def main(rank, world_size, seed=0):

    print(f"Running process on rank {rank}.")
    setup_seed(seed + rank)
    setup_mp(rank, world_size)
    torch.set_default_dtype(torch.float64)
    torch.set_default_device(f'cuda:{rank}')

    import socp

    log_gap = 1
    prob_list = ['hjb3']
    # 'hjb1', 'hjb2', 'hjb3', 'count', 'count2', 'count3'
    unit_ball = False
    dimx_list = [1000]

    te_list = [0.01, 0.1, 0.5, 1.]
    num_dt = 100
    numpath = 10**5

    batsize_socm = [200, 400, 800, 1600]
    num_bsize_socm = len(batsize_socm)

    x0_scale = torch.tensor(1.)  # x0 在坐标轴上的分布半径
    # x0_scale_plot = torch.tensor(1.)

    testnn_lr = 1e-2
    use_schtest = True

    meth_list = [
        'SOCMartNet',
        # 'PrabMartNet',
        # 'FBSNN',
    ]

    act_func_u = nn.ReLU
    act_func_v = nn.ReLU
    act_func_testnn = nn.LeakyReLU
    use_vovnet = False

    output_dir = './outputs'
    Path(output_dir).mkdir(exist_ok=True)

    for prob_name, te, dim_x, method in product(prob_list, te_list, dimx_list,
                                                meth_list):
        if dim_x > 100:
            maxit_socm = 2000
        else:
            maxit_socm = 1000

        t0 = torch.tensor(0.)
        te = torch.tensor(te)
        dt = (te - t0) / num_dt
        # test_dim = 2 * dim_x + 500
        # ctest = 1.  #torch.pi * torch.arange(1, test_dim + 1)

        bsize_milstone_socm = [
            int(maxit_socm / num_bsize_socm * (i + 1))
            for i in range(num_bsize_socm - 1)
        ]

        if (method == 'SOCMartNet') or (method == 'PrabMartNet'):

            lamb0 = 1.
            del_lamb = 1.
            max_lamb = 1.
            beta_term = 0.
            shell_vnn = None

            batsize_gpu = [int(siz / world_size) for siz in batsize_socm]

            init_lr = 3 * 1e-3 / dim_x**0.5
            use_schvnn = True
            schvary_step = max(int(maxit_socm / 10), 1)
            sch_gam = 0.01**(1 / 9)
            step_uv = 2
            step_rho = 1
            use_schunn = False

            if method == 'SOCMartNet':
                lamb0 = 10.
                del_lamb = 10
                max_lamb = 1e3
                use_schunn = True

        elif method == 'FBSNN':
            beta_term = 0.
            shell_vnn = None

            batsize_fbnna = 300
            num_epoch = batsize2epoch(
                numpath,
                batsize_socm,
                bsize_milstone_socm,
                maxit_socm,
            )
            maxit_fbnna = int(num_epoch * numpath / batsize_fbnna)
            init_lr = 3 * 1e-3 / dim_x**0.5
            schvary_step = max(int(maxit_fbnna / 10), 1)
            sch_gam = 0.001**(1 / 9)
            use_schunn = False
            use_schvnn = True

        else:
            raise ValueError(f'Unknown Argument: {method}')

        num_test_points = 10**3
        if prob_name == 'hjb1':
            problem = socp.NonDegHJB(
                dim_x,
                t0=t0,
                te=te,
                x0_scale=x0_scale,
                unit_ball=unit_ball,
            )
        elif prob_name == 'hjb2':
            problem = socp.NonDegHJBv2(
                dim_x,
                t0=t0,
                te=te,
                x0_scale=x0_scale,
                unit_ball=unit_ball,
            )
        elif prob_name == 'hjb3':
            delc_hjb2_3 = 0.1
            problem = socp.NonDegHJBv3(
                dim_x,
                t0=t0,
                te=te,
                x0_scale=x0_scale,
                unit_ball=unit_ball,
                delc=delc_hjb2_3,
            )
        elif prob_name == 'count':
            problem = socp.Counter(
                dim_x,
                t0=t0,
                te=te,
                x0_scale=x0_scale,
                unit_ball=unit_ball,
            )
        elif prob_name == 'count2':
            problem = socp.Counter2(
                dim_x,
                t0=t0,
                te=te,
                x0_scale=x0_scale,
                unit_ball=unit_ball,
            )
        elif prob_name == 'count3':
            problem = socp.Counter3(
                dim_x,
                t0=t0,
                te=te,
                x0_scale=x0_scale,
                unit_ball=unit_ball,
            )
        else:
            raise ValueError(f"Invaild prob == {prob_name}")

        x0 = problem.x0_points(int(numpath / world_size))
        x_test = problem.test_points(num_test_points)

        vtrue_val = problem.v(t0.unsqueeze(-1), x_test)
        sav_name = f"{output_dir}/{method}_{problem.name}_d{dim_x}"

        # plots_true(
        #     dim_x,
        #     [
        #         # partial(problem.v, t0.unsqueeze(0)),
        #         partial(problem.v, te.unsqueeze(0))
        #     ],
        #     ['t=T'],
        #     sav_name + '_true_te',
        #     x_scale=x0_scale_plot,
        #     unit_ball=unit_ball,
        # )
        # plots_true(
        #     dim_x,
        #     [
        #         partial(problem.v, t0.unsqueeze(0)),
        #         # partial(problem.v, te.unsqueeze(0))
        #     ],
        #     ['t=0'],
        #     sav_name + '_true_t0',
        #     x_scale=x0_scale_plot,
        #     unit_ball=unit_ball,
        # )

        dim_w = dim_x
        width_unn = [dim_x] + [2 * (dim_x + 10)] * 4 + [problem.dim_u]
        width_vnn = [dim_x] + [2 * (dim_x + 10)] * 4 + [1]
        width_testnn = [dim_x] + [2 * dim_x + 300]
        # width_testnn = [
        #     dim_x,
        #     dim_x + 10,
        #     dim_x + 10,
        #     dim_x + 10,
        #     dim_x + 10,
        #     dim_x + 10,
        #     dim_x + 10,
        #     dim_x + 10,
        #     dim_x + 10,
        # ]
        if use_vovnet is True:
            unn = VovNet(width_unn, act_func=act_func_u)
            vnn = VovNet(width_vnn, act_func=act_func_v, shell_func=shell_vnn)
        else:
            unn = DNNtx(width_unn, act_func=act_func_u)
            vnn = DNNtx(width_vnn, act_func=act_func_v, shell_func=shell_vnn)

        def shell_test(_t, y):
            return torch.sin(y)

        # test_nn = StackNet(width_testnn,
        #                    shell_func=shell_test,
        #                    act_func=act_func_testnn)

        test_nn = DNNtx(
            width_testnn,
            act_func=act_func_testnn,
            shell_func=shell_test,
        )

        unn = DDP(unn.to(rank), device_ids=[rank])
        vnn = DDP(vnn.to(rank), device_ids=[rank])
        test_nn = DDP(test_nn.to(rank), device_ids=[rank])

        optim_unn = torch.optim.RMSprop(unn.parameters(), lr=init_lr)
        optim_vnn = torch.optim.RMSprop(vnn.parameters(), lr=init_lr)
        optim_test = torch.optim.RMSprop(test_nn.parameters(), lr=testnn_lr)

        sch_unn = torch.optim.lr_scheduler.StepLR(
            optim_unn, step_size=schvary_step,
            gamma=sch_gam) if use_schunn else None
        sch_vnn = torch.optim.lr_scheduler.StepLR(
            optim_vnn, step_size=schvary_step,
            gamma=sch_gam) if use_schvnn else None
        sch_rho = torch.optim.lr_scheduler.StepLR(
            optim_test, step_size=schvary_step,
            gamma=sch_gam) if use_schtest else None

        nets = (unn, vnn, test_nn)
        optims = (optim_unn, optim_vnn, optim_test)
        schs = (sch_unn, sch_vnn, sch_rho)

        def error_func():
            error = vnn(t0.unsqueeze(-1), x_test) - vtrue_val
            l1err = torch.abs(error).mean()
            return l1err / torch.abs(vtrue_val).mean()

        if method == 'SOCMartNet':
            solver = SOCMartNet(
                dt,
                problem.mu,
                problem.sgm_diag,
                problem.h,
                problem.v_term,
                dim_w,
                t0=t0,
                h_depends_on_ux=problem.h_depends_on_vx,
                h_depends_on_uxx=problem.h_depends_on_vxx,
            )

            unn, vnn, test_nn = solver.train(
                nets,
                optims,
                schs,
                maxit_socm,
                x0,
                batsize_gpu,
                rank=rank,
                lamb0=lamb0,
                beta_term=beta_term,
                batsize_milstone=bsize_milstone_socm,
                num_dt=num_dt,
                err_func=error_func,
                log_gap=log_gap,
                step_uv=step_uv,
                step_rho=step_rho,
                del_lamb=del_lamb,
                max_lamb=max_lamb)

        elif method == 'PrabMartNet':
            solver = SOCMartNet(
                dt,
                problem.mu,
                problem.sgm_diag,
                problem.h,
                problem.v_term,
                dim_w,
                t0=t0,
                f_func=problem.f,
                h_depends_on_ux=problem.h_depends_on_vx,
                h_depends_on_uxx=problem.h_depends_on_vxx,
            )

            _, vnn, test_nn = solver.train(
                nets,
                optims,
                schs,
                maxit_socm,
                x0,
                batsize_gpu,
                rank=rank,
                lamb0=lamb0,
                beta_term=beta_term,
                batsize_milstone=bsize_milstone_socm,
                num_dt=num_dt,
                err_func=error_func,
                log_gap=log_gap,
                step_uv=step_uv,
                step_rho=step_rho,
                del_lamb=del_lamb,
                max_lamb=max_lamb)

        elif method == 'FBSNN':

            solver = FBSNN(dt,
                           problem.mu,
                           problem.sgm_diag,
                           problem.f,
                           problem.v_term,
                           dim_w,
                           t0=t0)
            vnn = solver.solve(vnn,
                               optim_vnn,
                               sch_vnn,
                               maxit_fbnna,
                               x0,
                               beta_term, [int(batsize_fbnna / world_size)],
                               rank=rank,
                               batsize_milstone=None,
                               num_dt=num_dt,
                               err_func=error_func,
                               log_gap=log_gap,
                               f_depends_on_uxx=problem.f_depends_on_vxx)

        else:
            raise ValueError(f'Unknown argument: method={method}')

        if rank == 0:
            save_results((unn, vnn, test_nn), problem, solver, sav_name)
    cleanup()


def save_results(nets, problem, solver, sav_name):
    unn, vnn, test_nn = nets

    torch.save(unn.module.state_dict(), f"{sav_name}_unn.pkl")
    torch.save(vnn.module.state_dict(), f"{sav_name}_vnn.pkl")
    torch.save(test_nn.state_dict(), f"{sav_name}_testnn.pkl")

    epoch_hist = solver.epoch_hist.cpu().numpy()
    lossmart_hist = solver.lossmart_hist.cpu().numpy()
    error_hist = solver.error_hist.cpu().numpy()
    ham_hist = solver.ham_hist.cpu().numpy()

    if isinstance(solver, FBSNN):
        loss_label = 'Loss'
    else:
        loss_label = 'Martingale Loss'

    plot_hist(
        sav_name + 'lossmart_hist.pdf',
        [epoch_hist],
        [lossmart_hist],
        xlabel='Epoch',
        ylabel=loss_label,
    )
    plot_hist(
        sav_name + 'error_hist.pdf',
        [epoch_hist],
        [error_hist],
        xlabel='Epoch',
        ylabel='Error of value function',
    )
    plot_hist(
        sav_name + 'ham_hist.pdf',
        [epoch_hist],
        [ham_hist],
        xlabel='Epoch',
        ylabel='Mean of Hamiltonian',
        yscal='linear',
        ylim0=-1,
        ylim1=1,
    )

    plots(problem.dim_x,
          partial(problem.v, problem.t0.unsqueeze(0)),
          partial(vnn.module.forward, problem.t0.unsqueeze(0)),
          sav_name + '_t0',
          x_scale=problem.x0_scale,
          unit_ball=problem.unit_ball)

    log_tensor = torch.stack(
        [
            solver.it_hist, solver.epoch_hist, solver.rt_hist, solver.ham_hist,
            solver.lossmart_hist, solver.error_hist
        ],
        dim=1,
    )
    csv_header = ['iter step', 'epoch', 'rt', 'hami', 'mart loss', 'error']
    with open(f'{sav_name}.csv', 'w', encoding='UTF8', newline='') as f:
        writer = csv.writer(f)
        writer.writerow(csv_header)
        writer.writerows(log_tensor.cpu().numpy())


if __name__ == '__main__':

    n_gpus = torch.cuda.device_count()
    # n_gpus = 1
    # assert n_gpus >= 2, f"Requires at least 2 GPUs to run, but got {n_gpus}"
    print(f'Number of used GPUs: {n_gpus}')
    world_size = n_gpus

    for i in range(n_gpus):
        device = torch.device(f"cuda:{i}")
        properties = torch.cuda.get_device_properties(device)
        print(f"GPU {i}: {properties.name}")
        print("Memory: ", properties.total_memory)

    mp.spawn(main, args=(world_size, ), nprocs=world_size, join=True)


==> CodeAndFig/SOCMN_HJBv3_d2e3_te0.01/plot.py <==
import torch
import numpy as np
import matplotlib.pyplot as plt

import prabequations
from functools import partial
from pdesolver import CompDNN, DNNtx, DNNx


def plot_solution(xcoord_plot, unn_plot, utrue_plot, sav_name, ylim=None):
    plt.plot(
        xcoord_plot,
        utrue_plot,
        label='True solution',
        color='blue',
    )
    plt.scatter(
        xcoord_plot,
        unn_plot,
        label='Predicted solution',
        color='red',
    )
    if ylim is not None:
        plt.ylim(*ylim)
    # ax.set(xlim=(-1, 1), ylim=(-5, 20))
    plt.legend()
    plt.savefig(sav_name)
    # plt.show()
    plt.close()


def plots(dim_x, u_true, u_nn, sav_name, x_scale=1., ylim0=None, ylim1=None):
    e_diag = torch.ones([dim_x])
    xcoord_plot = torch.linspace(-x_scale, x_scale, 50)
    xdiag = torch.outer(xcoord_plot, e_diag)

    e_1stcoord = torch.zeros([dim_x])
    e_1stcoord[0] = 1
    x1stcoord = torch.outer(xcoord_plot, e_1stcoord)

    e_2coord = torch.zeros([dim_x])
    e_2coord[:2] = 1
    xdiag2 = torch.outer(xcoord_plot, e_2coord)

    x_tup = (x1stcoord, xdiag, xdiag2)
    # xnp_list = [x.cpu().numpy() for x in x_tup]
    savnam_tup = ('_1stcoord', '_diag', '_diag2')
    u_true_list = [u_true(x).cpu().numpy() for x in x_tup]
    u_nn_list = [u_nn(x).detach().cpu().numpy() for x in x_tup]

    u_max = np.max([u_true_list, u_nn_list])
    u_min = np.min([u_true_list, u_nn_list])
    if ylim0 is None:
        ylim0 = u_min - 0.1 * (u_max - u_min)
    if ylim1 is None:
        ylim1 = u_max + 0.1 * (u_max - u_min)

    for i in range(3):
        plot_solution(
            xcoord_plot.cpu().numpy(),
            u_nn_list[i],
            u_true_list[i],
            sav_name + savnam_tup[i],
            ylim=(ylim0, ylim1),
        )


def main():

    # torch.set_default_dtype(torch.float64)
    # if torch.cuda.is_available():
    #     print("Using cuda device")
    #     torch.set_default_device('cuda')
    # else:
    #     print("Using cpu device")
    #     torch.set_default_device('cpu')

    dim_x = 1
    pt_name = f'HJB Equation1_d{dim_x}_unn.pt'

    prob = 'hjb1'  # 'pbe', 'poi', 'hjb1', 'hjb_lq1', 'hjb_lq2',
    dim_y = 1

    t0 = torch.tensor(0.)
    te = torch.tensor(1.)
    num_dt = 100
    x0_scale = torch.tensor(1.)  # x0 在坐标轴上的分布半径

    use_pref_uterm = False
    use_comnet = False  # 仅适用于 u(t, x) 的 DNN
    width_dnn = [dim_x, 2 * dim_x + 20, 2 * dim_x + 20, 2 * dim_x + 20, dim_y]
    act_func = torch.nn.GELU

    if prob == 'poi':
        problem = prabequations.Poisson(
            dim_x,
            scale=10.,
            drift=2.,
            x0_scale=x0_scale,
        )
    elif prob == 'pbe':
        problem = prabequations.PoissonBoltzmann(
            dim_x,
            drift=0.,
            x0_scale=x0_scale,
        )
    elif prob == 'hjb1':
        problem = prabequations.HJB1(
            dim_x,
            te=te,
            x0_scale=x0_scale,
        )
    elif prob == 'hjb_lq1':
        problem = prabequations.HJBLQ(dim_x,
                                  te=te,
                                  x0_scale=x0_scale,
                                  numdt_rct=10**3,
                                  isknow_uxx=True)
    elif prob == 'hjb_lq2':
        problem = prabequations.HJBLQ(dim_x,
                                  te=te,
                                  x0_scale=x0_scale,
                                  numdt_rct=10**3,
                                  isknow_uxx=False)
    elif prob == 'count':
        problem = prabequations.Counter(dim_x, te=te, x0_scale=x0_scale)
    else:
        raise ValueError(f"Invaild prob == {prob}")

    # x0 = problem.x0_points(tot_size)
    # x_test = problem.test_points(num_test_points)

    if problem.has_termcond:
        if use_pref_uterm and (not use_comnet):

            def pref_func(t, x, y):
                return (t - te) * y + problem.u_term(x)
        else:
            pref_func = None
    else:
        pref_func = None

    if problem.u_depends_on_t:
        if use_comnet:
            u_nn = CompDNN(width_dnn,
                           num_subnets=num_dt + 1,
                           uterm=problem.u_term,
                           act_func=act_func)

        else:
            u_nn = DNNtx(width_dnn, pre_func=pref_func, act_func=act_func)

    else:
        u_nn = DNNx(width_dnn, act_func=act_func)

    sav_name = pt_name.split('.')[0]

    unn_load = torch.load(pt_name, map_location=torch.device('cpu'))
    u_nn.load_state_dict(unn_load)

    if isinstance(u_nn, DNNtx):
        unnx = partial(u_nn, t0.unsqueeze(0)+0.3)
    elif isinstance(u_nn, CompDNN):
        unnx = partial(u_nn, 0)
    else:
        unnx = u_nn

    plots(dim_x,
          partial(problem.u, t0.unsqueeze(0)+0.3),
          unnx,
          sav_name,
          x_scale=x0_scale,
          ylim0=None,
          ylim1=None)

    # plots(
    #     dim_x,
    #     partial(problem.u, te.unsqueeze(0)-dt),
    #     partial(u_nn, -2),
    #     sav_name,
    #     x_scale=x0_scale,
    # )


if __name__ == '__main__':
    main()


==> CodeAndFig/SOCMN_HJBv3_d2e3_te0.01/plotcsv.py <==
import os
import numpy as np
import pandas as pd
from socmart import plot_hist
# import matplotlib.pyplot as plt


def csv2np(csv_name):
    df = pd.read_csv(csv_name)
    epo_arr = df['epoch'].to_numpy()
    loss_arr = df['mart loss'].to_numpy()
    err_arr = df['error'].to_numpy()
    return epo_arr, loss_arr, err_arr


def downsamp(arr, max_length):
    if arr.shape[0] > max_length:
        idx = np.linspace(0, arr.shape[0] - 1, max_length).round().astype(int)
        arr_sped = arr[idx]
    else:
        arr_sped = arr
    return arr_sped


def main():

    equ = 'Count'  # 'Count', 'HJB'

    path = 'csv'
    dimx_list = [1000]
    color_dict = {
        'SOC-MartNet': 'royalblue',
        'FBSNN': 'tomato',
    }

    linewidth = 1
    plot_loss = False
    cut_rate = None  # None or float
    alpha = 0.95  # 透明度
    arr_maxlength = None  # 若待绘图的数组超出 arr_maxlength 的长度, 则对其进行等距采样

    for dim_x in dimx_list:
        sav_name = f'Resplots_{equ}_d{dim_x}'
        meth_list = []
        epo_list = []
        loss_list = []
        err_list = []

        for file_csv in os.listdir(path):

            if not ((equ in file_csv) and (f'_d{dim_x}.csv' in file_csv)):
                continue

            if 'SOCMartNet' in file_csv:
                continue

            # raise RuntimeError(
            # "There is no csv_file s.t. (equ in f) and (f'_d{dim_x}.csv' in f) == True."
            # )
            meth = file_csv.split('_')[0]
            if meth == 'PrabMartNet':
                meth = 'SOC-MartNet'

            epo_arr, loss_arr, err_arr = csv2np(f'{path}/{file_csv}')
            meth_list.append(meth)
            epo_list.append(epo_arr)
            loss_list.append(loss_arr)
            err_list.append(err_arr)

        if cut_rate is not None:
            epo_maxplot = min([rt[-1] for rt in epo_list]) * cut_rate

            epocut_list = []
            errcut_list = []
            losscut_list = []
            for epo, loss, err in zip(epo_list, loss_list, err_list):
                epocut_list.append(epo[epo <= epo_maxplot])
                errcut_list.append(err[epo <= epo_maxplot])
                losscut_list.append(loss[epo <= epo_maxplot])
        else:
            epocut_list = epo_list
            errcut_list = err_list
            losscut_list = loss_list

        if arr_maxlength is not None:
            epocut_list = [downsamp(epo, arr_maxlength) for epo in epocut_list]
            errcut_list = [downsamp(err, arr_maxlength) for err in errcut_list]
            losscut_list = [
                downsamp(loss, arr_maxlength) for loss in losscut_list
            ]

        color_list = [color_dict[meth] for meth in meth_list]

        plot_hist(
            f'{sav_name}_error.pdf',
            epocut_list,
            errcut_list,
            lable_list=meth_list,
            color_list=color_list,
            xlabel='Epoch',
            ylabel='Relative Error',
            alpha=alpha,
            linewidth=linewidth,
        )

        if plot_loss:
            plot_hist(
                f'{sav_name}_loss.pdf',
                epocut_list,
                losscut_list,
                lable_list=meth_list,
                color_list=color_list,
                xlabel='Epoch',
                ylabel='Loss value',
                alpha=alpha,
                linewidth=linewidth,
            )


if __name__ == '__main__':
    main()


==> CodeAndFig/SOCMN_HJBv3_d2e3_te0.01/plothami.py <==
import numpy as np
import pandas as pd
from socmart import plot_hist


def csv2np(csv_name):
    df = pd.read_csv(csv_name)
    epo_arr = df['epoch'].to_numpy()
    loss_arr = df['mart loss'].to_numpy()
    err_arr = df['error'].to_numpy()
    return epo_arr, loss_arr, err_arr


def downsamp(arr, max_length):
    if arr.shape[0] > max_length:
        idx = np.linspace(0, arr.shape[0] - 1, max_length).round().astype(int)
        arr_sped = arr[idx]
    else:
        arr_sped = arr
    return arr_sped


def main():

    csv_file = './outputs/SOCMartNet_Non-deg_HJBv3_delc0.1_te0.01_d1000.csv'
    sav_name = ''
    df = pd.read_csv(csv_file)
    epo_arr = df['epoch'].to_numpy()
    ham_arr = df['hami'].to_numpy()

    plot_hist(
        sav_name + 'ham_hist.pdf',
        [epo_arr],
        [ham_arr],
        xlabel='Epoch',
        ylabel='Mean of Hamiltonian',
        yscal='linear',
        ylim0=0,
        ylim1=10,
    )


if __name__ == '__main__':
    main()


==> CodeAndFig/SOCMN_HJBv3_d2e3_te0.01/plottrue.py <==
from functools import partial
from itertools import product
from pathlib import Path

import torch
from socmart import plots_true


def main():
    torch.set_default_dtype(torch.float64)
    torch.set_default_device('cuda:0')

    import socp

    prob_list = ['hjb3']
    # 'hjb1', 'hjb2', 'hjb3', 'count', 'count2', 'count3'
    unit_ball = False
    dimx_list = [10]

    te_list = [1., 0.5, 0.1, 0.05, 0.01]
    x0_scale = torch.tensor(1.)  # x0 在坐标轴上的分布半径
    x0_scale_plot = torch.tensor(1.)

    output_dir = './outputs_truesol'
    Path(output_dir).mkdir(exist_ok=True)

    for prob_name, te, dim_x in product(prob_list, te_list, dimx_list):

        t0 = torch.tensor(0.)
        te = torch.tensor(te)

        if prob_name == 'hjb1':
            problem = socp.NonDegHJB(
                dim_x,
                t0=t0,
                te=te,
                x0_scale=x0_scale,
                unit_ball=unit_ball,
            )
        elif prob_name == 'hjb2':
            problem = socp.NonDegHJBv2(
                dim_x,
                t0=t0,
                te=te,
                x0_scale=x0_scale,
                unit_ball=unit_ball,
            )
        elif prob_name == 'hjb3':
            delc_hjb2_3 = 0.1
            problem = socp.NonDegHJBv3(
                dim_x,
                t0=t0,
                te=te,
                x0_scale=x0_scale,
                unit_ball=unit_ball,
                delc=delc_hjb2_3,
            )
        elif prob_name == 'count':
            problem = socp.Counter(
                dim_x,
                t0=t0,
                te=te,
                x0_scale=x0_scale,
                unit_ball=unit_ball,
            )
        elif prob_name == 'count2':
            problem = socp.Counter2(
                dim_x,
                t0=t0,
                te=te,
                x0_scale=x0_scale,
                unit_ball=unit_ball,
            )
        elif prob_name == 'count3':
            problem = socp.Counter3(
                dim_x,
                t0=t0,
                te=te,
                x0_scale=x0_scale,
                unit_ball=unit_ball,
            )
        else:
            raise ValueError(f"Invaild prob == {prob_name}")

        sav_name = f"{output_dir}/{problem.name}_d{dim_x}_te{te.item()}"

        # plots_true(
        #     dim_x,
        #     [
        #         # partial(problem.v, t0.unsqueeze(0)),
        #         partial(problem.v, te.unsqueeze(0))
        #     ],
        #     ['t=T'],
        #     sav_name + '_true_te',
        #     x_scale=x0_scale_plot,
        #     unit_ball=unit_ball,
        # )
        # plots_true(
        #     dim_x,
        #     [
        #         partial(problem.v, t0.unsqueeze(0)),
        #         # partial(problem.v, te.unsqueeze(0))
        #     ],
        #     ['t=0'],
        #     sav_name + '_true_t0',
        #     x_scale=x0_scale_plot,
        #     unit_ball=unit_ball,
        # )
        plots_true(
            dim_x,
            [
                partial(problem.v, te.unsqueeze(0)),
                partial(problem.v, t0.unsqueeze(0))
            ],
            ['t=T', 't=0'],
            sav_name + '_true_t0te',
            x_scale=x0_scale_plot,
            unit_ball=unit_ball,
        )


if __name__ == '__main__':
    main()


==> CodeAndFig/SOCMN_HJBv3_d2e3_te0.01/prabequations.py <==
import torch
import numpy as np
from scipy.integrate import solve_ivp

from scipy.interpolate import CubicSpline

# from torch.nn.functional import interpolate


def sampling_circle(num_samp):
    a = torch.rand(num_samp)
    b = torch.rand(num_samp)
    x = torch.sqrt(a) * torch.cos(2 * torch.pi * b)
    y = torch.sqrt(a) * torch.sin(2 * torch.pi * b)
    return x, y


class Example(object):

    def __init__(self, dim_x) -> None:
        self.dim_x = dim_x
        self.dim_y = 1
        self.dim_w = dim_x
        self.name = 'Default'

        self.u_depends_on_t = None  # bool: Does u depends on t?
        self.f_depends_on_ux = True
        self.f_depends_on_uxx = False

        self.has_boundcond = None
        self.has_termcond = None

    def domain(self, _t, _x):
        return NotImplementedError

    def sample_bd(self, _num_points):
        return NotImplementedError

    def b(self, _t, _x):
        return NotImplementedError

    def sgm_diag(self, _t, _x):
        return NotImplementedError

    def f(self, _t, _x, _u, _ux, _uxx):
        return NotImplementedError

    def u(self, _t, _x):
        return NotImplementedError

    def u_term(self, _x):
        return NotImplementedError

    def test_points(self, num_points=None):
        return NotImplementedError


class PoissonBoltzmann(Example):

    def __init__(
            self,
            dim_x,
            c=-1,
            w=2,
            drift=0.,
            x0_scale=torch.tensor(1.),
            x0_scale_test=torch.tensor(1.),
    ) -> None:
        super().__init__(dim_x)
        self.w = w
        self.c = c
        self.dim_w = dim_x
        self.drift = drift
        self.name = 'Poisson-Boltzmann Equation'

        self.u_depends_on_t = False
        self.has_boundcond = True
        self.has_termcond = False
        self.x0_scale = x0_scale
        self.x0_scale_test = x0_scale_test

        if drift == 0:
            self.f_depends_on_ux = False
        else:
            self.f_depends_on_ux = True
        self.f_depends_on_uxx = False

    def domain(self, _t, x):
        return (torch.abs(x).max(dim=-1)[0] < 1).unsqueeze(-1)

    def sample_dom(self, num_points):
        return torch.rand(num_points, self.dim_x) * 2 - 1

    def sample_bd(self, num_points):
        xbd = torch.rand(num_points, self.dim_x) * 2 - 1
        # xbd[int(num_points / 2):, 0] = 1.
        rand_idx = torch.randint(self.dim_x, (num_points, ))
        rand_1_n1 = torch.randint(2, (num_points, )) * 2 - 1
        xbd[torch.arange(num_points), rand_idx] = rand_1_n1.to(xbd.dtype)
        return xbd

    def b(self, _t, x):
        return self.drift * x

    def sgm_diag(self, _t, x):
        return 2**(0.5) * torch.ones_like(x)

    def f(self, _t, x, _y, ux, _uxx):
        sum_coswx = torch.sum(torch.cos(self.w * x), dim=-1, keepdim=True)
        f_init = sum_coswx * self.w**2 - self.c * sum_coswx
        if self.drift != 0:
            ux_x = torch.einsum('...ij, ...j -> ...i', ux, x)
            dx_u = self.drift * ux_x
            f_val = f_init - dx_u
        else:
            f_val = f_init
        return f_val

    def u(self, _t, x):
        return torch.sum(torch.cos(self.w * x), dim=-1, keepdim=True)

    def pre_func(self, _t, x, y):
        x2 = x**2
        factor = (x2 - 1).prod(dim=-1, keepdim=True)
        x2_bd = x / (1e-14 + torch.abs(x).max(-1, keepdim=True)[0])
        return factor * y + (1 - factor)**2 * self.u(x2_bd)

    def pre_func_v2(self, _t, x, y):
        factor = torch.relu(1 - (x**2).max(dim=-1, keepdim=True)[0])
        return factor * y + self.u(x)

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


class Poisson(Example):
    """
    This example is from Section 5.2 of
        Zhiwei Gao, Liang Yan and Tao Zhou,  Failure-informed adaptive sampling for PINNs,  SIAM J. Sci. Comput., Vol. 45, No. 4, pp. A1971- A2023.
    """

    def __init__(
            self,
            dim_x,
            scale=1000,
            drift=0.,
            x0_scale=torch.tensor(1.),
    ) -> None:
        super().__init__(dim_x)
        self.dim_w = dim_x
        self.scale = scale
        self.name = 'Poisson Equation'
        self.drift = drift

        self.u_depends_on_t = False
        self.has_boundcond = True
        self.has_termcond = False
        self.x0_scale = x0_scale

        if drift == 0:
            self.f_depends_on_ux = False
        else:
            self.f_depends_on_ux = True
        self.f_depends_on_uxx = False

    def domain(self, _t, x):
        return (torch.abs(x).max(dim=-1)[0] < 1).unsqueeze(-1)

    def sample_dom(self, num_points):
        return torch.rand(num_points, self.dim_x) * 2 - 1

    def sample_bd(self, num_points):
        xbd = torch.rand(num_points, self.dim_x) * 2 - 1
        # xbd[int(num_points / 2):, 0] = 1.
        rand_idx = torch.randint(self.dim_x, (num_points, ))
        rand_1_n1 = torch.randint(2, (num_points, )) * 2 - 1
        xbd[torch.arange(num_points), rand_idx] = rand_1_n1.to(xbd.dtype)
        return xbd

    def b(self, _t, x):
        return self.drift * x

    def sgm_diag(self, _t, x):
        return 2**(0.5) * torch.ones_like(x)

    def f(self, _t, x, _y, ux, _uxx):
        x_re_0d5 = ((x - 0.5)**2).sum(dim=-1, keepdim=True)
        y = torch.exp(-self.scale * x_re_0d5)
        f_init = 2 * self.scale * (self.dim_x - 2 * self.scale * x_re_0d5) * y

        if self.drift != 0:
            ux_x = torch.einsum('...ij, ...j -> ...i', ux, x)
            dx_u = self.drift * ux_x
            f_val = f_init - dx_u
        else:
            f_val = f_init
        return f_val

    def u(self, _t, x):
        return torch.exp(-self.scale *
                         ((x - 0.5)**2).sum(dim=-1, keepdim=True))

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


class HJB1(Example):
    '''
    This example is from Section 3.1 of
        Bachouch, A., Huré, C., Langrené, N. et al. Deep Neural Networks Algorithms for Stochastic Control Problems on Finite Horizon: Numerical Applications. Methodol Comput Appl Probab 24, 143-178 (2022).
    and Section 4.3 of
        Weinan E, Han J, Jentzen A (2017) Deep learning-based numerical methods for high-dimensional parabolic partial differential equations and backward stochastic differential equations.
        In: Communications in mathematics and statistics 5, vol 5, pp 349-380.
    '''

    def __init__(
            self,
            dim_x,
            te=torch.tensor(1.),
            nsamp_mc=10**6,
            x0_scale=torch.tensor(1.),
    ) -> None:
        super().__init__(dim_x)
        self.eye_mat = torch.eye(self.dim_x).unsqueeze(0)
        self.nsamp_mc = nsamp_mc
        self.dim_w = dim_x
        self.rand_mc = torch.normal(torch.zeros([self.nsamp_mc, self.dim_w]))

        self.te = te
        self.name = 'HJB Equation1'
        self.x0_scale = x0_scale

        self.f_depends_on_ux = True
        self.f_depends_on_uxx = False

        self.u_depends_on_t = True
        self.has_boundcond = False
        self.has_termcond = True

    def b(self, _t, x):
        return torch.zeros_like(x)

    def sgm_diag(self, _t, x):
        return 2**(0.5) * torch.ones_like(x)

    def u_term(self, x):
        return 1 + torch.log(0.5 * (1 + (x**2).sum(-1, keepdim=True)))

    def h(self, _t, _x, _y, k, ux, _uxx):
        kux = torch.einsum('...i, ...i', k, ux)
        return 2 * kux + k.pow(2).sum(-1, keepdim=True)

    def f(self, _t, _x, _y, ux, _uxx):
        # zu = torch.einsum('...ij, ...j -> ...i', z, u)
        return -(ux**2).sum(-1)  # + 2**(-0.5) * z

    def f_pinn(self, _t, _x, _y, ux, uxx):
        # zu = torch.einsum('...ij, ...j -> ...i', z, u)
        uxx_tr = torch.einsum('...ii -> ...', uxx)
        return uxx_tr - (ux**2).sum(-1)  # + 2**(-0.5) * z

    def u_for_chunk(self, t, x):
        std_dw = (2 * (self.te - t.squeeze(-1)))**(0.5)

        # dw_tte: [t 的轴, MC样本, 自身]
        dw_tte = torch.einsum('..., ij -> ...ij', std_dw, self.rand_mc)
        xdw = (x.unsqueeze(-2) + dw_tte).pow(2).sum(-1, keepdim=True)
        expa_exp = (2 / (1 + xdw)).mean(-2)
        return 1 - torch.log(expa_exp)

    def u(self, t, x, chunk_size=None):
        # x: [时间, 批量, 自身], 或 [批量, 自身]
        # t 将被广播类似 x 的轴的形式

        if chunk_size is None:
            chunk_size = min(100, int(1000 / self.dim_w**2) + 1)

        assert (t.ndim == 1) or (t.ndim == x.ndim)
        assert x.ndim >= 2

        t_expand = t.expand_as(x[..., :1])
        num_points = x.shape[0]
        chunk_size = min(num_points, chunk_size)

        uval_list = []
        ch_num = num_points // chunk_size
        idx_bat = 0
        for _ in range(ch_num):
            t_bat = t_expand[..., idx_bat:idx_bat + chunk_size, :]
            x_bat = x[..., idx_bat:idx_bat + chunk_size, :]
            uval_list.append(self.u_for_chunk(t_bat, x_bat))
            idx_bat += chunk_size
        if num_points % chunk_size > 0:
            t_last = t_expand[..., idx_bat:, :]
            x_last = x[..., idx_bat:, :]
            uval_list.append(self.u_for_chunk(t_last, x_last))

        return torch.concatenate(uval_list, dim=-2)

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


class HJBLQ(Example):
    '''
    This example is from Section 3.2 of
        Bachouch, A., Huré, C., Langrené, N. et al. Deep Neural Networks Algorithms for Stochastic Control Problems on Finite Horizon: Numerical Applications. Methodol Comput Appl Probab 24, 143-178 (2022).
    '''

    def __init__(self,
                 dim_x,
                 isknow_uxx=False,
                 t0=torch.tensor(0.),
                 te=torch.tensor(1.),
                 x0_scale=torch.tensor(1.),
                 numdt_rct=1000) -> None:
        super().__init__(dim_x)
        self.name = 'HJB LQ'
        self.dim_w = dim_x
        self.t0 = t0
        self.te = te
        self.name = 'HJB LQ'
        self.eye_mat = torch.eye(self.dim_x)
        self.eye_np = self.eye_mat.cpu().numpy()
        self.fla_eye_np = self.eye_mat.flatten().cpu().numpy()

        self.numdt_rct = numdt_rct
        # t_rctgird, k_rctgrid = self.solve_rct()
        self.f_depends_on_ux = True
        self.u_depends_on_t = True
        self.has_boundcond = False
        self.has_termcond = True
        self.x0_scale = x0_scale

        self.k_func = self.solve_rct()
        self.isknow_uxx = isknow_uxx
        if isknow_uxx:
            self.f_depends_on_uxx = False
            self.f = self.f_knowuxx
        else:
            self.f_depends_on_uxx = True
            self.f = self.f_unknowuxx

    def f_rct(self, _t, k):
        k_mat = k.reshape((self.dim_x, self.dim_x))
        f_mat = np.einsum('ij, kl -> il', k_mat, k_mat) / (
            1 + k_mat.trace()) - 2 * k_mat - self.eye_np
        return f_mat.ravel()

    def solve_rct(self):
        t0 = self.t0.cpu().numpy()
        te = self.te.cpu().numpy()
        t_part = np.linspace(self.te.cpu().numpy(),
                             self.t0.cpu().numpy(),
                             self.numdt_rct + 1,
                             endpoint=True)
        res = solve_ivp(self.f_rct, (te, t0),
                        self.fla_eye_np,
                        method='RK45',
                        t_eval=t_part)

        t_grid = np.flip(res.t)
        k_val = res.y.transpose().reshape([-1, self.dim_x, self.dim_x])
        k_on_grid = np.flip(k_val, axis=0)
        k_spl = CubicSpline(t_grid, k_on_grid, axis=0)

        def k_func(t):
            kt_np = k_spl(t.squeeze(-1).cpu().numpy())
            return torch.from_numpy(kt_np).to(t.device).unsqueeze(-3)

        return k_func

    def b(self, _t, x):
        return torch.zeros_like(x)

    def sgm_diag(self, _t, x):
        return torch.ones_like(x)

    def f_knowall(self, t, x, _u, _ux, _uxx):
        u = self.u(t, x)
        ux = self.ux(t, x)
        uxx = self.uxx(t, x)
        return self.f_knowuxx(t, x, u, ux, uxx)

    def f_knowuxx(self, t, x, y, ux, _uxx):
        uxx_val = self.uxx(t, x)
        return self.f_unknowuxx(t, x, y, ux, uxx_val)

    def f_unknowuxx(self, _t, x, _y, ux, uxx):
        ux_x = torch.einsum('...i, ...ji', x, ux)
        ux_sum = ux.sum(-1)
        uxx_tr = torch.einsum('...ii -> ...', uxx)
        xx = x.pow(2).sum(-1, keepdim=True)
        return ux_x - ux_sum.pow(2) / (4 + 2 * uxx_tr) + xx - 0.5 * uxx_tr

    def f_pinn(self, _t, x, _y, ux, uxx):
        ux_x = torch.einsum('...i, ...ji', x, ux)
        ux_sum = ux.sum(-1)
        uxx_tr = torch.einsum('...ii -> ...', uxx)
        xx = x.pow(2).sum(-1, keepdim=True)
        return ux_x - ux_sum.pow(2) / (4 + 2 * uxx_tr) + xx

    def u_term(self, x):
        return (x**2).sum(-1, keepdims=True)

    def u(self, t, x):
        kt_val = self.k_func(t)
        return torch.einsum('...i, ...yij, ...j -> ...y', x, kt_val, x)

    # def dudt(self, t, x):
    #     dkdt_val = self.f_rct(t, self.k_func(t))
    #     return torch.einsum('...i, ...yij, ...j -> ...y', x, dkdt_val, x)

    def ux(self, t, x):
        kt_val = self.k_func(t)
        return torch.einsum('...yij, ...j -> ...yi', 2 * kt_val, x)

    def uxx(self, t, _x):
        kt_val = self.k_func(t)
        return 2 * kt_val

    def x0_points(self, num_points):
        return 2 * self.x0_scale * (torch.rand(num_points, self.dim_x) - 1 / 2)

    def test_points(self, num_points):
        return self.x0_points(num_points)


class Counter(Example):

    def __init__(
            self,
            dim_x,
            c_pert=torch.tensor(1.),
            te=torch.tensor(1.),
            x0_scale=torch.tensor(1.),
    ) -> None:
        super().__init__(dim_x)
        self.eye_mat = torch.eye(self.dim_x).unsqueeze(0)
        self.dim_w = dim_x
        self.c_pert = c_pert

        self.te = te
        self.name = 'Counter Example'
        self.x0_scale = x0_scale

        self.f_depends_on_ux = False
        self.f_depends_on_uxx = False

        self.u_depends_on_t = True
        self.has_boundcond = False
        self.has_termcond = True

    def b(self, _t, x):
        return torch.zeros_like(x)

    def sgm_diag(self, _t, x):
        return torch.ones_like(x)

    def u_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, _y, _ux, _uxx):
        # f = L0 u
        dt_u = torch.cos(t + x).mean(-1, keepdim=True)
        dxx_u = -torch.sin(t + x).mean(-1, keepdim=True)
        return -dt_u - 0.5 * dxx_u

    def f_pinn(self, t, x, _y, _ux, uxx):
        # f_pinn = -dt_u
        dt_u = torch.cos(t + x).mean(-1, keepdim=True)
        return -dt_u

    def u(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)

    def u_pert(self, t, x):
        return self.u(
            t, x) + self.c_pert * (self.te - t) * x.mean(-1, keepdim=True)

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        # e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


==> CodeAndFig/SOCMN_HJBv3_d2e3_te0.01/socmart.py <==
import time

import matplotlib.pyplot as plt
import numpy as np
import torch
from torch import nn
from torch.func import jacrev, vmap
# from torch.nn.parallel import DistributedDataParallel as DDP
# import torch.multiprocessing as mp
import torch.distributed as dist
import os
# from itertools import product
from torch.nn.utils import skip_init


def setup_mp(rank, world_size):
    os.environ['MASTER_ADDR'] = 'localhost'
    os.environ['MASTER_PORT'] = '12355'

    # initialize the process group
    try:
        dist.init_process_group("nccl", rank=rank, world_size=world_size)
        print('Using nccl backend')
    except RuntimeError:
        dist.init_process_group("gloo", rank=rank, world_size=world_size)
        print('Nccl is unavailable. Use gloo backend instead.')


def cleanup():
    dist.destroy_process_group()


def get_bat_idx(star_idx: int, bat_size: int, fullsize: int):
    idx_end = star_idx + bat_size
    if idx_end >= fullsize:
        idx_end = fullsize
        next_staridx = 0
    else:
        next_staridx = idx_end
    return idx_end, next_staridx


def bat_grads(func, inputs, arg_grad=None, hessian=False):
    '''
    ****** 加工中
    批量计算 func(input) 的梯度,
    并输出 jac_func(*input) 和 func(*input).
    其中,
    func(*inputs): [各个批量轴, 自身]
    jac_func(*inputs): [各个批量轴, f的输出轴, 梯度的轴]

    并且,
    func: callable
    inputs: Tuple, (x1, x2, x3, ...), 其中, xi 的轴为 [各个批量轴, 自身]
    arg_grad: int, inputs[arg_grad] 为需要批量求梯度的自变量
    '''

    if arg_grad is None:
        arg_grad = len(inputs) - 1

    fla_inputs = [x.flatten(0, -2).contiguous() for x in inputs]

    def mod_func(*args):
        y = func(*args)
        return y, y

    if not hessian:
        fla_jacf, fla_f = vmap(jacrev(mod_func, argnums=arg_grad,
                                      has_aux=True),
                               in_dims=0)(*fla_inputs)
        fla_output = (fla_jacf, fla_f)
    else:

        def mod_jac(*args):
            dy_y = jacrev(mod_func, argnums=arg_grad, has_aux=True)(*args)
            return dy_y[0], dy_y

        fla_hessf, (fla_jacf, fla_f) = vmap(jacrev(mod_jac,
                                                   argnums=arg_grad,
                                                   has_aux=True),
                                            in_dims=0)(*fla_inputs)
        fla_output = (fla_hessf, fla_jacf, fla_f)

    return [
        fi.unflatten(0, inputs[arg_grad].shape[:-1]).contiguous()
        for fi in fla_output
    ]


def bat_jac(func, inputs, arg_grad=-1):

    def mod_func(*args):
        y = func(*args)
        return torch.einsum('...i-> i', y), y

    jac_func = jacrev(mod_func, argnums=arg_grad, has_aux=True)
    fp_val, f_val = jac_func(*inputs)
    return torch.einsum('i...j -> ...ij', fp_val), f_val


def bat_grad(func, inputs, arg_grad=-1, keepvdim=True):
    # 计算 inputs -> func 关于 inputs[arg_grad] 的偏导数
    # 其中 func(*inputs) 的轴为 [批量轴, ..., 批量轴, 1]

    ori_reggrad = inputs[arg_grad].requires_grad
    inputs[arg_grad].requires_grad = True
    val = func(*inputs)
    dx_val = torch.autograd.grad(val,
                                 inputs[arg_grad],
                                 grad_outputs=torch.ones_like(val),
                                 create_graph=True)[0]
    if keepvdim is True:
        dx_val = dx_val.unsqueeze(-2)

    inputs[arg_grad].requires_grad = ori_reggrad
    return dx_val, val


def setup_dist(rank, world_size):
    os.environ['MASTER_ADDR'] = 'localhost'
    os.environ['MASTER_PORT'] = '12355'

    # initialize the process group
    dist.init_process_group("gloo", rank=rank, world_size=world_size)


class SDEsolver(object):

    def __init__(self, te, num_dt, b_func, sgmd_func, dim_w) -> None:

        dt = te / num_dt
        self.num_dt = num_dt
        self.te = te
        self.dt = dt
        self.t_part = torch.linspace(0., te, num_dt)

        self.b_func = b_func
        self.sgmd_func = sgmd_func
        self.dim_w = dim_w

        # self.isz_in_f = isz_in_f

    def simu_euler(self, x_start, t_start=torch.tensor(0.)):
        # x_start: [路径, 自身]
        x_start = x_start

        # dwt: [时间步, 路径, 自身]
        dwt = torch.normal(
            mean=torch.zeros([self.num_dt, x_start.shape[0], self.dim_w]),
            std=torch.sqrt(self.dt),
        )

        # xt: [时间步, 路径, 自身]
        xt = torch.zeros([self.num_dt + 1, x_start.shape[0], x_start.shape[1]])
        xt[0] = x_start
        tn = t_start
        for n in range(self.num_dt):
            sgm_dwt = self.sgm_func(xt[n]) * dwt[n]
            xt[n + 1] = xt[n] + self.b_func(xt[n]) * self.dt + sgm_dwt
            tn += self.dt
        return xt, dwt


class VovNet(nn.Module):

    def __init__(
        self,
        xdims: list,
        act_func=nn.ReLU,
        shell_func=None,
    ):
        # dims: list of ints, or [int, int, ..., int, [int, int]].

        super().__init__()
        dim_x = xdims[0]
        dim_out = xdims[-1]
        self.dim_x = dim_x
        self.dim_out = dim_out
        self.num_hidden = len(xdims) - 2
        self.tlayer = nn.Linear(1, xdims[1])
        self.xlayer = nn.Linear(dim_x, xdims[1])
        self.cum_txlayer = nn.Linear(xdims[1], dim_out)

        if self.num_hidden > 0:
            hid_layers = [act_func()]
            for i in range(1, self.num_hidden):
                act_aff = nn.Sequential(
                    nn.Linear(xdims[i], xdims[i + 1]),
                    act_func(),
                )
                hid_layers.append(act_aff)
            cum_layers = [nn.Linear(dim, dim_out) for dim in xdims[1:-1]]
        else:
            hid_layers = [nn.Identity()]
            cum_layers = [nn.Identity()]
        self.hid_layers = nn.Sequential(*hid_layers)
        self.cum_layers = nn.Sequential(*cum_layers)
        self.num_cumlayer = len(cum_layers) + 1

        if shell_func is None:
            self.shell_func = lambda _t, y: y
        else:
            self.shell_func = shell_func

    def forward(self, t, x):
        h = self.tlayer(t) + self.xlayer(x)
        s = self.cum_txlayer(h)
        for h_layer, sc_layer in zip(
                self.hid_layers,
                self.cum_layers,
        ):
            h = h_layer(h)
            s = s + sc_layer(h)
        return self.shell_func(t, s / self.num_cumlayer)


class StackNet(nn.Module):

    def __init__(
        self,
        xdims: list,
        act_func=nn.ReLU,
        shell_func=None,
    ):
        # dims: list of ints, or [int, int, ..., int, [int, int]].

        super().__init__()
        dim_x = xdims[0]
        dim_out = xdims[-1]
        self.dim_x = dim_x
        self.dim_out = dim_out
        self.num_hidden = len(xdims) - 2
        self.tlayer = nn.Linear(1, xdims[1])
        self.xlayer = nn.Linear(dim_x, xdims[1])
        # self.cum_txlayer = nn.Linear(xdims[1], dim_out)

        if self.num_hidden > 0:
            hid_layers = [act_func()]
            for i in range(1, self.num_hidden):
                act_aff = nn.Sequential(
                    nn.Linear(xdims[i], xdims[i + 1]),
                    act_func(),
                )
                hid_layers.append(act_aff)
            cum_layers = [nn.Linear(dim, dim_out) for dim in xdims[1:-1]]
        else:
            hid_layers = [nn.Identity()]
            cum_layers = [nn.Identity()]
        self.hid_layers = nn.Sequential(*hid_layers)
        self.cum_layers = nn.Sequential(*cum_layers)
        self.num_cumlayer = len(cum_layers) + 1

        if shell_func is None:
            self.shell_func = lambda _t, y: y
        else:
            self.shell_func = shell_func

    def forward(self, t, x):
        h = self.tlayer(t) + self.xlayer(x)
        sc_list = [h]
        for h_layer, sc_layer in zip(
                self.hid_layers,
                self.cum_layers,
        ):
            h = h_layer(h)
            sc_list.append(sc_layer(h))
        return self.shell_func(t, torch.cat(sc_list, dim=-1))


def ortho_linear(dim_in, dim_out):
    lin_lay = skip_init(nn.Linear, dim_in, dim_out)
    nn.init.orthogonal_(lin_lay.weight)
    return lin_lay


class DNNtx(nn.Module):

    def __init__(self,
                 xdims: list,
                 shell_func=None,
                 act_func=nn.GELU,
                 ortho_weight=False):
        # dims: list of ints, or [int, int, ..., int, [int, int]].
        # pre_func: (t, x, layer_output) -> dnn_output

        super().__init__()
        dim_x = xdims[0]
        dim_out = xdims[-1]
        self.dim_x = dim_x
        self.dim_out = dim_out
        self.num_hidden = len(xdims) - 2

        if ortho_weight is True:
            lay_init = ortho_linear
        else:
            lay_init = nn.Linear

        self.tlayer = nn.Linear(1, xdims[1])
        self.xlayer = lay_init(dim_x, xdims[1])

        if self.num_hidden > 0:
            layers = [act_func()]
            for i in range(1, self.num_hidden):
                layers.append(lay_init(xdims[i], xdims[i + 1]))
                layers.append(act_func())
            if isinstance(dim_out, int):  # if the NN is vector-valued
                layers.append(lay_init(xdims[-2], dim_out))
            else:  # if the NN is tensor-valued
                dim_flatout = torch.prod(torch.tensor(dim_out))
                layers.append(lay_init(xdims[-2], dim_flatout))
                layers.append(nn.Unflatten(-1, dim_out), )
        else:
            layers = [nn.Identity()]
        self.layers = nn.Sequential(*layers)
        if shell_func is None:
            self.pre_func = lambda _t, y: y
        else:
            self.pre_func = shell_func

    def forward(self, t, x):
        tx = self.tlayer(t) + self.xlayer(x)
        y = self.pre_func(t, self.layers(tx))
        return y

    def dx(self, t, x):
        ux_val, u_val = bat_jac(self.forward, (t, x), arg_grad=1)
        # ux_val, u_val = bat_grads(self.forward, (t, x),
        #                           arg_grad=1,
        #                           hessian=False)
        return ux_val, u_val

    def dxx(self, t, x):
        uxx_val, ux_val, u_val = bat_grads(self.forward, (t, x),
                                           arg_grad=1,
                                           hessian=True)
        return uxx_val, ux_val, u_val

    # def set_optim(self, Optim, **kwarg):
    #     self.kwarg_optim = kwarg
    #     self.Optim = Optim

    # def set_sch(self, Sch, **kwarg):
    #     self.kwarg_sch = kwarg
    #     self.Sch = Sch

    # def init_optim(self):
    #     self.optim = self.Optim(self.parameters(), **self.kwarg_optim)
    #     if self.Sch is not None:
    #         self.sch = self.Sch(self.optim, **self.kwarg_sch)
    #     else:
    #         self.sch = None


def tensor_sample(tensor, num):
    tot_num = tensor.shape[0]
    num_samp = min(num, tot_num)
    idx = torch.randperm(tot_num)[:num_samp]
    return tensor[idx]


class SOCMartNet(object):

    def __init__(self,
                 dt,
                 b_func,
                 sgmd_func,
                 h_func,
                 ufunc_term,
                 dim_w,
                 f_func=None,
                 h_depends_on_ux=True,
                 h_depends_on_uxx=False,
                 t0=torch.tensor(0.)) -> None:
        self.dt = dt
        self.t0 = t0

        self.h_func = h_func
        self.f_func = f_func
        self.b_func = b_func
        self.sgmd_func = sgmd_func
        self.dim_w = dim_w
        self.dim_x = dim_w

        self.vfunc_term = ufunc_term

        self.ham_hist = None
        self.lossmart_hist = None
        self.error_hist = None
        self.it_hist = None
        self.epoch_hist = None

        self.h_depends_on_ux = h_depends_on_ux
        self.h_depends_on_uxx = h_depends_on_uxx

        self.normalize_test = False
        self.old_delm = 0.
        self.old_test = 0.

        self.loss_val = None

        self.world_size = dist.get_world_size()

    def simu_path(self, x0, num_dt, ant_var=False):
        # x0: [path, x]

        dt = self.dt
        num_path = x0.shape[0]

        xt = [torch.concat([x0, x0], dim=0)] if ant_var is True else [x0]
        sgmt = []

        tn = self.t0
        t_part = [self.t0]
        for n in range(num_dt):
            btn_dt = self.b_func(tn, xt[n]) * dt
            sgmd_tn = self.sgmd_func(tn, xt[n])
            sgmt.append(sgmd_tn)
            dwt_path = torch.normal(
                mean=torch.zeros([num_path, self.dim_w]),
                std=torch.sqrt(dt),
            )
            if ant_var is True:
                dwt_path = torch.concat([dwt_path, -dwt_path], dim=1)
            xt.append(xt[n] + btn_dt + sgmd_tn * dwt_path)
            tn = tn + dt
            t_part.append(tn)

        sgmt.append(self.sgmd_func(tn, xt[-1]))
        xt = torch.stack(xt, dim=0)
        sgmt = torch.stack(sgmt, dim=0)
        t_part = torch.stack(t_part)
        return t_part, xt, sgmt

    def loss_mart(self, v_path, h_path, rho_path, vte):
        v_path = torch.cat([v_path, vte.unsqueeze(0)], dim=0)
        h_path = torch.cat([h_path, h_path[-1].unsqueeze(0)], dim=0)

        del_v = (v_path[1:] - v_path[:-1]) / self.dt
        avg_h = 0.5 * (h_path[1:] + h_path[:-1])

        rho_delm = (rho_path * (del_v + avg_h)).mean([0, 1])
        rhodelm_detach = rho_delm.detach()
        dist.all_reduce(rhodelm_detach)

        loss_val = 2 / self.world_size * (rhodelm_detach * rho_delm).mean()
        return loss_val

    def ham(self, h_path):
        return h_path.mean()

    def loss_zc(self, t, xt, ut, uxt, uxxt, zt, dwt):
        zdw = torch.einsum('...ij, ...j -> ...i', zt[:-1], dwt[:-1])
        ut_euler = torch.zeros_like(ut)
        ut_euler[0] = ut[0]
        for n in range(t.shape[0] - 1):
            ut_euler[n + 1] = ut_euler[n] - self.f_func(
                t[n], xt[n], ut_euler[n], uxt[n], uxxt[n]) * self.dt + zdw[n]
        loss_val = (ut_euler - ut).pow(2).mean()
        return loss_val

    def loss_term(self, xterm, unn_term):
        return (unn_term - self.vfunc_term(xterm)).pow(2).mean()

    def bat(self, t_bat, xt_bat, u_nn, v_nn):
        if self.h_depends_on_uxx:
            raise RuntimeError('unsupported h_depends_on_uxx')
            # vxx_bat, vx_bat, v_bat = v_nn.module.dxx(t_bat, xt_bat)
        elif self.h_depends_on_ux:
            vx_bat, v_bat = bat_grad(v_nn, (t_bat, xt_bat),
                                     arg_grad=-1,
                                     keepvdim=True)
            vxx_bat = None
        else:
            v_bat = v_nn(t_bat, xt_bat)
            vx_bat = None
            vxx_bat = None

        if self.f_func is None:
            ut_bat = u_nn(t_bat, xt_bat)
            h_bat = self.h_func(t_bat, xt_bat, ut_bat, v_bat, vx_bat, vxx_bat)
        else:
            h_bat = self.f_func(t_bat, xt_bat, v_bat, vx_bat, vxx_bat)

        return v_bat, h_bat

    def ortho_loss(self, test_vec):
        cov_mat = torch.cov(test_vec.transpose(1, 0))
        loss1 = (cov_mat - torch.eye(cov_mat.shape[0])).pow(2).mean()
        loss2 = (cov_mat.diag() - 1.).pow(2).mean()
        return loss1 + loss2

    # def pretrain_test(self):
    #     for _ in range(step_rho):
    #         rho_bat = rho_nn(t_bat[:-1], xt_bat[:-1])
    #         fla_rhobat = tensor_sample(rho_bat.flatten(0, 1), numsampcov_rank)
    #         ortho_loss = self.ortho_loss(fla_rhobat)
    #         ortho_loss.backward()
    #         rhonn_optim.step()
    #         rhonn_optim.zero_grad()

    def train(
            self,
            nets,
            optims,
            schs,
            max_iter,
            x0,
            batsize_arr: list,
            rank='None',
            lamb0=1.,
            batsize_milstone=None,
            num_dt=10,
            err_func=lambda: torch.nan,
            log_gap=10,
            step_uv=2,
            step_rho=1,
            del_lamb=10,
            max_lamb=1000.,
            beta_term=0.,
            max_epoch=float('inf'),
    ):

        u_nn, v_nn, rho_nn = nets
        unn_optim, vnn_optim, rhonn_optim = optims
        unn_sch, vnn_sch, rhonn_sch = schs

        rt0 = time.time()
        u_nn.train()
        v_nn.train()
        rho_nn.train()

        tot_size = x0.shape[0]

        t_part, xt = self.simu_path(x0, num_dt=num_dt)[:2]
        t = t_part.expand(1, tot_size, -1).transpose(0, 2).contiguous()
        vte = self.vfunc_term(xt[-1])

        it_hist = []
        epoch_hist = []
        rt_hist = []
        ham_hist = []
        lossmart_hist = []
        error_hist = []

        lamb = lamb0
        it = 0
        epoch = 0.
        bat_stage = 0
        bat_size = batsize_arr[bat_stage]
        if batsize_milstone is None:
            batsize_milstone = []
        batsize_milstone = batsize_milstone + [max_iter + 1]

        while True:

            if (it > max_iter) or (epoch > max_epoch):
                break
            if it >= batsize_milstone[bat_stage]:
                bat_stage += 1
                bat_size = batsize_arr[bat_stage]

            bat_idx = torch.randperm(tot_size)[:bat_size]
            t_bat = t[:-1, bat_idx]
            xt_bat = xt[:-1, bat_idx]
            vte_bat = vte[bat_idx]
            rho_bat = rho_nn(t_bat, xt_bat).detach()
            for _ in range(step_uv):
                v_bat, h_bat = self.bat(t_bat, xt_bat, u_nn, v_nn)

                loss_mart = self.loss_mart(v_bat, h_bat, rho_bat, vte_bat)
                if beta_term > 0:
                    loss_mart = loss_mart + beta_term * (
                        v_nn(t[-1, bat_idx], xt[-1, bat_idx]) -
                        vte_bat).pow(2).mean()

                lamb = min(
                    max_lamb,
                    lamb + del_lamb * loss_mart.detach(),
                )
                ham_val = self.ham(h_bat)
                if self.f_func is None:
                    loss_tot = ham_val + lamb * loss_mart
                    loss_tot.backward()
                    unn_optim.step()
                    vnn_optim.step()
                    unn_optim.zero_grad()
                    vnn_optim.zero_grad()
                else:
                    loss_tot = lamb * loss_mart
                    loss_tot.backward()
                    vnn_optim.step()
                    vnn_optim.zero_grad()

            v_bat, h_bat = self.bat(t_bat, xt_bat, u_nn, v_nn)
            for _ in range(step_rho):
                rho_bat = rho_nn(t_bat, xt_bat)
                loss_test = -self.loss_mart(v_bat.detach(), h_bat.detach(),
                                            rho_bat, vte_bat)
                loss_test.backward()
                rhonn_optim.step()
                rhonn_optim.zero_grad()

            if it % log_gap == 0:
                error = err_func().detach()
                lr = vnn_optim.param_groups[0]['lr']
                rt = time.time() - rt0
                it_hist.append(it)
                epoch_hist.append(epoch)
                rt_hist.append(rt)

                ham_hist.append(ham_val.detach())
                lossmart_hist.append(loss_mart.detach())
                error_hist.append(error.detach())
                print(
                    f"rank: {rank}\niter step: [{it}/{max_iter}], rt: {rt:.2f}, epoch: {epoch:.2f},\nbat_size: {bat_size}, lr: {lr:.5}, lambda: {lamb:.5},\nloss_mart: {loss_mart.item():.5}, ham: {ham_val.item():.5},\nerror: {error:.5}\n"
                )

            it += 1
            epoch += bat_size / tot_size
            if (unn_sch is not None) and (self.f_func is None):
                unn_sch.step()
            if vnn_sch is not None:
                vnn_sch.step()
            if rhonn_sch is not None:
                rhonn_sch.step()

        self.it_hist = torch.tensor(it_hist)
        self.rt_hist = torch.tensor(rt_hist)
        self.epoch_hist = torch.tensor(epoch_hist)
        self.ham_hist = torch.stack(ham_hist, dim=0)
        self.lossmart_hist = torch.stack(lossmart_hist, dim=0)
        self.error_hist = torch.stack(error_hist, dim=0)

        u_nn.eval()
        v_nn.eval()
        rho_nn.eval()
        return u_nn, v_nn, rho_nn


def plot_solution(xcoord_plot, unn_plot, utrue_plot, sav_name, ylim=None):
    plt.plot(
        xcoord_plot,
        utrue_plot,
        label='True solution',
        color='blue',
    )
    if unn_plot is not None:
        plt.scatter(
            xcoord_plot,
            unn_plot,
            label='Predicted solution',
            color='red',
        )
    if ylim is not None:
        plt.ylim(*ylim)
    # ax.set(xlim=(-1, 1), ylim=(-5, 20))
    plt.legend()
    plt.savefig(sav_name)
    # plt.show()
    plt.close()


def plot_hist(
    sav_name,
    x_arr_list,
    y_arr_list,
    lable_list=None,
    color_list=None,
    xlabel=None,
    ylabel=None,
    alpha=None,
    yscal='log',
    linewidth=None,
    ylim0=None,
    ylim1=None,
):

    if lable_list is None:
        lable_list = [None] * len(x_arr_list)
        plot_legend = False
    else:
        plot_legend = True

    if color_list is None:
        color_list = [None] * len(x_arr_list)

    plt.yscale(yscal)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)

    for x_arr, y_arr, label, color in zip(
            x_arr_list,
            y_arr_list,
            lable_list,
            color_list,
    ):
        plt.plot(
            x_arr,
            y_arr,
            label=label,
            alpha=alpha,
            color=color,
            linewidth=linewidth,
        )
    plt.ylim(ylim0, ylim1)
    plt.tight_layout()

    if plot_legend:
        plt.legend()
    plt.savefig(sav_name)
    plt.close()


def plots(dim_x,
          u_true,
          u_nn,
          sav_name,
          x_scale=1.,
          ylim0=None,
          ylim1=None,
          unit_ball=True):
    xcoord_plot, x_tup = x_segs(dim_x, x_scale, unit_ball)
    savnam_tup = ('_1stcoord', '_diag')
    u_true_list = [u_true(x).cpu().numpy() for x in x_tup]

    if u_nn is not None:
        u_nn_list = [u_nn(x).detach().cpu().numpy() for x in x_tup]
        u_max = np.nanmax([u_true_list, u_nn_list])
        u_min = np.nanmin([u_true_list, u_nn_list])
    else:
        u_nn_list = [None for _ in x_tup]
        u_max = np.nanmax(u_true_list)
        u_min = np.nanmin(u_true_list)

    if ylim0 is None:
        ylim0 = min(0, u_min * 1.3)
    if ylim1 is None:
        ylim1 = max(0, u_max * 1.3)

    for i in range(len(u_nn_list)):
        plot_solution(
            xcoord_plot.cpu().numpy(),
            u_nn_list[i],
            u_true_list[i],
            sav_name + savnam_tup[i] + '.pdf',
            ylim=(ylim0, ylim1),
        )


def plots_true(dim_x, u_funcs, labels, sav_name, x_scale=1., unit_ball=True):
    xcoord_plot, x_tup = x_segs(dim_x, x_scale, unit_ball)
    savnam_tup = ('_1stcoord', '_diag')
    u_list = [[u(x).cpu().numpy() for u in u_funcs] for x in x_tup]
    u_max = np.nanmax(u_list)
    u_min = np.nanmin(u_list)
    ylim0 = min(0, u_min * 1.3)
    ylim1 = max(0, u_max * 1.3)

    for savnam, ufuncs_forx in zip(savnam_tup, u_list):
        for ux, lab in zip(ufuncs_forx, labels):
            plt.plot(
                xcoord_plot.cpu().numpy(),
                ux,
                label=lab,
            )
        plt.ylim(ylim0, ylim1)
        plt.legend()
        plt.savefig(sav_name + savnam + '.pdf')
        plt.close()


def x_segs(dim_x, x_scale, unit_ball):
    e_diag = torch.ones([dim_x])
    e_1stcoord = torch.zeros([dim_x])
    e_1stcoord[0] = 1

    if unit_ball:
        e_diag = e_diag / torch.norm(e_diag)

    xcoord_plot = torch.linspace(-x_scale, x_scale, 50)
    xdiag = torch.outer(xcoord_plot, e_diag)
    x1stcoord = torch.outer(xcoord_plot, e_1stcoord)

    x_tup = (x1stcoord, xdiag)
    return xcoord_plot, x_tup


==> CodeAndFig/SOCMN_HJBv3_d2e3_te0.01/socp.py <==
# 一些 SOCP 的例子

import torch


class HJB(object):

    def __init__(self, dim_x, t0=torch.tensor(0.)) -> None:
        self.dim_x = dim_x
        self.dim_w = None
        self.dim_u = None
        self.name = 'Default_HJB_equation'
        self.t0 = t0

        self.h_depends_on_u = None
        self.h_depends_on_ux = None
        self.h_depends_on_uxx = None
        self.sgmbar_dependson_t = None

    def mu(self, _t, _x):
        return NotImplementedError

    def sgm_diag(self, _t, _x):
        return NotImplementedError

    def h(self, _t, _x, _u, _ux, _uxx):
        return NotImplementedError

    def v(self, _t, _x):
        return NotImplementedError

    def v_term(self, _x):
        return NotImplementedError

    def x0_points(self, num_points=None):
        return NotImplementedError

    def test_points(self, num_points=None):
        return NotImplementedError


class NonDegHJB(HJB):
    '''
    This example is modified from Section 3.1 of
        Bachouch, A., Huré, C., Langrené, N. et al. Deep Neural Networks Algorithms for Stochastic Control Problems on Finite Horizon: Numerical Applications. Methodol Comput Appl Probab 24, 143-178 (2022).
    and Section 4.3 of
        Weinan E, Han J, Jentzen A (2017) Deep learning-based numerical methods for high-dimensional parabolic partial differential equations and backward stochastic differential equations.
        In: Communications in mathematics and statistics 5, vol 5, pp 349-380.
    '''

    def __init__(
            self,
            dim_x,
            t0=torch.tensor(0.),
            te=torch.tensor(1.),
            nsamp_mc=10**6,
            x0_scale=torch.tensor(1.),
            sgm_scale=torch.tensor(1.),
            unit_ball=True,
    ) -> None:

        super().__init__(dim_x, t0=t0)
        self.dim_w = dim_x
        self.dim_w = dim_x
        self.dim_u = dim_x
        self.unit_ball = unit_ball
        self.sgm_scale = sgm_scale

        self.h_depends_on_v = False
        self.h_depends_on_vx = True
        self.h_depends_on_vxx = False
        self.sgmbar_dependson_t = False

        self.f_depends_on_v = False
        self.f_depends_on_vx = True
        self.f_depends_on_vxx = False

        self.nsamp_mc = nsamp_mc
        # self.rand_mc = torch.normal(torch.zeros([self.nsamp_mc, self.dim_w]))

        self.te = te
        self.name = 'Non-deg_HJB'
        self.x0_scale = x0_scale

    def mu(self, _t, x):
        return torch.zeros_like(x)

    def sgm_diag(self, _t, x):
        return (2**(0.5) * self.sgm_scale) * torch.ones_like(x)

    def g(self, x):
        return torch.log(0.5 * (1 + (x**2).sum(-1, keepdim=True)))

    def v_term(self, x):
        return 1 + self.g(x)

    def h(self, _t, _x, k, _v, vx, _vxx):
        kux = torch.einsum('...l, ...ml-> ...m', k, vx)
        return 2 * kux + k.pow(2).sum(-1, keepdim=True)

    def f(self, _t, _x, _v, vx, _vxx):
        return -(vx**2).sum(-1)

    def v_for_chunk(self, t, x):
        std_dw = (2 * (self.te - t.squeeze(-1)))**(0.5)
        chunksize = min(max(int(10**7 / self.dim_w), 1), self.nsamp_mc)
        nchunk_mc = int(self.nsamp_mc // chunksize) + 1
        expa_exp_list = []
        # 在 mc 的轴上进行分块求平均
        for _ in range(nchunk_mc):
            rand_mc = torch.normal(torch.zeros([chunksize, self.dim_w]),
                                   std=self.sgm_scale)
            # dw_tte: [t 的轴, MC样本, 自身]
            dw_tte = torch.einsum('..., ij -> ...ij', std_dw, rand_mc)
            expa_exp_list.append(
                torch.exp(-self.g(x.unsqueeze(-2) + dw_tte)).mean(-2))
        expa_exp = torch.stack(expa_exp_list).mean(0)
        return 1 - torch.log(expa_exp)

    def v(self, t, x, chunk_size=None):
        # x: [时间, 批量, 自身], 或 [批量, 自身]
        # t 将被广播类似 x 的轴的形式

        if chunk_size is None:
            chunk_size = min(100, int(1000 / self.dim_w**2) + 1)

        assert (t.ndim == 1) or (t.ndim == x.ndim)
        assert x.ndim >= 2

        t_expand = t.expand_as(x[..., :1])
        num_points = x.shape[0]
        chunk_size = min(num_points, chunk_size)

        uval_list = []
        ch_num = num_points // chunk_size
        idx_bat = 0
        for _ in range(ch_num):
            t_bat = t_expand[..., idx_bat:idx_bat + chunk_size, :]
            x_bat = x[..., idx_bat:idx_bat + chunk_size, :]
            uval_list.append(self.v_for_chunk(t_bat, x_bat))
            idx_bat += chunk_size
        if num_points % chunk_size > 0:
            t_last = t_expand[..., idx_bat:, :]
            x_last = x[..., idx_bat:, :]
            uval_list.append(self.v_for_chunk(t_last, x_last))

        return torch.concatenate(uval_list, dim=-2)

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        if self.unit_ball:
            e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


class NonDegHJBv2(NonDegHJB):

    def __init__(
            self,
            dim_x,
            t0=torch.tensor(0.),
            te=torch.tensor(1.),
            nsamp_mc=10**6,
            x0_scale=torch.tensor(1),
            sgm_scale=torch.tensor(1.),
            unit_ball=True,
    ) -> None:
        super().__init__(dim_x,
                         t0=t0,
                         te=te,
                         sgm_scale=sgm_scale,
                         nsamp_mc=nsamp_mc,
                         x0_scale=x0_scale,
                         unit_ball=unit_ball)
        self.name = 'Non-deg_HJBv2'
        self.sqd = dim_x**0.5

    def g(self, x):
        x2 = (x**2).sum(-1, keepdim=True)
        return -x2 + torch.log(0.5 * (1 + x2))


class NonDegHJBv3(NonDegHJB):

    def __init__(
            self,
            dim_x,
            t0=torch.tensor(0.),
            te=torch.tensor(1.),
            delc=0.3,
            nsamp_mc=10**6,
            x0_scale=torch.tensor(1),
            sgm_scale=torch.tensor(1.),
            unit_ball=True,
    ) -> None:
        super().__init__(dim_x,
                         t0=t0,
                         te=te,
                         sgm_scale=sgm_scale,
                         nsamp_mc=nsamp_mc,
                         x0_scale=x0_scale,
                         unit_ball=unit_ball)
        self.delc = delc
        self.delcpi = delc / torch.pi
        self.name = f'Non-deg_HJBv3_delc{delc}_te{te.item()}'

    def g(self, x):
        return (torch.sin(x - torch.pi / 2) +
                torch.sin(1 / (self.delcpi + x.pow(2)))).mean(-1, keepdim=True)


class Counter(HJB):

    def __init__(self,
                 dim_x,
                 t0=torch.tensor(0.),
                 te=torch.tensor(1.),
                 x0_scale=torch.tensor(1.),
                 unit_ball=True) -> None:
        super().__init__(dim_x, t0=t0)
        self.eye_mat = torch.eye(self.dim_x).unsqueeze(0)
        self.dim_w = dim_x
        self.dim_u = 1

        self.te = te
        self.name = 'Counter_Example'
        self.x0_scale = x0_scale
        self.unit_ball = unit_ball

        self.f_depends_on_v = False
        self.f_depends_on_vx = False
        self.f_depends_on_vxx = False

        self.h_depends_on_v = False
        self.h_depends_on_vx = True
        self.h_depends_on_vxx = False

        self.sgmbar_dependson_t = False

    def mu(self, _t, x):
        return torch.zeros_like(x)

    def sgm_diag(self, _t, x):
        return torch.ones_like(x)

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def h(self, t, x, k, _v, vx, _vxx):
        u2_vx = k.pow(2).mean(-1, keepdims=True) * vx.abs().mean(-1)
        return u2_vx + self.f(t, x, _v, vx, _vxx)

    def f(self, t, x, _v, _vx, _vxx):
        dt_u = torch.cos(t + x).mean(-1, keepdim=True)
        dxx_u = -torch.sin(t + x).mean(-1, keepdim=True)
        return -dt_u - 0.5 * dxx_u

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        if self.unit_ball:
            e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


class Counter2(HJB):

    def __init__(self,
                 dim_x,
                 t0=torch.tensor(0.),
                 te=torch.tensor(1.),
                 x0_scale=torch.tensor(1.),
                 unit_ball=True) -> None:

        super().__init__(dim_x, t0=t0)
        self.dim_w = dim_x
        self.dim_u = 1

        self.te = te
        self.name = 'Counter_Example2'
        self.x0_scale = x0_scale
        self.unit_ball = unit_ball
        self.cx = torch.pi / 2
        self.sq_d = self.dim_x**0.5

        self.f_depends_on_v = False
        self.f_depends_on_vx = False
        self.f_depends_on_vxx = False

        self.h_depends_on_v = False
        self.h_depends_on_vx = True
        self.h_depends_on_vxx = False

        self.sgmbar_dependson_t = False

    def mu(self, _t, x):
        return torch.zeros_like(x)

    def sgm_diag(self, _t, x):
        return torch.ones_like(x)

    def v_term(self, x):
        return 1. + self.sq_d * x.mean(-1, keepdim=True) + torch.sin(
            self.te + self.cx * x).mean(-1, keepdim=True)

    def h(self, t, x, k, _v, vx, _vxx):
        u2_vx = k.pow(2).mean(-1, keepdims=True) * vx.abs().mean(-1)
        return u2_vx + self.f(t, x, _v, vx, _vxx)

    def f(self, t, x, _v, _vx, _vxx):
        tcx = t + self.cx * x
        dt_u = torch.cos(tcx).mean(-1, keepdim=True)
        dxxu_half = (-0.5 * self.cx**2) * torch.sin(tcx).mean(-1, keepdim=True)
        return -dt_u - dxxu_half

    def v(self, t, x):
        return 1. + self.sq_d * x.mean(-1, keepdim=True) + torch.sin(
            t + self.cx * x).mean(-1, keepdim=True)

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        if self.unit_ball:
            e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


class Counter2_1(HJB):

    def __init__(self,
                 dim_x,
                 t0=torch.tensor(0.),
                 te=torch.tensor(1.),
                 x0_scale=torch.tensor(1.),
                 unit_ball=True) -> None:

        super().__init__(dim_x, t0=t0)
        self.eye_mat = torch.eye(self.dim_x).unsqueeze(0)
        self.dim_w = dim_x
        self.dim_u = 1

        self.te = te
        self.name = 'Counter_Example2'
        self.x0_scale = x0_scale
        self.unit_ball = unit_ball
        self.sq_d = self.dim_x**0.5
        self.t_scale = 1.
        self.f_depends_on_v = False
        self.f_depends_on_vx = False
        self.f_depends_on_vxx = False

        self.h_depends_on_v = False
        self.h_depends_on_vx = True
        self.h_depends_on_vxx = False

        self.sgmbar_dependson_t = False

    def mu(self, _t, x):
        return torch.zeros_like(x)

    def sgm_diag(self, _t, x):
        return torch.ones_like(x)

    def v_term(self, x):
        return 1. + self.sq_d * torch.exp(
            self.t_scale * self.te) * torch.sin(x).mean(-1, keepdim=True)

    def h(self, t, x, k, _v, vx, _vxx):
        u2_vx = k.pow(2).mean(-1, keepdims=True) * vx.abs().mean(-1)
        return u2_vx + self.f(t, x, _v, vx, _vxx)

    def f(self, t, x, _v, _vx, _vxx):
        csinx = self.sq_d * torch.sin(x).mean(-1, keepdim=True)
        sca_t = torch.exp(self.t_scale * t)
        dt_u = self.t_scale * sca_t * csinx
        dxx_u = -self.t_scale**2 * sca_t * csinx
        return -dt_u - 0.5 * dxx_u

    def v(self, t, x):
        return 1. + self.sq_d * torch.exp(
            self.t_scale * t) * torch.sin(x).mean(-1, keepdim=True)

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        if self.unit_ball:
            e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


class Counter2expneqx2(HJB):

    def __init__(self,
                 dim_x,
                 t0=torch.tensor(0.),
                 te=torch.tensor(1.),
                 x0_scale=torch.tensor(1.),
                 unit_ball=True) -> None:
        super().__init__(dim_x, t0=t0)
        self.eye_mat = torch.eye(self.dim_x).unsqueeze(0)
        self.dim_w = dim_x
        self.dim_u = 1

        self.te = te
        self.name = 'Counter_Example2'
        self.x0_scale = x0_scale
        self.x_scale = torch.pi / 2
        self.t_scale = 1 / 2
        self.unit_ball = unit_ball

        self.f_depends_on_v = False
        self.f_depends_on_vx = False
        self.f_depends_on_vxx = False

        self.h_depends_on_v = False
        self.h_depends_on_vx = True
        self.h_depends_on_vxx = False

        self.sgmbar_dependson_t = False

    def mu(self, _t, x):
        return torch.zeros_like(x)

    def sgm_diag(self, _t, x):
        return torch.ones_like(x)

    def gp0(self, s):
        return torch.exp(-s.pow(2))

    def g(self, s):
        gp0 = self.gp0(s)
        gp1 = -2 * s * gp0
        gp2 = (-2 + 4 * s.pow(2)) * gp0
        return gp0, gp1, gp2

    def v_term(self, x):
        y = (x.pow(2) * self.gp0(x)).sum(-1, keepdim=True)
        return 0.5 + torch.exp(self.t_scale * self.te) * y

    def h(self, t, x, k, _v, vx, _vxx):
        u2_vx = k.pow(2).mean(-1, keepdims=True)
        return u2_vx + self.f(t, x, _v, vx, _vxx)

    def f(self, t, x, v, _vx, _vxx):
        gp0, gp1, gp2 = self.g(x)
        y = (x.pow(2) * gp0).sum(-1, keepdims=True)
        v_t = self.t_scale * torch.exp(self.t_scale * t) * y
        # v_t = self.t_scale * (v - 0.5)
        vxx_half = torch.exp(self.t_scale * t) * (
            gp0 + 2 * x * gp1 + 0.5 * x.pow(2) * gp2).sum(-1, keepdims=True)
        return -v_t - vxx_half

    def v(self, t, x):
        y = (x.pow(2) * self.gp0(x)).sum(-1, keepdims=True)
        return 0.5 + torch.exp(self.t_scale * t) * y

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        if self.unit_ball:
            e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


class Counter2expcos(HJB):

    def __init__(self,
                 dim_x,
                 t0=torch.tensor(0.),
                 te=torch.tensor(1.),
                 x0_scale=torch.tensor(1.),
                 unit_ball=True) -> None:
        super().__init__(dim_x, t0=t0)
        self.eye_mat = torch.eye(self.dim_x).unsqueeze(0)
        self.dim_w = dim_x
        self.dim_u = 1

        self.te = te
        self.name = 'Counter_Example2'
        self.x0_scale = x0_scale
        self.x_scale = torch.pi / 2
        self.unit_ball = unit_ball

        self.f_depends_on_v = False
        self.f_depends_on_vx = False
        self.f_depends_on_vxx = False

        self.h_depends_on_v = False
        self.h_depends_on_vx = True
        self.h_depends_on_vxx = False

        self.sgmbar_dependson_t = False

    def mu(self, _t, x):
        return torch.zeros_like(x)

    def sgm_diag(self, _t, x):
        return torch.ones_like(x)

    def v_term(self, x):
        y = (x.pow(2) * torch.cos(x)).sum(-1, keepdim=True)
        return torch.exp(self.te) * y

    def h(self, t, x, k, _v, vx, _vxx):
        u2_vx = k.pow(2).mean(-1, keepdims=True)
        return u2_vx + self.f(t, x, _v, vx, _vxx)

    def f(self, t, x, v, _vx, _vxx):
        cos_val = torch.cos(x)
        sin_val = torch.sin(x)
        v_t = v
        v_xx = torch.exp(t) * (2 * cos_val - 4 * x * sin_val).sum(
            -1, keepdim=True) - v
        return -v_t - v_xx / 2

    def v(self, t, x):
        y = (x.pow(2) * torch.cos(x)).sum(-1, keepdim=True)
        return torch.exp(t) * y

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        if self.unit_ball:
            e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


class Counter2sin(HJB):

    def __init__(self,
                 dim_x,
                 t0=torch.tensor(0.),
                 te=torch.tensor(1.),
                 x0_scale=torch.tensor(1.),
                 unit_ball=True) -> None:
        super().__init__(dim_x, t0=t0)
        self.eye_mat = torch.eye(self.dim_x).unsqueeze(0)
        self.dim_w = dim_x
        self.dim_u = 1

        self.te = te
        self.name = 'Counter_Example2'
        self.x0_scale = x0_scale
        self.x_scale = torch.pi / 2
        self.unit_ball = unit_ball

        self.f_depends_on_v = False
        self.f_depends_on_vx = False
        self.f_depends_on_vxx = False

        self.h_depends_on_v = False
        self.h_depends_on_vx = True
        self.h_depends_on_vxx = False

        self.sgmbar_dependson_t = False

    def mu(self, _t, x):
        return torch.zeros_like(x)

    def sgm_diag(self, _t, x):
        return torch.ones_like(x)

    def v_term(self, x):
        y = (x.pow(2) * torch.sin(self.te + x)).sum(-1, keepdim=True)
        return 1 + y

    def h(self, t, x, k, _v, vx, _vxx):
        u2_vx = k.pow(2).mean(-1, keepdims=True)
        return u2_vx + self.f(t, x, _v, vx, _vxx)

    def f(self, t, x, v, _vx, _vxx):
        cos_val = torch.cos(t + x)
        sin_val = torch.sin(t + x)
        xpow2 = x.pow(2)
        v_t = (xpow2 * cos_val).sum(-1, keepdim=True)
        v_xx = (2 * sin_val + 4 * x * cos_val).sum(
            -1, keepdim=True) - (x.pow(2) * sin_val).sum(-1, keepdim=True)
        return -v_t - v_xx / 2

    def v(self, t, x):
        y = (x.pow(2) * torch.sin(t + x)).sum(-1, keepdim=True)
        return 1 + y

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        if self.unit_ball:
            e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


class Counter3(HJB):

    def __init__(self,
                 dim_x,
                 t0=torch.tensor(0.),
                 te=torch.tensor(1.),
                 x0_scale=torch.tensor(1.),
                 unit_ball=True) -> None:
        super().__init__(dim_x, t0=t0)
        self.eye_mat = torch.eye(self.dim_x).unsqueeze(0)
        self.dim_w = dim_x
        self.dim_u = 1

        self.te = te
        self.name = 'Counter_Example3'
        self.x0_scale = x0_scale
        self.x_scale = torch.pi / 2
        self.unit_ball = unit_ball

        self.f_depends_on_v = True
        self.f_depends_on_vx = False
        self.f_depends_on_vxx = False

        self.h_depends_on_v = True
        self.h_depends_on_vx = True
        self.h_depends_on_vxx = False

        self.sgmbar_dependson_t = False

    def mu(self, _t, x):
        return torch.zeros_like(x)

    def sgm_diag(self, _t, x):
        return torch.ones_like(x)

    def v_term(self, x):
        y = torch.sin(self.te + self.x_scale * x).sum(-1, keepdim=True)
        return y

    def h(self, t, x, k, _v, vx, _vxx):
        u2_vx = k.pow(2).mean(-1, keepdims=True)  # * vx.abs().mean(-1)
        return u2_vx + self.f(t, x, _v, vx, _vxx)

    def f(self, t, x, v, _vx, _vxx):
        v_t = torch.cos(t + self.x_scale * x).sum(-1, keepdim=True)
        return -v_t + (0.5 * self.x_scale**2) * v

    def v(self, t, x):
        y = torch.sin(t + self.x_scale * x).sum(-1, keepdim=True)
        return y

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        if self.unit_ball:
            e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


==> CodeAndFig/SOCMN_HJBv3_d2e3_te0.01/srun_socp8.sh <==
#!/bin/bash
#SBATCH --gpus=8
module load nvidia/nvhpc/23.7
export PYTHONUNBUFFERED=1
python testsocmart.py


==> CodeAndFig/SOCMN_HJBv3_d2e3_te0.01/testsocmart.py <==
import csv
import random
from functools import partial
from itertools import product
from pathlib import Path

import numpy as np
import torch
from torch import nn

from fbsnn import FBSNN
from socmart import DNNtx, SOCMartNet, VovNet, plot_hist, plots, setup_mp, cleanup
from torch.nn.parallel import DistributedDataParallel as DDP
import torch.multiprocessing as mp


def setup_seed(seed):
    # 设置随机数种子
    torch.manual_seed(seed)
    torch.cuda.manual_seed_all(seed)
    np.random.seed(seed)
    random.seed(seed)
    torch.backends.cudnn.benchmark = False
    torch.backends.cudnn.deterministic = True


def batsize2epoch(fullsize, batsizes, milstone, max_iter):
    ext_mstone = [0] + milstone + [max_iter]
    steps = [
        ext_mstone[i + 1] - ext_mstone[i] for i in range(len(ext_mstone) - 1)
    ]
    epoch = sum([b * s for b, s in zip(batsizes, steps)]) / fullsize
    return epoch


def main(rank, world_size, seed=0):

    print(f"Running process on rank {rank}.")
    setup_seed(seed + rank)
    setup_mp(rank, world_size)
    torch.set_default_dtype(torch.float64)
    torch.set_default_device(f'cuda:{rank}')

    import socp

    log_gap = 1
    prob_list = ['hjb3']
    # 'hjb1', 'hjb2', 'hjb3', 'count', 'count2', 'count3'
    unit_ball = False
    dimx_list = [2000]

    te_list = [0.01]
    num_dt = 100
    numpath = 10**5

    batsize_socm = [200, 400, 800, 1600]
    num_bsize_socm = len(batsize_socm)

    x0_scale = torch.tensor(1.)  # x0 在坐标轴上的分布半径
    # x0_scale_plot = torch.tensor(1.)

    testnn_lr = 1e-2
    use_schtest = True

    meth_list = [
        'SOCMartNet',
        # 'PrabMartNet',
        # 'FBSNN',
    ]

    act_func_u = nn.ReLU
    act_func_v = nn.ReLU
    act_func_testnn = nn.LeakyReLU
    use_vovnet = False

    output_dir = './outputs'
    Path(output_dir).mkdir(exist_ok=True)

    for prob_name, te, dim_x, method in product(prob_list, te_list, dimx_list,
                                                meth_list):
        if dim_x > 100:
            maxit_socm = 2000
        else:
            maxit_socm = 1000

        t0 = torch.tensor(0.)
        te = torch.tensor(te)
        dt = (te - t0) / num_dt
        # test_dim = 2 * dim_x + 500
        # ctest = 1.  #torch.pi * torch.arange(1, test_dim + 1)

        bsize_milstone_socm = [
            int(maxit_socm / num_bsize_socm * (i + 1))
            for i in range(num_bsize_socm - 1)
        ]

        if (method == 'SOCMartNet') or (method == 'PrabMartNet'):

            lamb0 = 1.
            del_lamb = 1.
            max_lamb = 1.
            beta_term = 0.
            shell_vnn = None

            batsize_gpu = [int(siz / world_size) for siz in batsize_socm]

            init_lr = 3 * 1e-3 / dim_x**(0.8)
            use_schvnn = True
            schvary_step = max(int(maxit_socm / 10), 1)
            sch_gam = 0.01**(1 / 9)
            step_uv = 2
            step_rho = 1
            use_schunn = False

            if method == 'SOCMartNet':
                lamb0 = 10.
                del_lamb = 10
                max_lamb = 1e2
                use_schunn = True

        elif method == 'FBSNN':
            beta_term = 0.
            shell_vnn = None

            batsize_fbnna = 300
            num_epoch = batsize2epoch(
                numpath,
                batsize_socm,
                bsize_milstone_socm,
                maxit_socm,
            )
            maxit_fbnna = int(num_epoch * numpath / batsize_fbnna)
            init_lr = 3 * 1e-3 / dim_x**0.5
            schvary_step = max(int(maxit_fbnna / 10), 1)
            sch_gam = 0.001**(1 / 9)
            use_schunn = False
            use_schvnn = True

        else:
            raise ValueError(f'Unknown Argument: {method}')

        num_test_points = 10**3
        if prob_name == 'hjb1':
            problem = socp.NonDegHJB(
                dim_x,
                t0=t0,
                te=te,
                x0_scale=x0_scale,
                unit_ball=unit_ball,
            )
        elif prob_name == 'hjb2':
            problem = socp.NonDegHJBv2(
                dim_x,
                t0=t0,
                te=te,
                x0_scale=x0_scale,
                unit_ball=unit_ball,
            )
        elif prob_name == 'hjb3':
            delc_hjb2_3 = 0.1
            problem = socp.NonDegHJBv3(
                dim_x,
                t0=t0,
                te=te,
                x0_scale=x0_scale,
                unit_ball=unit_ball,
                delc=delc_hjb2_3,
            )
        elif prob_name == 'count':
            problem = socp.Counter(
                dim_x,
                t0=t0,
                te=te,
                x0_scale=x0_scale,
                unit_ball=unit_ball,
            )
        elif prob_name == 'count2':
            problem = socp.Counter2(
                dim_x,
                t0=t0,
                te=te,
                x0_scale=x0_scale,
                unit_ball=unit_ball,
            )
        elif prob_name == 'count3':
            problem = socp.Counter3(
                dim_x,
                t0=t0,
                te=te,
                x0_scale=x0_scale,
                unit_ball=unit_ball,
            )
        else:
            raise ValueError(f"Invaild prob == {prob_name}")

        x0 = problem.x0_points(int(numpath / world_size))
        x_test = problem.test_points(num_test_points)

        vtrue_val = problem.v(t0.unsqueeze(-1), x_test)
        sav_name = f"{output_dir}/{method}_{problem.name}_d{dim_x}"

        # plots_true(
        #     dim_x,
        #     [
        #         # partial(problem.v, t0.unsqueeze(0)),
        #         partial(problem.v, te.unsqueeze(0))
        #     ],
        #     ['t=T'],
        #     sav_name + '_true_te',
        #     x_scale=x0_scale_plot,
        #     unit_ball=unit_ball,
        # )
        # plots_true(
        #     dim_x,
        #     [
        #         partial(problem.v, t0.unsqueeze(0)),
        #         # partial(problem.v, te.unsqueeze(0))
        #     ],
        #     ['t=0'],
        #     sav_name + '_true_t0',
        #     x_scale=x0_scale_plot,
        #     unit_ball=unit_ball,
        # )

        dim_w = dim_x
        width_unn = [dim_x] + [2 * (dim_x + 10)] * 4 + [problem.dim_u]
        width_vnn = [dim_x] + [2 * (dim_x + 10)] * 4 + [1]
        width_testnn = [dim_x] + [2 * dim_x + 300]
        # width_testnn = [
        #     dim_x,
        #     dim_x + 10,
        #     dim_x + 10,
        #     dim_x + 10,
        #     dim_x + 10,
        #     dim_x + 10,
        #     dim_x + 10,
        #     dim_x + 10,
        #     dim_x + 10,
        # ]
        if use_vovnet is True:
            unn = VovNet(width_unn, act_func=act_func_u)
            vnn = VovNet(width_vnn, act_func=act_func_v, shell_func=shell_vnn)
        else:
            unn = DNNtx(width_unn, act_func=act_func_u)
            vnn = DNNtx(width_vnn, act_func=act_func_v, shell_func=shell_vnn)

        def shell_test(_t, y):
            return torch.sin(y)

        # test_nn = StackNet(width_testnn,
        #                    shell_func=shell_test,
        #                    act_func=act_func_testnn)

        test_nn = DNNtx(
            width_testnn,
            act_func=act_func_testnn,
            shell_func=shell_test,
        )

        unn = DDP(unn.to(rank), device_ids=[rank])
        vnn = DDP(vnn.to(rank), device_ids=[rank])
        test_nn = DDP(test_nn.to(rank), device_ids=[rank])

        optim_unn = torch.optim.RMSprop(unn.parameters(), lr=init_lr)
        optim_vnn = torch.optim.RMSprop(vnn.parameters(), lr=init_lr)
        optim_test = torch.optim.RMSprop(test_nn.parameters(), lr=testnn_lr)

        sch_unn = torch.optim.lr_scheduler.StepLR(
            optim_unn, step_size=schvary_step,
            gamma=sch_gam) if use_schunn else None
        sch_vnn = torch.optim.lr_scheduler.StepLR(
            optim_vnn, step_size=schvary_step,
            gamma=sch_gam) if use_schvnn else None
        sch_rho = torch.optim.lr_scheduler.StepLR(
            optim_test, step_size=schvary_step,
            gamma=sch_gam) if use_schtest else None

        nets = (unn, vnn, test_nn)
        optims = (optim_unn, optim_vnn, optim_test)
        schs = (sch_unn, sch_vnn, sch_rho)

        def error_func():
            error = vnn(t0.unsqueeze(-1), x_test) - vtrue_val
            l1err = torch.abs(error).mean()
            return l1err / torch.abs(vtrue_val).mean()

        if method == 'SOCMartNet':
            solver = SOCMartNet(
                dt,
                problem.mu,
                problem.sgm_diag,
                problem.h,
                problem.v_term,
                dim_w,
                t0=t0,
                h_depends_on_ux=problem.h_depends_on_vx,
                h_depends_on_uxx=problem.h_depends_on_vxx,
            )

            unn, vnn, test_nn = solver.train(
                nets,
                optims,
                schs,
                maxit_socm,
                x0,
                batsize_gpu,
                rank=rank,
                lamb0=lamb0,
                beta_term=beta_term,
                batsize_milstone=bsize_milstone_socm,
                num_dt=num_dt,
                err_func=error_func,
                log_gap=log_gap,
                step_uv=step_uv,
                step_rho=step_rho,
                del_lamb=del_lamb,
                max_lamb=max_lamb)

        elif method == 'PrabMartNet':
            solver = SOCMartNet(
                dt,
                problem.mu,
                problem.sgm_diag,
                problem.h,
                problem.v_term,
                dim_w,
                t0=t0,
                f_func=problem.f,
                h_depends_on_ux=problem.h_depends_on_vx,
                h_depends_on_uxx=problem.h_depends_on_vxx,
            )

            _, vnn, test_nn = solver.train(
                nets,
                optims,
                schs,
                maxit_socm,
                x0,
                batsize_gpu,
                rank=rank,
                lamb0=lamb0,
                beta_term=beta_term,
                batsize_milstone=bsize_milstone_socm,
                num_dt=num_dt,
                err_func=error_func,
                log_gap=log_gap,
                step_uv=step_uv,
                step_rho=step_rho,
                del_lamb=del_lamb,
                max_lamb=max_lamb)

        elif method == 'FBSNN':

            solver = FBSNN(dt,
                           problem.mu,
                           problem.sgm_diag,
                           problem.f,
                           problem.v_term,
                           dim_w,
                           t0=t0)
            vnn = solver.solve(vnn,
                               optim_vnn,
                               sch_vnn,
                               maxit_fbnna,
                               x0,
                               beta_term, [int(batsize_fbnna / world_size)],
                               rank=rank,
                               batsize_milstone=None,
                               num_dt=num_dt,
                               err_func=error_func,
                               log_gap=log_gap,
                               f_depends_on_uxx=problem.f_depends_on_vxx)

        else:
            raise ValueError(f'Unknown argument: method={method}')

        if rank == 0:
            save_results((unn, vnn, test_nn), problem, solver, sav_name)
    cleanup()


def save_results(nets, problem, solver, sav_name):
    unn, vnn, test_nn = nets

    torch.save(unn.module.state_dict(), f"{sav_name}_unn.pkl")
    torch.save(vnn.module.state_dict(), f"{sav_name}_vnn.pkl")
    torch.save(test_nn.state_dict(), f"{sav_name}_testnn.pkl")

    epoch_hist = solver.epoch_hist.cpu().numpy()
    lossmart_hist = solver.lossmart_hist.cpu().numpy()
    error_hist = solver.error_hist.cpu().numpy()
    ham_hist = solver.ham_hist.cpu().numpy()

    if isinstance(solver, FBSNN):
        loss_label = 'Loss'
    else:
        loss_label = 'Martingale Loss'

    plot_hist(
        sav_name + 'lossmart_hist.pdf',
        [epoch_hist],
        [lossmart_hist],
        xlabel='Epoch',
        ylabel=loss_label,
    )
    plot_hist(
        sav_name + 'error_hist.pdf',
        [epoch_hist],
        [error_hist],
        xlabel='Epoch',
        ylabel='Error of value function',
    )
    plot_hist(
        sav_name + 'ham_hist.pdf',
        [epoch_hist],
        [ham_hist],
        xlabel='Epoch',
        ylabel='Mean of Hamiltonian',
        yscal='linear',
        ylim0=-1,
        ylim1=1,
    )

    plots(problem.dim_x,
          partial(problem.v, problem.t0.unsqueeze(0)),
          partial(vnn.module.forward, problem.t0.unsqueeze(0)),
          sav_name + '_t0',
          x_scale=problem.x0_scale,
          unit_ball=problem.unit_ball)

    log_tensor = torch.stack(
        [
            solver.it_hist, solver.epoch_hist, solver.rt_hist, solver.ham_hist,
            solver.lossmart_hist, solver.error_hist
        ],
        dim=1,
    )
    csv_header = ['iter step', 'epoch', 'rt', 'hami', 'mart loss', 'error']
    with open(f'{sav_name}.csv', 'w', encoding='UTF8', newline='') as f:
        writer = csv.writer(f)
        writer.writerow(csv_header)
        writer.writerows(log_tensor.cpu().numpy())


if __name__ == '__main__':

    n_gpus = torch.cuda.device_count()
    # n_gpus = 1
    # assert n_gpus >= 2, f"Requires at least 2 GPUs to run, but got {n_gpus}"
    print(f'Number of used GPUs: {n_gpus}')
    world_size = n_gpus

    for i in range(n_gpus):
        device = torch.device(f"cuda:{i}")
        properties = torch.cuda.get_device_properties(device)
        print(f"GPU {i}: {properties.name}")
        print("Memory: ", properties.total_memory)

    mp.spawn(main, args=(world_size, ), nprocs=world_size, join=True)


==> CodeAndFig/SOCMN_HJBv3_d2e3_te0.1/plot.py <==
import torch
import numpy as np
import matplotlib.pyplot as plt

import prabequations
from functools import partial
from pdesolver import CompDNN, DNNtx, DNNx


def plot_solution(xcoord_plot, unn_plot, utrue_plot, sav_name, ylim=None):
    plt.plot(
        xcoord_plot,
        utrue_plot,
        label='True solution',
        color='blue',
    )
    plt.scatter(
        xcoord_plot,
        unn_plot,
        label='Predicted solution',
        color='red',
    )
    if ylim is not None:
        plt.ylim(*ylim)
    # ax.set(xlim=(-1, 1), ylim=(-5, 20))
    plt.legend()
    plt.savefig(sav_name)
    # plt.show()
    plt.close()


def plots(dim_x, u_true, u_nn, sav_name, x_scale=1., ylim0=None, ylim1=None):
    e_diag = torch.ones([dim_x])
    xcoord_plot = torch.linspace(-x_scale, x_scale, 50)
    xdiag = torch.outer(xcoord_plot, e_diag)

    e_1stcoord = torch.zeros([dim_x])
    e_1stcoord[0] = 1
    x1stcoord = torch.outer(xcoord_plot, e_1stcoord)

    e_2coord = torch.zeros([dim_x])
    e_2coord[:2] = 1
    xdiag2 = torch.outer(xcoord_plot, e_2coord)

    x_tup = (x1stcoord, xdiag, xdiag2)
    # xnp_list = [x.cpu().numpy() for x in x_tup]
    savnam_tup = ('_1stcoord', '_diag', '_diag2')
    u_true_list = [u_true(x).cpu().numpy() for x in x_tup]
    u_nn_list = [u_nn(x).detach().cpu().numpy() for x in x_tup]

    u_max = np.max([u_true_list, u_nn_list])
    u_min = np.min([u_true_list, u_nn_list])
    if ylim0 is None:
        ylim0 = u_min - 0.1 * (u_max - u_min)
    if ylim1 is None:
        ylim1 = u_max + 0.1 * (u_max - u_min)

    for i in range(3):
        plot_solution(
            xcoord_plot.cpu().numpy(),
            u_nn_list[i],
            u_true_list[i],
            sav_name + savnam_tup[i],
            ylim=(ylim0, ylim1),
        )


def main():

    # torch.set_default_dtype(torch.float64)
    # if torch.cuda.is_available():
    #     print("Using cuda device")
    #     torch.set_default_device('cuda')
    # else:
    #     print("Using cpu device")
    #     torch.set_default_device('cpu')

    dim_x = 1
    pt_name = f'HJB Equation1_d{dim_x}_unn.pt'

    prob = 'hjb1'  # 'pbe', 'poi', 'hjb1', 'hjb_lq1', 'hjb_lq2',
    dim_y = 1

    t0 = torch.tensor(0.)
    te = torch.tensor(1.)
    num_dt = 100
    x0_scale = torch.tensor(1.)  # x0 在坐标轴上的分布半径

    use_pref_uterm = False
    use_comnet = False  # 仅适用于 u(t, x) 的 DNN
    width_dnn = [dim_x, 2 * dim_x + 20, 2 * dim_x + 20, 2 * dim_x + 20, dim_y]
    act_func = torch.nn.GELU

    if prob == 'poi':
        problem = prabequations.Poisson(
            dim_x,
            scale=10.,
            drift=2.,
            x0_scale=x0_scale,
        )
    elif prob == 'pbe':
        problem = prabequations.PoissonBoltzmann(
            dim_x,
            drift=0.,
            x0_scale=x0_scale,
        )
    elif prob == 'hjb1':
        problem = prabequations.HJB1(
            dim_x,
            te=te,
            x0_scale=x0_scale,
        )
    elif prob == 'hjb_lq1':
        problem = prabequations.HJBLQ(dim_x,
                                  te=te,
                                  x0_scale=x0_scale,
                                  numdt_rct=10**3,
                                  isknow_uxx=True)
    elif prob == 'hjb_lq2':
        problem = prabequations.HJBLQ(dim_x,
                                  te=te,
                                  x0_scale=x0_scale,
                                  numdt_rct=10**3,
                                  isknow_uxx=False)
    elif prob == 'count':
        problem = prabequations.Counter(dim_x, te=te, x0_scale=x0_scale)
    else:
        raise ValueError(f"Invaild prob == {prob}")

    # x0 = problem.x0_points(tot_size)
    # x_test = problem.test_points(num_test_points)

    if problem.has_termcond:
        if use_pref_uterm and (not use_comnet):

            def pref_func(t, x, y):
                return (t - te) * y + problem.u_term(x)
        else:
            pref_func = None
    else:
        pref_func = None

    if problem.u_depends_on_t:
        if use_comnet:
            u_nn = CompDNN(width_dnn,
                           num_subnets=num_dt + 1,
                           uterm=problem.u_term,
                           act_func=act_func)

        else:
            u_nn = DNNtx(width_dnn, pre_func=pref_func, act_func=act_func)

    else:
        u_nn = DNNx(width_dnn, act_func=act_func)

    sav_name = pt_name.split('.')[0]

    unn_load = torch.load(pt_name, map_location=torch.device('cpu'))
    u_nn.load_state_dict(unn_load)

    if isinstance(u_nn, DNNtx):
        unnx = partial(u_nn, t0.unsqueeze(0)+0.3)
    elif isinstance(u_nn, CompDNN):
        unnx = partial(u_nn, 0)
    else:
        unnx = u_nn

    plots(dim_x,
          partial(problem.u, t0.unsqueeze(0)+0.3),
          unnx,
          sav_name,
          x_scale=x0_scale,
          ylim0=None,
          ylim1=None)

    # plots(
    #     dim_x,
    #     partial(problem.u, te.unsqueeze(0)-dt),
    #     partial(u_nn, -2),
    #     sav_name,
    #     x_scale=x0_scale,
    # )


if __name__ == '__main__':
    main()


==> CodeAndFig/SOCMN_HJBv3_d2e3_te0.1/plotcsv.py <==
import os
import numpy as np
import pandas as pd
from socmart import plot_hist
# import matplotlib.pyplot as plt


def csv2np(csv_name):
    df = pd.read_csv(csv_name)
    epo_arr = df['epoch'].to_numpy()
    loss_arr = df['mart loss'].to_numpy()
    err_arr = df['error'].to_numpy()
    return epo_arr, loss_arr, err_arr


def downsamp(arr, max_length):
    if arr.shape[0] > max_length:
        idx = np.linspace(0, arr.shape[0] - 1, max_length).round().astype(int)
        arr_sped = arr[idx]
    else:
        arr_sped = arr
    return arr_sped


def main():

    equ = 'Count'  # 'Count', 'HJB'

    path = 'csv'
    dimx_list = [1000]
    color_dict = {
        'SOC-MartNet': 'royalblue',
        'FBSNN': 'tomato',
    }

    linewidth = 1
    plot_loss = False
    cut_rate = None  # None or float
    alpha = 0.95  # 透明度
    arr_maxlength = None  # 若待绘图的数组超出 arr_maxlength 的长度, 则对其进行等距采样

    for dim_x in dimx_list:
        sav_name = f'Resplots_{equ}_d{dim_x}'
        meth_list = []
        epo_list = []
        loss_list = []
        err_list = []

        for file_csv in os.listdir(path):

            if not ((equ in file_csv) and (f'_d{dim_x}.csv' in file_csv)):
                continue

            if 'SOCMartNet' in file_csv:
                continue

            # raise RuntimeError(
            # "There is no csv_file s.t. (equ in f) and (f'_d{dim_x}.csv' in f) == True."
            # )
            meth = file_csv.split('_')[0]
            if meth == 'PrabMartNet':
                meth = 'SOC-MartNet'

            epo_arr, loss_arr, err_arr = csv2np(f'{path}/{file_csv}')
            meth_list.append(meth)
            epo_list.append(epo_arr)
            loss_list.append(loss_arr)
            err_list.append(err_arr)

        if cut_rate is not None:
            epo_maxplot = min([rt[-1] for rt in epo_list]) * cut_rate

            epocut_list = []
            errcut_list = []
            losscut_list = []
            for epo, loss, err in zip(epo_list, loss_list, err_list):
                epocut_list.append(epo[epo <= epo_maxplot])
                errcut_list.append(err[epo <= epo_maxplot])
                losscut_list.append(loss[epo <= epo_maxplot])
        else:
            epocut_list = epo_list
            errcut_list = err_list
            losscut_list = loss_list

        if arr_maxlength is not None:
            epocut_list = [downsamp(epo, arr_maxlength) for epo in epocut_list]
            errcut_list = [downsamp(err, arr_maxlength) for err in errcut_list]
            losscut_list = [
                downsamp(loss, arr_maxlength) for loss in losscut_list
            ]

        color_list = [color_dict[meth] for meth in meth_list]

        plot_hist(
            f'{sav_name}_error.pdf',
            epocut_list,
            errcut_list,
            lable_list=meth_list,
            color_list=color_list,
            xlabel='Epoch',
            ylabel='Relative Error',
            alpha=alpha,
            linewidth=linewidth,
        )

        if plot_loss:
            plot_hist(
                f'{sav_name}_loss.pdf',
                epocut_list,
                losscut_list,
                lable_list=meth_list,
                color_list=color_list,
                xlabel='Epoch',
                ylabel='Loss value',
                alpha=alpha,
                linewidth=linewidth,
            )


if __name__ == '__main__':
    main()


==> CodeAndFig/SOCMN_HJBv3_d2e3_te0.1/plothami.py <==
import numpy as np
import pandas as pd
from socmart import plot_hist


def csv2np(csv_name):
    df = pd.read_csv(csv_name)
    epo_arr = df['epoch'].to_numpy()
    loss_arr = df['mart loss'].to_numpy()
    err_arr = df['error'].to_numpy()
    return epo_arr, loss_arr, err_arr


def downsamp(arr, max_length):
    if arr.shape[0] > max_length:
        idx = np.linspace(0, arr.shape[0] - 1, max_length).round().astype(int)
        arr_sped = arr[idx]
    else:
        arr_sped = arr
    return arr_sped


def main():

    csv_file = './outputs/SOCMartNet_Non-deg_HJBv3_delc0.1_te0.01_d1000.csv'
    sav_name = ''
    df = pd.read_csv(csv_file)
    epo_arr = df['epoch'].to_numpy()
    ham_arr = df['hami'].to_numpy()

    plot_hist(
        sav_name + 'ham_hist.pdf',
        [epo_arr],
        [ham_arr],
        xlabel='Epoch',
        ylabel='Mean of Hamiltonian',
        yscal='linear',
        ylim0=0,
        ylim1=10,
    )


if __name__ == '__main__':
    main()


==> CodeAndFig/SOCMN_HJBv3_d2e3_te0.1/plottrue.py <==
from functools import partial
from itertools import product
from pathlib import Path

import torch
from socmart import plots_true


def main():
    torch.set_default_dtype(torch.float64)
    torch.set_default_device('cuda:0')

    import socp

    prob_list = ['hjb3']
    # 'hjb1', 'hjb2', 'hjb3', 'count', 'count2', 'count3'
    unit_ball = False
    dimx_list = [10]

    te_list = [1., 0.5, 0.1, 0.05, 0.01]
    x0_scale = torch.tensor(1.)  # x0 在坐标轴上的分布半径
    x0_scale_plot = torch.tensor(1.)

    output_dir = './outputs_truesol'
    Path(output_dir).mkdir(exist_ok=True)

    for prob_name, te, dim_x in product(prob_list, te_list, dimx_list):

        t0 = torch.tensor(0.)
        te = torch.tensor(te)

        if prob_name == 'hjb1':
            problem = socp.NonDegHJB(
                dim_x,
                t0=t0,
                te=te,
                x0_scale=x0_scale,
                unit_ball=unit_ball,
            )
        elif prob_name == 'hjb2':
            problem = socp.NonDegHJBv2(
                dim_x,
                t0=t0,
                te=te,
                x0_scale=x0_scale,
                unit_ball=unit_ball,
            )
        elif prob_name == 'hjb3':
            delc_hjb2_3 = 0.1
            problem = socp.NonDegHJBv3(
                dim_x,
                t0=t0,
                te=te,
                x0_scale=x0_scale,
                unit_ball=unit_ball,
                delc=delc_hjb2_3,
            )
        elif prob_name == 'count':
            problem = socp.Counter(
                dim_x,
                t0=t0,
                te=te,
                x0_scale=x0_scale,
                unit_ball=unit_ball,
            )
        elif prob_name == 'count2':
            problem = socp.Counter2(
                dim_x,
                t0=t0,
                te=te,
                x0_scale=x0_scale,
                unit_ball=unit_ball,
            )
        elif prob_name == 'count3':
            problem = socp.Counter3(
                dim_x,
                t0=t0,
                te=te,
                x0_scale=x0_scale,
                unit_ball=unit_ball,
            )
        else:
            raise ValueError(f"Invaild prob == {prob_name}")

        sav_name = f"{output_dir}/{problem.name}_d{dim_x}_te{te.item()}"

        # plots_true(
        #     dim_x,
        #     [
        #         # partial(problem.v, t0.unsqueeze(0)),
        #         partial(problem.v, te.unsqueeze(0))
        #     ],
        #     ['t=T'],
        #     sav_name + '_true_te',
        #     x_scale=x0_scale_plot,
        #     unit_ball=unit_ball,
        # )
        # plots_true(
        #     dim_x,
        #     [
        #         partial(problem.v, t0.unsqueeze(0)),
        #         # partial(problem.v, te.unsqueeze(0))
        #     ],
        #     ['t=0'],
        #     sav_name + '_true_t0',
        #     x_scale=x0_scale_plot,
        #     unit_ball=unit_ball,
        # )
        plots_true(
            dim_x,
            [
                partial(problem.v, te.unsqueeze(0)),
                partial(problem.v, t0.unsqueeze(0))
            ],
            ['t=T', 't=0'],
            sav_name + '_true_t0te',
            x_scale=x0_scale_plot,
            unit_ball=unit_ball,
        )


if __name__ == '__main__':
    main()


==> CodeAndFig/SOCMN_HJBv3_d2e3_te0.1/prabequations.py <==
import torch
import numpy as np
from scipy.integrate import solve_ivp

from scipy.interpolate import CubicSpline

# from torch.nn.functional import interpolate


def sampling_circle(num_samp):
    a = torch.rand(num_samp)
    b = torch.rand(num_samp)
    x = torch.sqrt(a) * torch.cos(2 * torch.pi * b)
    y = torch.sqrt(a) * torch.sin(2 * torch.pi * b)
    return x, y


class Example(object):

    def __init__(self, dim_x) -> None:
        self.dim_x = dim_x
        self.dim_y = 1
        self.dim_w = dim_x
        self.name = 'Default'

        self.u_depends_on_t = None  # bool: Does u depends on t?
        self.f_depends_on_ux = True
        self.f_depends_on_uxx = False

        self.has_boundcond = None
        self.has_termcond = None

    def domain(self, _t, _x):
        return NotImplementedError

    def sample_bd(self, _num_points):
        return NotImplementedError

    def b(self, _t, _x):
        return NotImplementedError

    def sgm_diag(self, _t, _x):
        return NotImplementedError

    def f(self, _t, _x, _u, _ux, _uxx):
        return NotImplementedError

    def u(self, _t, _x):
        return NotImplementedError

    def u_term(self, _x):
        return NotImplementedError

    def test_points(self, num_points=None):
        return NotImplementedError


class PoissonBoltzmann(Example):

    def __init__(
            self,
            dim_x,
            c=-1,
            w=2,
            drift=0.,
            x0_scale=torch.tensor(1.),
            x0_scale_test=torch.tensor(1.),
    ) -> None:
        super().__init__(dim_x)
        self.w = w
        self.c = c
        self.dim_w = dim_x
        self.drift = drift
        self.name = 'Poisson-Boltzmann Equation'

        self.u_depends_on_t = False
        self.has_boundcond = True
        self.has_termcond = False
        self.x0_scale = x0_scale
        self.x0_scale_test = x0_scale_test

        if drift == 0:
            self.f_depends_on_ux = False
        else:
            self.f_depends_on_ux = True
        self.f_depends_on_uxx = False

    def domain(self, _t, x):
        return (torch.abs(x).max(dim=-1)[0] < 1).unsqueeze(-1)

    def sample_dom(self, num_points):
        return torch.rand(num_points, self.dim_x) * 2 - 1

    def sample_bd(self, num_points):
        xbd = torch.rand(num_points, self.dim_x) * 2 - 1
        # xbd[int(num_points / 2):, 0] = 1.
        rand_idx = torch.randint(self.dim_x, (num_points, ))
        rand_1_n1 = torch.randint(2, (num_points, )) * 2 - 1
        xbd[torch.arange(num_points), rand_idx] = rand_1_n1.to(xbd.dtype)
        return xbd

    def b(self, _t, x):
        return self.drift * x

    def sgm_diag(self, _t, x):
        return 2**(0.5) * torch.ones_like(x)

    def f(self, _t, x, _y, ux, _uxx):
        sum_coswx = torch.sum(torch.cos(self.w * x), dim=-1, keepdim=True)
        f_init = sum_coswx * self.w**2 - self.c * sum_coswx
        if self.drift != 0:
            ux_x = torch.einsum('...ij, ...j -> ...i', ux, x)
            dx_u = self.drift * ux_x
            f_val = f_init - dx_u
        else:
            f_val = f_init
        return f_val

    def u(self, _t, x):
        return torch.sum(torch.cos(self.w * x), dim=-1, keepdim=True)

    def pre_func(self, _t, x, y):
        x2 = x**2
        factor = (x2 - 1).prod(dim=-1, keepdim=True)
        x2_bd = x / (1e-14 + torch.abs(x).max(-1, keepdim=True)[0])
        return factor * y + (1 - factor)**2 * self.u(x2_bd)

    def pre_func_v2(self, _t, x, y):
        factor = torch.relu(1 - (x**2).max(dim=-1, keepdim=True)[0])
        return factor * y + self.u(x)

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


class Poisson(Example):
    """
    This example is from Section 5.2 of
        Zhiwei Gao, Liang Yan and Tao Zhou,  Failure-informed adaptive sampling for PINNs,  SIAM J. Sci. Comput., Vol. 45, No. 4, pp. A1971- A2023.
    """

    def __init__(
            self,
            dim_x,
            scale=1000,
            drift=0.,
            x0_scale=torch.tensor(1.),
    ) -> None:
        super().__init__(dim_x)
        self.dim_w = dim_x
        self.scale = scale
        self.name = 'Poisson Equation'
        self.drift = drift

        self.u_depends_on_t = False
        self.has_boundcond = True
        self.has_termcond = False
        self.x0_scale = x0_scale

        if drift == 0:
            self.f_depends_on_ux = False
        else:
            self.f_depends_on_ux = True
        self.f_depends_on_uxx = False

    def domain(self, _t, x):
        return (torch.abs(x).max(dim=-1)[0] < 1).unsqueeze(-1)

    def sample_dom(self, num_points):
        return torch.rand(num_points, self.dim_x) * 2 - 1

    def sample_bd(self, num_points):
        xbd = torch.rand(num_points, self.dim_x) * 2 - 1
        # xbd[int(num_points / 2):, 0] = 1.
        rand_idx = torch.randint(self.dim_x, (num_points, ))
        rand_1_n1 = torch.randint(2, (num_points, )) * 2 - 1
        xbd[torch.arange(num_points), rand_idx] = rand_1_n1.to(xbd.dtype)
        return xbd

    def b(self, _t, x):
        return self.drift * x

    def sgm_diag(self, _t, x):
        return 2**(0.5) * torch.ones_like(x)

    def f(self, _t, x, _y, ux, _uxx):
        x_re_0d5 = ((x - 0.5)**2).sum(dim=-1, keepdim=True)
        y = torch.exp(-self.scale * x_re_0d5)
        f_init = 2 * self.scale * (self.dim_x - 2 * self.scale * x_re_0d5) * y

        if self.drift != 0:
            ux_x = torch.einsum('...ij, ...j -> ...i', ux, x)
            dx_u = self.drift * ux_x
            f_val = f_init - dx_u
        else:
            f_val = f_init
        return f_val

    def u(self, _t, x):
        return torch.exp(-self.scale *
                         ((x - 0.5)**2).sum(dim=-1, keepdim=True))

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


class HJB1(Example):
    '''
    This example is from Section 3.1 of
        Bachouch, A., Huré, C., Langrené, N. et al. Deep Neural Networks Algorithms for Stochastic Control Problems on Finite Horizon: Numerical Applications. Methodol Comput Appl Probab 24, 143-178 (2022).
    and Section 4.3 of
        Weinan E, Han J, Jentzen A (2017) Deep learning-based numerical methods for high-dimensional parabolic partial differential equations and backward stochastic differential equations.
        In: Communications in mathematics and statistics 5, vol 5, pp 349-380.
    '''

    def __init__(
            self,
            dim_x,
            te=torch.tensor(1.),
            nsamp_mc=10**6,
            x0_scale=torch.tensor(1.),
    ) -> None:
        super().__init__(dim_x)
        self.eye_mat = torch.eye(self.dim_x).unsqueeze(0)
        self.nsamp_mc = nsamp_mc
        self.dim_w = dim_x
        self.rand_mc = torch.normal(torch.zeros([self.nsamp_mc, self.dim_w]))

        self.te = te
        self.name = 'HJB Equation1'
        self.x0_scale = x0_scale

        self.f_depends_on_ux = True
        self.f_depends_on_uxx = False

        self.u_depends_on_t = True
        self.has_boundcond = False
        self.has_termcond = True

    def b(self, _t, x):
        return torch.zeros_like(x)

    def sgm_diag(self, _t, x):
        return 2**(0.5) * torch.ones_like(x)

    def u_term(self, x):
        return 1 + torch.log(0.5 * (1 + (x**2).sum(-1, keepdim=True)))

    def h(self, _t, _x, _y, k, ux, _uxx):
        kux = torch.einsum('...i, ...i', k, ux)
        return 2 * kux + k.pow(2).sum(-1, keepdim=True)

    def f(self, _t, _x, _y, ux, _uxx):
        # zu = torch.einsum('...ij, ...j -> ...i', z, u)
        return -(ux**2).sum(-1)  # + 2**(-0.5) * z

    def f_pinn(self, _t, _x, _y, ux, uxx):
        # zu = torch.einsum('...ij, ...j -> ...i', z, u)
        uxx_tr = torch.einsum('...ii -> ...', uxx)
        return uxx_tr - (ux**2).sum(-1)  # + 2**(-0.5) * z

    def u_for_chunk(self, t, x):
        std_dw = (2 * (self.te - t.squeeze(-1)))**(0.5)

        # dw_tte: [t 的轴, MC样本, 自身]
        dw_tte = torch.einsum('..., ij -> ...ij', std_dw, self.rand_mc)
        xdw = (x.unsqueeze(-2) + dw_tte).pow(2).sum(-1, keepdim=True)
        expa_exp = (2 / (1 + xdw)).mean(-2)
        return 1 - torch.log(expa_exp)

    def u(self, t, x, chunk_size=None):
        # x: [时间, 批量, 自身], 或 [批量, 自身]
        # t 将被广播类似 x 的轴的形式

        if chunk_size is None:
            chunk_size = min(100, int(1000 / self.dim_w**2) + 1)

        assert (t.ndim == 1) or (t.ndim == x.ndim)
        assert x.ndim >= 2

        t_expand = t.expand_as(x[..., :1])
        num_points = x.shape[0]
        chunk_size = min(num_points, chunk_size)

        uval_list = []
        ch_num = num_points // chunk_size
        idx_bat = 0
        for _ in range(ch_num):
            t_bat = t_expand[..., idx_bat:idx_bat + chunk_size, :]
            x_bat = x[..., idx_bat:idx_bat + chunk_size, :]
            uval_list.append(self.u_for_chunk(t_bat, x_bat))
            idx_bat += chunk_size
        if num_points % chunk_size > 0:
            t_last = t_expand[..., idx_bat:, :]
            x_last = x[..., idx_bat:, :]
            uval_list.append(self.u_for_chunk(t_last, x_last))

        return torch.concatenate(uval_list, dim=-2)

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


class HJBLQ(Example):
    '''
    This example is from Section 3.2 of
        Bachouch, A., Huré, C., Langrené, N. et al. Deep Neural Networks Algorithms for Stochastic Control Problems on Finite Horizon: Numerical Applications. Methodol Comput Appl Probab 24, 143-178 (2022).
    '''

    def __init__(self,
                 dim_x,
                 isknow_uxx=False,
                 t0=torch.tensor(0.),
                 te=torch.tensor(1.),
                 x0_scale=torch.tensor(1.),
                 numdt_rct=1000) -> None:
        super().__init__(dim_x)
        self.name = 'HJB LQ'
        self.dim_w = dim_x
        self.t0 = t0
        self.te = te
        self.name = 'HJB LQ'
        self.eye_mat = torch.eye(self.dim_x)
        self.eye_np = self.eye_mat.cpu().numpy()
        self.fla_eye_np = self.eye_mat.flatten().cpu().numpy()

        self.numdt_rct = numdt_rct
        # t_rctgird, k_rctgrid = self.solve_rct()
        self.f_depends_on_ux = True
        self.u_depends_on_t = True
        self.has_boundcond = False
        self.has_termcond = True
        self.x0_scale = x0_scale

        self.k_func = self.solve_rct()
        self.isknow_uxx = isknow_uxx
        if isknow_uxx:
            self.f_depends_on_uxx = False
            self.f = self.f_knowuxx
        else:
            self.f_depends_on_uxx = True
            self.f = self.f_unknowuxx

    def f_rct(self, _t, k):
        k_mat = k.reshape((self.dim_x, self.dim_x))
        f_mat = np.einsum('ij, kl -> il', k_mat, k_mat) / (
            1 + k_mat.trace()) - 2 * k_mat - self.eye_np
        return f_mat.ravel()

    def solve_rct(self):
        t0 = self.t0.cpu().numpy()
        te = self.te.cpu().numpy()
        t_part = np.linspace(self.te.cpu().numpy(),
                             self.t0.cpu().numpy(),
                             self.numdt_rct + 1,
                             endpoint=True)
        res = solve_ivp(self.f_rct, (te, t0),
                        self.fla_eye_np,
                        method='RK45',
                        t_eval=t_part)

        t_grid = np.flip(res.t)
        k_val = res.y.transpose().reshape([-1, self.dim_x, self.dim_x])
        k_on_grid = np.flip(k_val, axis=0)
        k_spl = CubicSpline(t_grid, k_on_grid, axis=0)

        def k_func(t):
            kt_np = k_spl(t.squeeze(-1).cpu().numpy())
            return torch.from_numpy(kt_np).to(t.device).unsqueeze(-3)

        return k_func

    def b(self, _t, x):
        return torch.zeros_like(x)

    def sgm_diag(self, _t, x):
        return torch.ones_like(x)

    def f_knowall(self, t, x, _u, _ux, _uxx):
        u = self.u(t, x)
        ux = self.ux(t, x)
        uxx = self.uxx(t, x)
        return self.f_knowuxx(t, x, u, ux, uxx)

    def f_knowuxx(self, t, x, y, ux, _uxx):
        uxx_val = self.uxx(t, x)
        return self.f_unknowuxx(t, x, y, ux, uxx_val)

    def f_unknowuxx(self, _t, x, _y, ux, uxx):
        ux_x = torch.einsum('...i, ...ji', x, ux)
        ux_sum = ux.sum(-1)
        uxx_tr = torch.einsum('...ii -> ...', uxx)
        xx = x.pow(2).sum(-1, keepdim=True)
        return ux_x - ux_sum.pow(2) / (4 + 2 * uxx_tr) + xx - 0.5 * uxx_tr

    def f_pinn(self, _t, x, _y, ux, uxx):
        ux_x = torch.einsum('...i, ...ji', x, ux)
        ux_sum = ux.sum(-1)
        uxx_tr = torch.einsum('...ii -> ...', uxx)
        xx = x.pow(2).sum(-1, keepdim=True)
        return ux_x - ux_sum.pow(2) / (4 + 2 * uxx_tr) + xx

    def u_term(self, x):
        return (x**2).sum(-1, keepdims=True)

    def u(self, t, x):
        kt_val = self.k_func(t)
        return torch.einsum('...i, ...yij, ...j -> ...y', x, kt_val, x)

    # def dudt(self, t, x):
    #     dkdt_val = self.f_rct(t, self.k_func(t))
    #     return torch.einsum('...i, ...yij, ...j -> ...y', x, dkdt_val, x)

    def ux(self, t, x):
        kt_val = self.k_func(t)
        return torch.einsum('...yij, ...j -> ...yi', 2 * kt_val, x)

    def uxx(self, t, _x):
        kt_val = self.k_func(t)
        return 2 * kt_val

    def x0_points(self, num_points):
        return 2 * self.x0_scale * (torch.rand(num_points, self.dim_x) - 1 / 2)

    def test_points(self, num_points):
        return self.x0_points(num_points)


class Counter(Example):

    def __init__(
            self,
            dim_x,
            c_pert=torch.tensor(1.),
            te=torch.tensor(1.),
            x0_scale=torch.tensor(1.),
    ) -> None:
        super().__init__(dim_x)
        self.eye_mat = torch.eye(self.dim_x).unsqueeze(0)
        self.dim_w = dim_x
        self.c_pert = c_pert

        self.te = te
        self.name = 'Counter Example'
        self.x0_scale = x0_scale

        self.f_depends_on_ux = False
        self.f_depends_on_uxx = False

        self.u_depends_on_t = True
        self.has_boundcond = False
        self.has_termcond = True

    def b(self, _t, x):
        return torch.zeros_like(x)

    def sgm_diag(self, _t, x):
        return torch.ones_like(x)

    def u_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, _y, _ux, _uxx):
        # f = L0 u
        dt_u = torch.cos(t + x).mean(-1, keepdim=True)
        dxx_u = -torch.sin(t + x).mean(-1, keepdim=True)
        return -dt_u - 0.5 * dxx_u

    def f_pinn(self, t, x, _y, _ux, uxx):
        # f_pinn = -dt_u
        dt_u = torch.cos(t + x).mean(-1, keepdim=True)
        return -dt_u

    def u(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)

    def u_pert(self, t, x):
        return self.u(
            t, x) + self.c_pert * (self.te - t) * x.mean(-1, keepdim=True)

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        # e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


==> CodeAndFig/SOCMN_HJBv3_d2e3_te0.1/socmart.py <==
import time

import matplotlib.pyplot as plt
import numpy as np
import torch
from torch import nn
from torch.func import jacrev, vmap
# from torch.nn.parallel import DistributedDataParallel as DDP
# import torch.multiprocessing as mp
import torch.distributed as dist
import os
# from itertools import product
from torch.nn.utils import skip_init


def setup_mp(rank, world_size):
    os.environ['MASTER_ADDR'] = 'localhost'
    os.environ['MASTER_PORT'] = '12355'

    # initialize the process group
    try:
        dist.init_process_group("nccl", rank=rank, world_size=world_size)
        print('Using nccl backend')
    except RuntimeError:
        dist.init_process_group("gloo", rank=rank, world_size=world_size)
        print('Nccl is unavailable. Use gloo backend instead.')


def cleanup():
    dist.destroy_process_group()


def get_bat_idx(star_idx: int, bat_size: int, fullsize: int):
    idx_end = star_idx + bat_size
    if idx_end >= fullsize:
        idx_end = fullsize
        next_staridx = 0
    else:
        next_staridx = idx_end
    return idx_end, next_staridx


def bat_grads(func, inputs, arg_grad=None, hessian=False):
    '''
    ****** 加工中
    批量计算 func(input) 的梯度,
    并输出 jac_func(*input) 和 func(*input).
    其中,
    func(*inputs): [各个批量轴, 自身]
    jac_func(*inputs): [各个批量轴, f的输出轴, 梯度的轴]

    并且,
    func: callable
    inputs: Tuple, (x1, x2, x3, ...), 其中, xi 的轴为 [各个批量轴, 自身]
    arg_grad: int, inputs[arg_grad] 为需要批量求梯度的自变量
    '''

    if arg_grad is None:
        arg_grad = len(inputs) - 1

    fla_inputs = [x.flatten(0, -2).contiguous() for x in inputs]

    def mod_func(*args):
        y = func(*args)
        return y, y

    if not hessian:
        fla_jacf, fla_f = vmap(jacrev(mod_func, argnums=arg_grad,
                                      has_aux=True),
                               in_dims=0)(*fla_inputs)
        fla_output = (fla_jacf, fla_f)
    else:

        def mod_jac(*args):
            dy_y = jacrev(mod_func, argnums=arg_grad, has_aux=True)(*args)
            return dy_y[0], dy_y

        fla_hessf, (fla_jacf, fla_f) = vmap(jacrev(mod_jac,
                                                   argnums=arg_grad,
                                                   has_aux=True),
                                            in_dims=0)(*fla_inputs)
        fla_output = (fla_hessf, fla_jacf, fla_f)

    return [
        fi.unflatten(0, inputs[arg_grad].shape[:-1]).contiguous()
        for fi in fla_output
    ]


def bat_jac(func, inputs, arg_grad=-1):

    def mod_func(*args):
        y = func(*args)
        return torch.einsum('...i-> i', y), y

    jac_func = jacrev(mod_func, argnums=arg_grad, has_aux=True)
    fp_val, f_val = jac_func(*inputs)
    return torch.einsum('i...j -> ...ij', fp_val), f_val


def bat_grad(func, inputs, arg_grad=-1, keepvdim=True):
    # 计算 inputs -> func 关于 inputs[arg_grad] 的偏导数
    # 其中 func(*inputs) 的轴为 [批量轴, ..., 批量轴, 1]

    ori_reggrad = inputs[arg_grad].requires_grad
    inputs[arg_grad].requires_grad = True
    val = func(*inputs)
    dx_val = torch.autograd.grad(val,
                                 inputs[arg_grad],
                                 grad_outputs=torch.ones_like(val),
                                 create_graph=True)[0]
    if keepvdim is True:
        dx_val = dx_val.unsqueeze(-2)

    inputs[arg_grad].requires_grad = ori_reggrad
    return dx_val, val


def setup_dist(rank, world_size):
    os.environ['MASTER_ADDR'] = 'localhost'
    os.environ['MASTER_PORT'] = '12355'

    # initialize the process group
    dist.init_process_group("gloo", rank=rank, world_size=world_size)


class SDEsolver(object):

    def __init__(self, te, num_dt, b_func, sgmd_func, dim_w) -> None:

        dt = te / num_dt
        self.num_dt = num_dt
        self.te = te
        self.dt = dt
        self.t_part = torch.linspace(0., te, num_dt)

        self.b_func = b_func
        self.sgmd_func = sgmd_func
        self.dim_w = dim_w

        # self.isz_in_f = isz_in_f

    def simu_euler(self, x_start, t_start=torch.tensor(0.)):
        # x_start: [路径, 自身]
        x_start = x_start

        # dwt: [时间步, 路径, 自身]
        dwt = torch.normal(
            mean=torch.zeros([self.num_dt, x_start.shape[0], self.dim_w]),
            std=torch.sqrt(self.dt),
        )

        # xt: [时间步, 路径, 自身]
        xt = torch.zeros([self.num_dt + 1, x_start.shape[0], x_start.shape[1]])
        xt[0] = x_start
        tn = t_start
        for n in range(self.num_dt):
            sgm_dwt = self.sgm_func(xt[n]) * dwt[n]
            xt[n + 1] = xt[n] + self.b_func(xt[n]) * self.dt + sgm_dwt
            tn += self.dt
        return xt, dwt


class VovNet(nn.Module):

    def __init__(
        self,
        xdims: list,
        act_func=nn.ReLU,
        shell_func=None,
    ):
        # dims: list of ints, or [int, int, ..., int, [int, int]].

        super().__init__()
        dim_x = xdims[0]
        dim_out = xdims[-1]
        self.dim_x = dim_x
        self.dim_out = dim_out
        self.num_hidden = len(xdims) - 2
        self.tlayer = nn.Linear(1, xdims[1])
        self.xlayer = nn.Linear(dim_x, xdims[1])
        self.cum_txlayer = nn.Linear(xdims[1], dim_out)

        if self.num_hidden > 0:
            hid_layers = [act_func()]
            for i in range(1, self.num_hidden):
                act_aff = nn.Sequential(
                    nn.Linear(xdims[i], xdims[i + 1]),
                    act_func(),
                )
                hid_layers.append(act_aff)
            cum_layers = [nn.Linear(dim, dim_out) for dim in xdims[1:-1]]
        else:
            hid_layers = [nn.Identity()]
            cum_layers = [nn.Identity()]
        self.hid_layers = nn.Sequential(*hid_layers)
        self.cum_layers = nn.Sequential(*cum_layers)
        self.num_cumlayer = len(cum_layers) + 1

        if shell_func is None:
            self.shell_func = lambda _t, y: y
        else:
            self.shell_func = shell_func

    def forward(self, t, x):
        h = self.tlayer(t) + self.xlayer(x)
        s = self.cum_txlayer(h)
        for h_layer, sc_layer in zip(
                self.hid_layers,
                self.cum_layers,
        ):
            h = h_layer(h)
            s = s + sc_layer(h)
        return self.shell_func(t, s / self.num_cumlayer)


class StackNet(nn.Module):

    def __init__(
        self,
        xdims: list,
        act_func=nn.ReLU,
        shell_func=None,
    ):
        # dims: list of ints, or [int, int, ..., int, [int, int]].

        super().__init__()
        dim_x = xdims[0]
        dim_out = xdims[-1]
        self.dim_x = dim_x
        self.dim_out = dim_out
        self.num_hidden = len(xdims) - 2
        self.tlayer = nn.Linear(1, xdims[1])
        self.xlayer = nn.Linear(dim_x, xdims[1])
        # self.cum_txlayer = nn.Linear(xdims[1], dim_out)

        if self.num_hidden > 0:
            hid_layers = [act_func()]
            for i in range(1, self.num_hidden):
                act_aff = nn.Sequential(
                    nn.Linear(xdims[i], xdims[i + 1]),
                    act_func(),
                )
                hid_layers.append(act_aff)
            cum_layers = [nn.Linear(dim, dim_out) for dim in xdims[1:-1]]
        else:
            hid_layers = [nn.Identity()]
            cum_layers = [nn.Identity()]
        self.hid_layers = nn.Sequential(*hid_layers)
        self.cum_layers = nn.Sequential(*cum_layers)
        self.num_cumlayer = len(cum_layers) + 1

        if shell_func is None:
            self.shell_func = lambda _t, y: y
        else:
            self.shell_func = shell_func

    def forward(self, t, x):
        h = self.tlayer(t) + self.xlayer(x)
        sc_list = [h]
        for h_layer, sc_layer in zip(
                self.hid_layers,
                self.cum_layers,
        ):
            h = h_layer(h)
            sc_list.append(sc_layer(h))
        return self.shell_func(t, torch.cat(sc_list, dim=-1))


def ortho_linear(dim_in, dim_out):
    lin_lay = skip_init(nn.Linear, dim_in, dim_out)
    nn.init.orthogonal_(lin_lay.weight)
    return lin_lay


class DNNtx(nn.Module):

    def __init__(self,
                 xdims: list,
                 shell_func=None,
                 act_func=nn.GELU,
                 ortho_weight=False):
        # dims: list of ints, or [int, int, ..., int, [int, int]].
        # pre_func: (t, x, layer_output) -> dnn_output

        super().__init__()
        dim_x = xdims[0]
        dim_out = xdims[-1]
        self.dim_x = dim_x
        self.dim_out = dim_out
        self.num_hidden = len(xdims) - 2

        if ortho_weight is True:
            lay_init = ortho_linear
        else:
            lay_init = nn.Linear

        self.tlayer = nn.Linear(1, xdims[1])
        self.xlayer = lay_init(dim_x, xdims[1])

        if self.num_hidden > 0:
            layers = [act_func()]
            for i in range(1, self.num_hidden):
                layers.append(lay_init(xdims[i], xdims[i + 1]))
                layers.append(act_func())
            if isinstance(dim_out, int):  # if the NN is vector-valued
                layers.append(lay_init(xdims[-2], dim_out))
            else:  # if the NN is tensor-valued
                dim_flatout = torch.prod(torch.tensor(dim_out))
                layers.append(lay_init(xdims[-2], dim_flatout))
                layers.append(nn.Unflatten(-1, dim_out), )
        else:
            layers = [nn.Identity()]
        self.layers = nn.Sequential(*layers)
        if shell_func is None:
            self.pre_func = lambda _t, y: y
        else:
            self.pre_func = shell_func

    def forward(self, t, x):
        tx = self.tlayer(t) + self.xlayer(x)
        y = self.pre_func(t, self.layers(tx))
        return y

    def dx(self, t, x):
        ux_val, u_val = bat_jac(self.forward, (t, x), arg_grad=1)
        # ux_val, u_val = bat_grads(self.forward, (t, x),
        #                           arg_grad=1,
        #                           hessian=False)
        return ux_val, u_val

    def dxx(self, t, x):
        uxx_val, ux_val, u_val = bat_grads(self.forward, (t, x),
                                           arg_grad=1,
                                           hessian=True)
        return uxx_val, ux_val, u_val

    # def set_optim(self, Optim, **kwarg):
    #     self.kwarg_optim = kwarg
    #     self.Optim = Optim

    # def set_sch(self, Sch, **kwarg):
    #     self.kwarg_sch = kwarg
    #     self.Sch = Sch

    # def init_optim(self):
    #     self.optim = self.Optim(self.parameters(), **self.kwarg_optim)
    #     if self.Sch is not None:
    #         self.sch = self.Sch(self.optim, **self.kwarg_sch)
    #     else:
    #         self.sch = None


def tensor_sample(tensor, num):
    tot_num = tensor.shape[0]
    num_samp = min(num, tot_num)
    idx = torch.randperm(tot_num)[:num_samp]
    return tensor[idx]


class SOCMartNet(object):

    def __init__(self,
                 dt,
                 b_func,
                 sgmd_func,
                 h_func,
                 ufunc_term,
                 dim_w,
                 f_func=None,
                 h_depends_on_ux=True,
                 h_depends_on_uxx=False,
                 t0=torch.tensor(0.)) -> None:
        self.dt = dt
        self.t0 = t0

        self.h_func = h_func
        self.f_func = f_func
        self.b_func = b_func
        self.sgmd_func = sgmd_func
        self.dim_w = dim_w
        self.dim_x = dim_w

        self.vfunc_term = ufunc_term

        self.ham_hist = None
        self.lossmart_hist = None
        self.error_hist = None
        self.it_hist = None
        self.epoch_hist = None

        self.h_depends_on_ux = h_depends_on_ux
        self.h_depends_on_uxx = h_depends_on_uxx

        self.normalize_test = False
        self.old_delm = 0.
        self.old_test = 0.

        self.loss_val = None

        self.world_size = dist.get_world_size()

    def simu_path(self, x0, num_dt, ant_var=False):
        # x0: [path, x]

        dt = self.dt
        num_path = x0.shape[0]

        xt = [torch.concat([x0, x0], dim=0)] if ant_var is True else [x0]
        sgmt = []

        tn = self.t0
        t_part = [self.t0]
        for n in range(num_dt):
            btn_dt = self.b_func(tn, xt[n]) * dt
            sgmd_tn = self.sgmd_func(tn, xt[n])
            sgmt.append(sgmd_tn)
            dwt_path = torch.normal(
                mean=torch.zeros([num_path, self.dim_w]),
                std=torch.sqrt(dt),
            )
            if ant_var is True:
                dwt_path = torch.concat([dwt_path, -dwt_path], dim=1)
            xt.append(xt[n] + btn_dt + sgmd_tn * dwt_path)
            tn = tn + dt
            t_part.append(tn)

        sgmt.append(self.sgmd_func(tn, xt[-1]))
        xt = torch.stack(xt, dim=0)
        sgmt = torch.stack(sgmt, dim=0)
        t_part = torch.stack(t_part)
        return t_part, xt, sgmt

    def loss_mart(self, v_path, h_path, rho_path, vte):
        v_path = torch.cat([v_path, vte.unsqueeze(0)], dim=0)
        h_path = torch.cat([h_path, h_path[-1].unsqueeze(0)], dim=0)

        del_v = (v_path[1:] - v_path[:-1]) / self.dt
        avg_h = 0.5 * (h_path[1:] + h_path[:-1])

        rho_delm = (rho_path * (del_v + avg_h)).mean([0, 1])
        rhodelm_detach = rho_delm.detach()
        dist.all_reduce(rhodelm_detach)

        loss_val = 2 / self.world_size * (rhodelm_detach * rho_delm).mean()
        return loss_val

    def ham(self, h_path):
        return h_path.mean()

    def loss_zc(self, t, xt, ut, uxt, uxxt, zt, dwt):
        zdw = torch.einsum('...ij, ...j -> ...i', zt[:-1], dwt[:-1])
        ut_euler = torch.zeros_like(ut)
        ut_euler[0] = ut[0]
        for n in range(t.shape[0] - 1):
            ut_euler[n + 1] = ut_euler[n] - self.f_func(
                t[n], xt[n], ut_euler[n], uxt[n], uxxt[n]) * self.dt + zdw[n]
        loss_val = (ut_euler - ut).pow(2).mean()
        return loss_val

    def loss_term(self, xterm, unn_term):
        return (unn_term - self.vfunc_term(xterm)).pow(2).mean()

    def bat(self, t_bat, xt_bat, u_nn, v_nn):
        if self.h_depends_on_uxx:
            raise RuntimeError('unsupported h_depends_on_uxx')
            # vxx_bat, vx_bat, v_bat = v_nn.module.dxx(t_bat, xt_bat)
        elif self.h_depends_on_ux:
            vx_bat, v_bat = bat_grad(v_nn, (t_bat, xt_bat),
                                     arg_grad=-1,
                                     keepvdim=True)
            vxx_bat = None
        else:
            v_bat = v_nn(t_bat, xt_bat)
            vx_bat = None
            vxx_bat = None

        if self.f_func is None:
            ut_bat = u_nn(t_bat, xt_bat)
            h_bat = self.h_func(t_bat, xt_bat, ut_bat, v_bat, vx_bat, vxx_bat)
        else:
            h_bat = self.f_func(t_bat, xt_bat, v_bat, vx_bat, vxx_bat)

        return v_bat, h_bat

    def ortho_loss(self, test_vec):
        cov_mat = torch.cov(test_vec.transpose(1, 0))
        loss1 = (cov_mat - torch.eye(cov_mat.shape[0])).pow(2).mean()
        loss2 = (cov_mat.diag() - 1.).pow(2).mean()
        return loss1 + loss2

    # def pretrain_test(self):
    #     for _ in range(step_rho):
    #         rho_bat = rho_nn(t_bat[:-1], xt_bat[:-1])
    #         fla_rhobat = tensor_sample(rho_bat.flatten(0, 1), numsampcov_rank)
    #         ortho_loss = self.ortho_loss(fla_rhobat)
    #         ortho_loss.backward()
    #         rhonn_optim.step()
    #         rhonn_optim.zero_grad()

    def train(
            self,
            nets,
            optims,
            schs,
            max_iter,
            x0,
            batsize_arr: list,
            rank='None',
            lamb0=1.,
            batsize_milstone=None,
            num_dt=10,
            err_func=lambda: torch.nan,
            log_gap=10,
            step_uv=2,
            step_rho=1,
            del_lamb=10,
            max_lamb=1000.,
            beta_term=0.,
            max_epoch=float('inf'),
    ):

        u_nn, v_nn, rho_nn = nets
        unn_optim, vnn_optim, rhonn_optim = optims
        unn_sch, vnn_sch, rhonn_sch = schs

        rt0 = time.time()
        u_nn.train()
        v_nn.train()
        rho_nn.train()

        tot_size = x0.shape[0]

        t_part, xt = self.simu_path(x0, num_dt=num_dt)[:2]
        t = t_part.expand(1, tot_size, -1).transpose(0, 2).contiguous()
        vte = self.vfunc_term(xt[-1])

        it_hist = []
        epoch_hist = []
        rt_hist = []
        ham_hist = []
        lossmart_hist = []
        error_hist = []

        lamb = lamb0
        it = 0
        epoch = 0.
        bat_stage = 0
        bat_size = batsize_arr[bat_stage]
        if batsize_milstone is None:
            batsize_milstone = []
        batsize_milstone = batsize_milstone + [max_iter + 1]

        while True:

            if (it > max_iter) or (epoch > max_epoch):
                break
            if it >= batsize_milstone[bat_stage]:
                bat_stage += 1
                bat_size = batsize_arr[bat_stage]

            bat_idx = torch.randperm(tot_size)[:bat_size]
            t_bat = t[:-1, bat_idx]
            xt_bat = xt[:-1, bat_idx]
            vte_bat = vte[bat_idx]
            rho_bat = rho_nn(t_bat, xt_bat).detach()
            for _ in range(step_uv):
                v_bat, h_bat = self.bat(t_bat, xt_bat, u_nn, v_nn)

                loss_mart = self.loss_mart(v_bat, h_bat, rho_bat, vte_bat)
                if beta_term > 0:
                    loss_mart = loss_mart + beta_term * (
                        v_nn(t[-1, bat_idx], xt[-1, bat_idx]) -
                        vte_bat).pow(2).mean()

                lamb = min(
                    max_lamb,
                    lamb + del_lamb * loss_mart.detach(),
                )
                ham_val = self.ham(h_bat)
                if self.f_func is None:
                    loss_tot = ham_val + lamb * loss_mart
                    loss_tot.backward()
                    unn_optim.step()
                    vnn_optim.step()
                    unn_optim.zero_grad()
                    vnn_optim.zero_grad()
                else:
                    loss_tot = lamb * loss_mart
                    loss_tot.backward()
                    vnn_optim.step()
                    vnn_optim.zero_grad()

            v_bat, h_bat = self.bat(t_bat, xt_bat, u_nn, v_nn)
            for _ in range(step_rho):
                rho_bat = rho_nn(t_bat, xt_bat)
                loss_test = -self.loss_mart(v_bat.detach(), h_bat.detach(),
                                            rho_bat, vte_bat)
                loss_test.backward()
                rhonn_optim.step()
                rhonn_optim.zero_grad()

            if it % log_gap == 0:
                error = err_func().detach()
                lr = vnn_optim.param_groups[0]['lr']
                rt = time.time() - rt0
                it_hist.append(it)
                epoch_hist.append(epoch)
                rt_hist.append(rt)

                ham_hist.append(ham_val.detach())
                lossmart_hist.append(loss_mart.detach())
                error_hist.append(error.detach())
                print(
                    f"rank: {rank}\niter step: [{it}/{max_iter}], rt: {rt:.2f}, epoch: {epoch:.2f},\nbat_size: {bat_size}, lr: {lr:.5}, lambda: {lamb:.5},\nloss_mart: {loss_mart.item():.5}, ham: {ham_val.item():.5},\nerror: {error:.5}\n"
                )

            it += 1
            epoch += bat_size / tot_size
            if (unn_sch is not None) and (self.f_func is None):
                unn_sch.step()
            if vnn_sch is not None:
                vnn_sch.step()
            if rhonn_sch is not None:
                rhonn_sch.step()

        self.it_hist = torch.tensor(it_hist)
        self.rt_hist = torch.tensor(rt_hist)
        self.epoch_hist = torch.tensor(epoch_hist)
        self.ham_hist = torch.stack(ham_hist, dim=0)
        self.lossmart_hist = torch.stack(lossmart_hist, dim=0)
        self.error_hist = torch.stack(error_hist, dim=0)

        u_nn.eval()
        v_nn.eval()
        rho_nn.eval()
        return u_nn, v_nn, rho_nn


def plot_solution(xcoord_plot, unn_plot, utrue_plot, sav_name, ylim=None):
    plt.plot(
        xcoord_plot,
        utrue_plot,
        label='True solution',
        color='blue',
    )
    if unn_plot is not None:
        plt.scatter(
            xcoord_plot,
            unn_plot,
            label='Predicted solution',
            color='red',
        )
    if ylim is not None:
        plt.ylim(*ylim)
    # ax.set(xlim=(-1, 1), ylim=(-5, 20))
    plt.legend()
    plt.savefig(sav_name)
    # plt.show()
    plt.close()


def plot_hist(
    sav_name,
    x_arr_list,
    y_arr_list,
    lable_list=None,
    color_list=None,
    xlabel=None,
    ylabel=None,
    alpha=None,
    yscal='log',
    linewidth=None,
    ylim0=None,
    ylim1=None,
):

    if lable_list is None:
        lable_list = [None] * len(x_arr_list)
        plot_legend = False
    else:
        plot_legend = True

    if color_list is None:
        color_list = [None] * len(x_arr_list)

    plt.yscale(yscal)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)

    for x_arr, y_arr, label, color in zip(
            x_arr_list,
            y_arr_list,
            lable_list,
            color_list,
    ):
        plt.plot(
            x_arr,
            y_arr,
            label=label,
            alpha=alpha,
            color=color,
            linewidth=linewidth,
        )
    plt.ylim(ylim0, ylim1)
    plt.tight_layout()

    if plot_legend:
        plt.legend()
    plt.savefig(sav_name)
    plt.close()


def plots(dim_x,
          u_true,
          u_nn,
          sav_name,
          x_scale=1.,
          ylim0=None,
          ylim1=None,
          unit_ball=True):
    xcoord_plot, x_tup = x_segs(dim_x, x_scale, unit_ball)
    savnam_tup = ('_1stcoord', '_diag')
    u_true_list = [u_true(x).cpu().numpy() for x in x_tup]

    if u_nn is not None:
        u_nn_list = [u_nn(x).detach().cpu().numpy() for x in x_tup]
        u_max = np.nanmax([u_true_list, u_nn_list])
        u_min = np.nanmin([u_true_list, u_nn_list])
    else:
        u_nn_list = [None for _ in x_tup]
        u_max = np.nanmax(u_true_list)
        u_min = np.nanmin(u_true_list)

    if ylim0 is None:
        ylim0 = min(0, u_min * 1.3)
    if ylim1 is None:
        ylim1 = max(0, u_max * 1.3)

    for i in range(len(u_nn_list)):
        plot_solution(
            xcoord_plot.cpu().numpy(),
            u_nn_list[i],
            u_true_list[i],
            sav_name + savnam_tup[i] + '.pdf',
            ylim=(ylim0, ylim1),
        )


def plots_true(dim_x, u_funcs, labels, sav_name, x_scale=1., unit_ball=True):
    xcoord_plot, x_tup = x_segs(dim_x, x_scale, unit_ball)
    savnam_tup = ('_1stcoord', '_diag')
    u_list = [[u(x).cpu().numpy() for u in u_funcs] for x in x_tup]
    u_max = np.nanmax(u_list)
    u_min = np.nanmin(u_list)
    ylim0 = min(0, u_min * 1.3)
    ylim1 = max(0, u_max * 1.3)

    for savnam, ufuncs_forx in zip(savnam_tup, u_list):
        for ux, lab in zip(ufuncs_forx, labels):
            plt.plot(
                xcoord_plot.cpu().numpy(),
                ux,
                label=lab,
            )
        plt.ylim(ylim0, ylim1)
        plt.legend()
        plt.savefig(sav_name + savnam + '.pdf')
        plt.close()


def x_segs(dim_x, x_scale, unit_ball):
    e_diag = torch.ones([dim_x])
    e_1stcoord = torch.zeros([dim_x])
    e_1stcoord[0] = 1

    if unit_ball:
        e_diag = e_diag / torch.norm(e_diag)

    xcoord_plot = torch.linspace(-x_scale, x_scale, 50)
    xdiag = torch.outer(xcoord_plot, e_diag)
    x1stcoord = torch.outer(xcoord_plot, e_1stcoord)

    x_tup = (x1stcoord, xdiag)
    return xcoord_plot, x_tup


==> CodeAndFig/SOCMN_HJBv3_d2e3_te0.1/socp.py <==
# 一些 SOCP 的例子

import torch


class HJB(object):

    def __init__(self, dim_x, t0=torch.tensor(0.)) -> None:
        self.dim_x = dim_x
        self.dim_w = None
        self.dim_u = None
        self.name = 'Default_HJB_equation'
        self.t0 = t0

        self.h_depends_on_u = None
        self.h_depends_on_ux = None
        self.h_depends_on_uxx = None
        self.sgmbar_dependson_t = None

    def mu(self, _t, _x):
        return NotImplementedError

    def sgm_diag(self, _t, _x):
        return NotImplementedError

    def h(self, _t, _x, _u, _ux, _uxx):
        return NotImplementedError

    def v(self, _t, _x):
        return NotImplementedError

    def v_term(self, _x):
        return NotImplementedError

    def x0_points(self, num_points=None):
        return NotImplementedError

    def test_points(self, num_points=None):
        return NotImplementedError


class NonDegHJB(HJB):
    '''
    This example is modified from Section 3.1 of
        Bachouch, A., Huré, C., Langrené, N. et al. Deep Neural Networks Algorithms for Stochastic Control Problems on Finite Horizon: Numerical Applications. Methodol Comput Appl Probab 24, 143-178 (2022).
    and Section 4.3 of
        Weinan E, Han J, Jentzen A (2017) Deep learning-based numerical methods for high-dimensional parabolic partial differential equations and backward stochastic differential equations.
        In: Communications in mathematics and statistics 5, vol 5, pp 349-380.
    '''

    def __init__(
            self,
            dim_x,
            t0=torch.tensor(0.),
            te=torch.tensor(1.),
            nsamp_mc=10**6,
            x0_scale=torch.tensor(1.),
            sgm_scale=torch.tensor(1.),
            unit_ball=True,
    ) -> None:

        super().__init__(dim_x, t0=t0)
        self.dim_w = dim_x
        self.dim_w = dim_x
        self.dim_u = dim_x
        self.unit_ball = unit_ball
        self.sgm_scale = sgm_scale

        self.h_depends_on_v = False
        self.h_depends_on_vx = True
        self.h_depends_on_vxx = False
        self.sgmbar_dependson_t = False

        self.f_depends_on_v = False
        self.f_depends_on_vx = True
        self.f_depends_on_vxx = False

        self.nsamp_mc = nsamp_mc
        # self.rand_mc = torch.normal(torch.zeros([self.nsamp_mc, self.dim_w]))

        self.te = te
        self.name = 'Non-deg_HJB'
        self.x0_scale = x0_scale

    def mu(self, _t, x):
        return torch.zeros_like(x)

    def sgm_diag(self, _t, x):
        return (2**(0.5) * self.sgm_scale) * torch.ones_like(x)

    def g(self, x):
        return torch.log(0.5 * (1 + (x**2).sum(-1, keepdim=True)))

    def v_term(self, x):
        return 1 + self.g(x)

    def h(self, _t, _x, k, _v, vx, _vxx):
        kux = torch.einsum('...l, ...ml-> ...m', k, vx)
        return 2 * kux + k.pow(2).sum(-1, keepdim=True)

    def f(self, _t, _x, _v, vx, _vxx):
        return -(vx**2).sum(-1)

    def v_for_chunk(self, t, x):
        std_dw = (2 * (self.te - t.squeeze(-1)))**(0.5)
        chunksize = min(max(int(10**7 / self.dim_w), 1), self.nsamp_mc)
        nchunk_mc = int(self.nsamp_mc // chunksize) + 1
        expa_exp_list = []
        # 在 mc 的轴上进行分块求平均
        for _ in range(nchunk_mc):
            rand_mc = torch.normal(torch.zeros([chunksize, self.dim_w]),
                                   std=self.sgm_scale)
            # dw_tte: [t 的轴, MC样本, 自身]
            dw_tte = torch.einsum('..., ij -> ...ij', std_dw, rand_mc)
            expa_exp_list.append(
                torch.exp(-self.g(x.unsqueeze(-2) + dw_tte)).mean(-2))
        expa_exp = torch.stack(expa_exp_list).mean(0)
        return 1 - torch.log(expa_exp)

    def v(self, t, x, chunk_size=None):
        # x: [时间, 批量, 自身], 或 [批量, 自身]
        # t 将被广播类似 x 的轴的形式

        if chunk_size is None:
            chunk_size = min(100, int(1000 / self.dim_w**2) + 1)

        assert (t.ndim == 1) or (t.ndim == x.ndim)
        assert x.ndim >= 2

        t_expand = t.expand_as(x[..., :1])
        num_points = x.shape[0]
        chunk_size = min(num_points, chunk_size)

        uval_list = []
        ch_num = num_points // chunk_size
        idx_bat = 0
        for _ in range(ch_num):
            t_bat = t_expand[..., idx_bat:idx_bat + chunk_size, :]
            x_bat = x[..., idx_bat:idx_bat + chunk_size, :]
            uval_list.append(self.v_for_chunk(t_bat, x_bat))
            idx_bat += chunk_size
        if num_points % chunk_size > 0:
            t_last = t_expand[..., idx_bat:, :]
            x_last = x[..., idx_bat:, :]
            uval_list.append(self.v_for_chunk(t_last, x_last))

        return torch.concatenate(uval_list, dim=-2)

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        if self.unit_ball:
            e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


class NonDegHJBv2(NonDegHJB):

    def __init__(
            self,
            dim_x,
            t0=torch.tensor(0.),
            te=torch.tensor(1.),
            nsamp_mc=10**6,
            x0_scale=torch.tensor(1),
            sgm_scale=torch.tensor(1.),
            unit_ball=True,
    ) -> None:
        super().__init__(dim_x,
                         t0=t0,
                         te=te,
                         sgm_scale=sgm_scale,
                         nsamp_mc=nsamp_mc,
                         x0_scale=x0_scale,
                         unit_ball=unit_ball)
        self.name = 'Non-deg_HJBv2'
        self.sqd = dim_x**0.5

    def g(self, x):
        x2 = (x**2).sum(-1, keepdim=True)
        return -x2 + torch.log(0.5 * (1 + x2))


class NonDegHJBv3(NonDegHJB):

    def __init__(
            self,
            dim_x,
            t0=torch.tensor(0.),
            te=torch.tensor(1.),
            delc=0.3,
            nsamp_mc=10**6,
            x0_scale=torch.tensor(1),
            sgm_scale=torch.tensor(1.),
            unit_ball=True,
    ) -> None:
        super().__init__(dim_x,
                         t0=t0,
                         te=te,
                         sgm_scale=sgm_scale,
                         nsamp_mc=nsamp_mc,
                         x0_scale=x0_scale,
                         unit_ball=unit_ball)
        self.delc = delc
        self.delcpi = delc / torch.pi
        self.name = f'Non-deg_HJBv3_delc{delc}_te{te.item()}'

    def g(self, x):
        return (torch.sin(x - torch.pi / 2) +
                torch.sin(1 / (self.delcpi + x.pow(2)))).mean(-1, keepdim=True)


class Counter(HJB):

    def __init__(self,
                 dim_x,
                 t0=torch.tensor(0.),
                 te=torch.tensor(1.),
                 x0_scale=torch.tensor(1.),
                 unit_ball=True) -> None:
        super().__init__(dim_x, t0=t0)
        self.eye_mat = torch.eye(self.dim_x).unsqueeze(0)
        self.dim_w = dim_x
        self.dim_u = 1

        self.te = te
        self.name = 'Counter_Example'
        self.x0_scale = x0_scale
        self.unit_ball = unit_ball

        self.f_depends_on_v = False
        self.f_depends_on_vx = False
        self.f_depends_on_vxx = False

        self.h_depends_on_v = False
        self.h_depends_on_vx = True
        self.h_depends_on_vxx = False

        self.sgmbar_dependson_t = False

    def mu(self, _t, x):
        return torch.zeros_like(x)

    def sgm_diag(self, _t, x):
        return torch.ones_like(x)

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def h(self, t, x, k, _v, vx, _vxx):
        u2_vx = k.pow(2).mean(-1, keepdims=True) * vx.abs().mean(-1)
        return u2_vx + self.f(t, x, _v, vx, _vxx)

    def f(self, t, x, _v, _vx, _vxx):
        dt_u = torch.cos(t + x).mean(-1, keepdim=True)
        dxx_u = -torch.sin(t + x).mean(-1, keepdim=True)
        return -dt_u - 0.5 * dxx_u

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        if self.unit_ball:
            e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


class Counter2(HJB):

    def __init__(self,
                 dim_x,
                 t0=torch.tensor(0.),
                 te=torch.tensor(1.),
                 x0_scale=torch.tensor(1.),
                 unit_ball=True) -> None:

        super().__init__(dim_x, t0=t0)
        self.dim_w = dim_x
        self.dim_u = 1

        self.te = te
        self.name = 'Counter_Example2'
        self.x0_scale = x0_scale
        self.unit_ball = unit_ball
        self.cx = torch.pi / 2
        self.sq_d = self.dim_x**0.5

        self.f_depends_on_v = False
        self.f_depends_on_vx = False
        self.f_depends_on_vxx = False

        self.h_depends_on_v = False
        self.h_depends_on_vx = True
        self.h_depends_on_vxx = False

        self.sgmbar_dependson_t = False

    def mu(self, _t, x):
        return torch.zeros_like(x)

    def sgm_diag(self, _t, x):
        return torch.ones_like(x)

    def v_term(self, x):
        return 1. + self.sq_d * x.mean(-1, keepdim=True) + torch.sin(
            self.te + self.cx * x).mean(-1, keepdim=True)

    def h(self, t, x, k, _v, vx, _vxx):
        u2_vx = k.pow(2).mean(-1, keepdims=True) * vx.abs().mean(-1)
        return u2_vx + self.f(t, x, _v, vx, _vxx)

    def f(self, t, x, _v, _vx, _vxx):
        tcx = t + self.cx * x
        dt_u = torch.cos(tcx).mean(-1, keepdim=True)
        dxxu_half = (-0.5 * self.cx**2) * torch.sin(tcx).mean(-1, keepdim=True)
        return -dt_u - dxxu_half

    def v(self, t, x):
        return 1. + self.sq_d * x.mean(-1, keepdim=True) + torch.sin(
            t + self.cx * x).mean(-1, keepdim=True)

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        if self.unit_ball:
            e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


class Counter2_1(HJB):

    def __init__(self,
                 dim_x,
                 t0=torch.tensor(0.),
                 te=torch.tensor(1.),
                 x0_scale=torch.tensor(1.),
                 unit_ball=True) -> None:

        super().__init__(dim_x, t0=t0)
        self.eye_mat = torch.eye(self.dim_x).unsqueeze(0)
        self.dim_w = dim_x
        self.dim_u = 1

        self.te = te
        self.name = 'Counter_Example2'
        self.x0_scale = x0_scale
        self.unit_ball = unit_ball
        self.sq_d = self.dim_x**0.5
        self.t_scale = 1.
        self.f_depends_on_v = False
        self.f_depends_on_vx = False
        self.f_depends_on_vxx = False

        self.h_depends_on_v = False
        self.h_depends_on_vx = True
        self.h_depends_on_vxx = False

        self.sgmbar_dependson_t = False

    def mu(self, _t, x):
        return torch.zeros_like(x)

    def sgm_diag(self, _t, x):
        return torch.ones_like(x)

    def v_term(self, x):
        return 1. + self.sq_d * torch.exp(
            self.t_scale * self.te) * torch.sin(x).mean(-1, keepdim=True)

    def h(self, t, x, k, _v, vx, _vxx):
        u2_vx = k.pow(2).mean(-1, keepdims=True) * vx.abs().mean(-1)
        return u2_vx + self.f(t, x, _v, vx, _vxx)

    def f(self, t, x, _v, _vx, _vxx):
        csinx = self.sq_d * torch.sin(x).mean(-1, keepdim=True)
        sca_t = torch.exp(self.t_scale * t)
        dt_u = self.t_scale * sca_t * csinx
        dxx_u = -self.t_scale**2 * sca_t * csinx
        return -dt_u - 0.5 * dxx_u

    def v(self, t, x):
        return 1. + self.sq_d * torch.exp(
            self.t_scale * t) * torch.sin(x).mean(-1, keepdim=True)

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        if self.unit_ball:
            e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


class Counter2expneqx2(HJB):

    def __init__(self,
                 dim_x,
                 t0=torch.tensor(0.),
                 te=torch.tensor(1.),
                 x0_scale=torch.tensor(1.),
                 unit_ball=True) -> None:
        super().__init__(dim_x, t0=t0)
        self.eye_mat = torch.eye(self.dim_x).unsqueeze(0)
        self.dim_w = dim_x
        self.dim_u = 1

        self.te = te
        self.name = 'Counter_Example2'
        self.x0_scale = x0_scale
        self.x_scale = torch.pi / 2
        self.t_scale = 1 / 2
        self.unit_ball = unit_ball

        self.f_depends_on_v = False
        self.f_depends_on_vx = False
        self.f_depends_on_vxx = False

        self.h_depends_on_v = False
        self.h_depends_on_vx = True
        self.h_depends_on_vxx = False

        self.sgmbar_dependson_t = False

    def mu(self, _t, x):
        return torch.zeros_like(x)

    def sgm_diag(self, _t, x):
        return torch.ones_like(x)

    def gp0(self, s):
        return torch.exp(-s.pow(2))

    def g(self, s):
        gp0 = self.gp0(s)
        gp1 = -2 * s * gp0
        gp2 = (-2 + 4 * s.pow(2)) * gp0
        return gp0, gp1, gp2

    def v_term(self, x):
        y = (x.pow(2) * self.gp0(x)).sum(-1, keepdim=True)
        return 0.5 + torch.exp(self.t_scale * self.te) * y

    def h(self, t, x, k, _v, vx, _vxx):
        u2_vx = k.pow(2).mean(-1, keepdims=True)
        return u2_vx + self.f(t, x, _v, vx, _vxx)

    def f(self, t, x, v, _vx, _vxx):
        gp0, gp1, gp2 = self.g(x)
        y = (x.pow(2) * gp0).sum(-1, keepdims=True)
        v_t = self.t_scale * torch.exp(self.t_scale * t) * y
        # v_t = self.t_scale * (v - 0.5)
        vxx_half = torch.exp(self.t_scale * t) * (
            gp0 + 2 * x * gp1 + 0.5 * x.pow(2) * gp2).sum(-1, keepdims=True)
        return -v_t - vxx_half

    def v(self, t, x):
        y = (x.pow(2) * self.gp0(x)).sum(-1, keepdims=True)
        return 0.5 + torch.exp(self.t_scale * t) * y

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        if self.unit_ball:
            e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


class Counter2expcos(HJB):

    def __init__(self,
                 dim_x,
                 t0=torch.tensor(0.),
                 te=torch.tensor(1.),
                 x0_scale=torch.tensor(1.),
                 unit_ball=True) -> None:
        super().__init__(dim_x, t0=t0)
        self.eye_mat = torch.eye(self.dim_x).unsqueeze(0)
        self.dim_w = dim_x
        self.dim_u = 1

        self.te = te
        self.name = 'Counter_Example2'
        self.x0_scale = x0_scale
        self.x_scale = torch.pi / 2
        self.unit_ball = unit_ball

        self.f_depends_on_v = False
        self.f_depends_on_vx = False
        self.f_depends_on_vxx = False

        self.h_depends_on_v = False
        self.h_depends_on_vx = True
        self.h_depends_on_vxx = False

        self.sgmbar_dependson_t = False

    def mu(self, _t, x):
        return torch.zeros_like(x)

    def sgm_diag(self, _t, x):
        return torch.ones_like(x)

    def v_term(self, x):
        y = (x.pow(2) * torch.cos(x)).sum(-1, keepdim=True)
        return torch.exp(self.te) * y

    def h(self, t, x, k, _v, vx, _vxx):
        u2_vx = k.pow(2).mean(-1, keepdims=True)
        return u2_vx + self.f(t, x, _v, vx, _vxx)

    def f(self, t, x, v, _vx, _vxx):
        cos_val = torch.cos(x)
        sin_val = torch.sin(x)
        v_t = v
        v_xx = torch.exp(t) * (2 * cos_val - 4 * x * sin_val).sum(
            -1, keepdim=True) - v
        return -v_t - v_xx / 2

    def v(self, t, x):
        y = (x.pow(2) * torch.cos(x)).sum(-1, keepdim=True)
        return torch.exp(t) * y

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        if self.unit_ball:
            e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


class Counter2sin(HJB):

    def __init__(self,
                 dim_x,
                 t0=torch.tensor(0.),
                 te=torch.tensor(1.),
                 x0_scale=torch.tensor(1.),
                 unit_ball=True) -> None:
        super().__init__(dim_x, t0=t0)
        self.eye_mat = torch.eye(self.dim_x).unsqueeze(0)
        self.dim_w = dim_x
        self.dim_u = 1

        self.te = te
        self.name = 'Counter_Example2'
        self.x0_scale = x0_scale
        self.x_scale = torch.pi / 2
        self.unit_ball = unit_ball

        self.f_depends_on_v = False
        self.f_depends_on_vx = False
        self.f_depends_on_vxx = False

        self.h_depends_on_v = False
        self.h_depends_on_vx = True
        self.h_depends_on_vxx = False

        self.sgmbar_dependson_t = False

    def mu(self, _t, x):
        return torch.zeros_like(x)

    def sgm_diag(self, _t, x):
        return torch.ones_like(x)

    def v_term(self, x):
        y = (x.pow(2) * torch.sin(self.te + x)).sum(-1, keepdim=True)
        return 1 + y

    def h(self, t, x, k, _v, vx, _vxx):
        u2_vx = k.pow(2).mean(-1, keepdims=True)
        return u2_vx + self.f(t, x, _v, vx, _vxx)

    def f(self, t, x, v, _vx, _vxx):
        cos_val = torch.cos(t + x)
        sin_val = torch.sin(t + x)
        xpow2 = x.pow(2)
        v_t = (xpow2 * cos_val).sum(-1, keepdim=True)
        v_xx = (2 * sin_val + 4 * x * cos_val).sum(
            -1, keepdim=True) - (x.pow(2) * sin_val).sum(-1, keepdim=True)
        return -v_t - v_xx / 2

    def v(self, t, x):
        y = (x.pow(2) * torch.sin(t + x)).sum(-1, keepdim=True)
        return 1 + y

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        if self.unit_ball:
            e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


class Counter3(HJB):

    def __init__(self,
                 dim_x,
                 t0=torch.tensor(0.),
                 te=torch.tensor(1.),
                 x0_scale=torch.tensor(1.),
                 unit_ball=True) -> None:
        super().__init__(dim_x, t0=t0)
        self.eye_mat = torch.eye(self.dim_x).unsqueeze(0)
        self.dim_w = dim_x
        self.dim_u = 1

        self.te = te
        self.name = 'Counter_Example3'
        self.x0_scale = x0_scale
        self.x_scale = torch.pi / 2
        self.unit_ball = unit_ball

        self.f_depends_on_v = True
        self.f_depends_on_vx = False
        self.f_depends_on_vxx = False

        self.h_depends_on_v = True
        self.h_depends_on_vx = True
        self.h_depends_on_vxx = False

        self.sgmbar_dependson_t = False

    def mu(self, _t, x):
        return torch.zeros_like(x)

    def sgm_diag(self, _t, x):
        return torch.ones_like(x)

    def v_term(self, x):
        y = torch.sin(self.te + self.x_scale * x).sum(-1, keepdim=True)
        return y

    def h(self, t, x, k, _v, vx, _vxx):
        u2_vx = k.pow(2).mean(-1, keepdims=True)  # * vx.abs().mean(-1)
        return u2_vx + self.f(t, x, _v, vx, _vxx)

    def f(self, t, x, v, _vx, _vxx):
        v_t = torch.cos(t + self.x_scale * x).sum(-1, keepdim=True)
        return -v_t + (0.5 * self.x_scale**2) * v

    def v(self, t, x):
        y = torch.sin(t + self.x_scale * x).sum(-1, keepdim=True)
        return y

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        if self.unit_ball:
            e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


==> CodeAndFig/SOCMN_HJBv3_d2e3_te0.1/srun_socp8.sh <==
#!/bin/bash
#SBATCH --gpus=8
module load nvidia/nvhpc/23.7
export PYTHONUNBUFFERED=1
python testsocmart.py


==> CodeAndFig/SOCMN_HJBv3_d2e3_te0.1/testsocmart.py <==
import csv
import random
from functools import partial
from itertools import product
from pathlib import Path

import numpy as np
import torch
from torch import nn

from fbsnn import FBSNN
from socmart import DNNtx, SOCMartNet, VovNet, plot_hist, plots, setup_mp, cleanup
from torch.nn.parallel import DistributedDataParallel as DDP
import torch.multiprocessing as mp


def setup_seed(seed):
    # 设置随机数种子
    torch.manual_seed(seed)
    torch.cuda.manual_seed_all(seed)
    np.random.seed(seed)
    random.seed(seed)
    torch.backends.cudnn.benchmark = False
    torch.backends.cudnn.deterministic = True


def batsize2epoch(fullsize, batsizes, milstone, max_iter):
    ext_mstone = [0] + milstone + [max_iter]
    steps = [
        ext_mstone[i + 1] - ext_mstone[i] for i in range(len(ext_mstone) - 1)
    ]
    epoch = sum([b * s for b, s in zip(batsizes, steps)]) / fullsize
    return epoch


def main(rank, world_size, seed=0):

    print(f"Running process on rank {rank}.")
    setup_seed(seed + rank)
    setup_mp(rank, world_size)
    torch.set_default_dtype(torch.float64)
    torch.set_default_device(f'cuda:{rank}')

    import socp

    log_gap = 1
    prob_list = ['hjb3']
    # 'hjb1', 'hjb2', 'hjb3', 'count', 'count2', 'count3'
    unit_ball = False
    dimx_list = [2000]

    te_list = [0.1]
    num_dt = 100
    numpath = 10**5

    batsize_socm = [200, 400, 800, 1600]
    num_bsize_socm = len(batsize_socm)

    x0_scale = torch.tensor(1.)  # x0 在坐标轴上的分布半径
    # x0_scale_plot = torch.tensor(1.)

    testnn_lr = 1e-2
    use_schtest = True

    meth_list = [
        'SOCMartNet',
        'PrabMartNet',
        # 'FBSNN',
    ]

    act_func_u = nn.ReLU
    act_func_v = nn.ReLU
    act_func_testnn = nn.LeakyReLU
    use_vovnet = False

    output_dir = './outputs'
    Path(output_dir).mkdir(exist_ok=True)

    for prob_name, te, dim_x, method in product(prob_list, te_list, dimx_list,
                                                meth_list):
        if dim_x > 100:
            maxit_socm = 2000
        else:
            maxit_socm = 1000

        t0 = torch.tensor(0.)
        te = torch.tensor(te)
        dt = (te - t0) / num_dt
        # test_dim = 2 * dim_x + 500
        # ctest = 1.  #torch.pi * torch.arange(1, test_dim + 1)

        bsize_milstone_socm = [
            int(maxit_socm / num_bsize_socm * (i + 1))
            for i in range(num_bsize_socm - 1)
        ]

        if (method == 'SOCMartNet') or (method == 'PrabMartNet'):

            lamb0 = 1.
            del_lamb = 1.
            max_lamb = 1.
            beta_term = 0.
            shell_vnn = None

            batsize_gpu = [int(siz / world_size) for siz in batsize_socm]

            init_lr = 3 * 1e-3 / dim_x**(0.8)
            use_schvnn = True
            schvary_step = max(int(maxit_socm / 10), 1)
            sch_gam = 0.01**(1 / 9)
            step_uv = 2
            step_rho = 1
            use_schunn = False

            if method == 'SOCMartNet':
                lamb0 = 10.
                del_lamb = 10
                max_lamb = 1e4
                use_schunn = True

        elif method == 'FBSNN':
            beta_term = 0.
            shell_vnn = None

            batsize_fbnna = 300
            num_epoch = batsize2epoch(
                numpath,
                batsize_socm,
                bsize_milstone_socm,
                maxit_socm,
            )
            maxit_fbnna = int(num_epoch * numpath / batsize_fbnna)
            init_lr = 3 * 1e-3 / dim_x**0.5
            schvary_step = max(int(maxit_fbnna / 10), 1)
            sch_gam = 0.001**(1 / 9)
            use_schunn = False
            use_schvnn = True

        else:
            raise ValueError(f'Unknown Argument: {method}')

        num_test_points = 10**3
        if prob_name == 'hjb1':
            problem = socp.NonDegHJB(
                dim_x,
                t0=t0,
                te=te,
                x0_scale=x0_scale,
                unit_ball=unit_ball,
            )
        elif prob_name == 'hjb2':
            problem = socp.NonDegHJBv2(
                dim_x,
                t0=t0,
                te=te,
                x0_scale=x0_scale,
                unit_ball=unit_ball,
            )
        elif prob_name == 'hjb3':
            delc_hjb2_3 = 0.1
            problem = socp.NonDegHJBv3(
                dim_x,
                t0=t0,
                te=te,
                x0_scale=x0_scale,
                unit_ball=unit_ball,
                delc=delc_hjb2_3,
            )
        elif prob_name == 'count':
            problem = socp.Counter(
                dim_x,
                t0=t0,
                te=te,
                x0_scale=x0_scale,
                unit_ball=unit_ball,
            )
        elif prob_name == 'count2':
            problem = socp.Counter2(
                dim_x,
                t0=t0,
                te=te,
                x0_scale=x0_scale,
                unit_ball=unit_ball,
            )
        elif prob_name == 'count3':
            problem = socp.Counter3(
                dim_x,
                t0=t0,
                te=te,
                x0_scale=x0_scale,
                unit_ball=unit_ball,
            )
        else:
            raise ValueError(f"Invaild prob == {prob_name}")

        x0 = problem.x0_points(int(numpath / world_size))
        x_test = problem.test_points(num_test_points)

        vtrue_val = problem.v(t0.unsqueeze(-1), x_test)
        sav_name = f"{output_dir}/{method}_{problem.name}_d{dim_x}"

        # plots_true(
        #     dim_x,
        #     [
        #         # partial(problem.v, t0.unsqueeze(0)),
        #         partial(problem.v, te.unsqueeze(0))
        #     ],
        #     ['t=T'],
        #     sav_name + '_true_te',
        #     x_scale=x0_scale_plot,
        #     unit_ball=unit_ball,
        # )
        # plots_true(
        #     dim_x,
        #     [
        #         partial(problem.v, t0.unsqueeze(0)),
        #         # partial(problem.v, te.unsqueeze(0))
        #     ],
        #     ['t=0'],
        #     sav_name + '_true_t0',
        #     x_scale=x0_scale_plot,
        #     unit_ball=unit_ball,
        # )

        dim_w = dim_x
        width_unn = [dim_x] + [2 * (dim_x + 10)] * 4 + [problem.dim_u]
        width_vnn = [dim_x] + [2 * (dim_x + 10)] * 4 + [1]
        width_testnn = [dim_x] + [2 * dim_x + 300]
        # width_testnn = [
        #     dim_x,
        #     dim_x + 10,
        #     dim_x + 10,
        #     dim_x + 10,
        #     dim_x + 10,
        #     dim_x + 10,
        #     dim_x + 10,
        #     dim_x + 10,
        #     dim_x + 10,
        # ]
        if use_vovnet is True:
            unn = VovNet(width_unn, act_func=act_func_u)
            vnn = VovNet(width_vnn, act_func=act_func_v, shell_func=shell_vnn)
        else:
            unn = DNNtx(width_unn, act_func=act_func_u)
            vnn = DNNtx(width_vnn, act_func=act_func_v, shell_func=shell_vnn)

        def shell_test(_t, y):
            return torch.sin(y)

        # test_nn = StackNet(width_testnn,
        #                    shell_func=shell_test,
        #                    act_func=act_func_testnn)

        test_nn = DNNtx(
            width_testnn,
            act_func=act_func_testnn,
            shell_func=shell_test,
        )

        unn = DDP(unn.to(rank), device_ids=[rank])
        vnn = DDP(vnn.to(rank), device_ids=[rank])
        test_nn = DDP(test_nn.to(rank), device_ids=[rank])

        optim_unn = torch.optim.RMSprop(unn.parameters(), lr=init_lr)
        optim_vnn = torch.optim.RMSprop(vnn.parameters(), lr=init_lr)
        optim_test = torch.optim.RMSprop(test_nn.parameters(), lr=testnn_lr)

        sch_unn = torch.optim.lr_scheduler.StepLR(
            optim_unn, step_size=schvary_step,
            gamma=sch_gam) if use_schunn else None
        sch_vnn = torch.optim.lr_scheduler.StepLR(
            optim_vnn, step_size=schvary_step,
            gamma=sch_gam) if use_schvnn else None
        sch_rho = torch.optim.lr_scheduler.StepLR(
            optim_test, step_size=schvary_step,
            gamma=sch_gam) if use_schtest else None

        nets = (unn, vnn, test_nn)
        optims = (optim_unn, optim_vnn, optim_test)
        schs = (sch_unn, sch_vnn, sch_rho)

        def error_func():
            error = vnn(t0.unsqueeze(-1), x_test) - vtrue_val
            l1err = torch.abs(error).mean()
            return l1err / torch.abs(vtrue_val).mean()

        if method == 'SOCMartNet':
            solver = SOCMartNet(
                dt,
                problem.mu,
                problem.sgm_diag,
                problem.h,
                problem.v_term,
                dim_w,
                t0=t0,
                h_depends_on_ux=problem.h_depends_on_vx,
                h_depends_on_uxx=problem.h_depends_on_vxx,
            )

            unn, vnn, test_nn = solver.train(
                nets,
                optims,
                schs,
                maxit_socm,
                x0,
                batsize_gpu,
                rank=rank,
                lamb0=lamb0,
                beta_term=beta_term,
                batsize_milstone=bsize_milstone_socm,
                num_dt=num_dt,
                err_func=error_func,
                log_gap=log_gap,
                step_uv=step_uv,
                step_rho=step_rho,
                del_lamb=del_lamb,
                max_lamb=max_lamb)

        elif method == 'PrabMartNet':
            solver = SOCMartNet(
                dt,
                problem.mu,
                problem.sgm_diag,
                problem.h,
                problem.v_term,
                dim_w,
                t0=t0,
                f_func=problem.f,
                h_depends_on_ux=problem.h_depends_on_vx,
                h_depends_on_uxx=problem.h_depends_on_vxx,
            )

            _, vnn, test_nn = solver.train(
                nets,
                optims,
                schs,
                maxit_socm,
                x0,
                batsize_gpu,
                rank=rank,
                lamb0=lamb0,
                beta_term=beta_term,
                batsize_milstone=bsize_milstone_socm,
                num_dt=num_dt,
                err_func=error_func,
                log_gap=log_gap,
                step_uv=step_uv,
                step_rho=step_rho,
                del_lamb=del_lamb,
                max_lamb=max_lamb)

        elif method == 'FBSNN':

            solver = FBSNN(dt,
                           problem.mu,
                           problem.sgm_diag,
                           problem.f,
                           problem.v_term,
                           dim_w,
                           t0=t0)
            vnn = solver.solve(vnn,
                               optim_vnn,
                               sch_vnn,
                               maxit_fbnna,
                               x0,
                               beta_term, [int(batsize_fbnna / world_size)],
                               rank=rank,
                               batsize_milstone=None,
                               num_dt=num_dt,
                               err_func=error_func,
                               log_gap=log_gap,
                               f_depends_on_uxx=problem.f_depends_on_vxx)

        else:
            raise ValueError(f'Unknown argument: method={method}')

        if rank == 0:
            save_results((unn, vnn, test_nn), problem, solver, sav_name)
    cleanup()


def save_results(nets, problem, solver, sav_name):
    unn, vnn, test_nn = nets

    torch.save(unn.module.state_dict(), f"{sav_name}_unn.pkl")
    torch.save(vnn.module.state_dict(), f"{sav_name}_vnn.pkl")
    torch.save(test_nn.state_dict(), f"{sav_name}_testnn.pkl")

    epoch_hist = solver.epoch_hist.cpu().numpy()
    lossmart_hist = solver.lossmart_hist.cpu().numpy()
    error_hist = solver.error_hist.cpu().numpy()
    ham_hist = solver.ham_hist.cpu().numpy()

    if isinstance(solver, FBSNN):
        loss_label = 'Loss'
    else:
        loss_label = 'Martingale Loss'

    plot_hist(
        sav_name + 'lossmart_hist.pdf',
        [epoch_hist],
        [lossmart_hist],
        xlabel='Epoch',
        ylabel=loss_label,
    )
    plot_hist(
        sav_name + 'error_hist.pdf',
        [epoch_hist],
        [error_hist],
        xlabel='Epoch',
        ylabel='Error of value function',
    )
    plot_hist(
        sav_name + 'ham_hist.pdf',
        [epoch_hist],
        [ham_hist],
        xlabel='Epoch',
        ylabel='Mean of Hamiltonian',
        yscal='linear',
        ylim0=-1,
        ylim1=1,
    )

    plots(problem.dim_x,
          partial(problem.v, problem.t0.unsqueeze(0)),
          partial(vnn.module.forward, problem.t0.unsqueeze(0)),
          sav_name + '_t0',
          x_scale=problem.x0_scale,
          unit_ball=problem.unit_ball)

    log_tensor = torch.stack(
        [
            solver.it_hist, solver.epoch_hist, solver.rt_hist, solver.ham_hist,
            solver.lossmart_hist, solver.error_hist
        ],
        dim=1,
    )
    csv_header = ['iter step', 'epoch', 'rt', 'hami', 'mart loss', 'error']
    with open(f'{sav_name}.csv', 'w', encoding='UTF8', newline='') as f:
        writer = csv.writer(f)
        writer.writerow(csv_header)
        writer.writerows(log_tensor.cpu().numpy())


if __name__ == '__main__':

    n_gpus = torch.cuda.device_count()
    # n_gpus = 1
    # assert n_gpus >= 2, f"Requires at least 2 GPUs to run, but got {n_gpus}"
    print(f'Number of used GPUs: {n_gpus}')
    world_size = n_gpus

    for i in range(n_gpus):
        device = torch.device(f"cuda:{i}")
        properties = torch.cuda.get_device_properties(device)
        print(f"GPU {i}: {properties.name}")
        print("Memory: ", properties.total_memory)

    mp.spawn(main, args=(world_size, ), nprocs=world_size, join=True)


==> CodeAndFig/SOCMN_HJBv3_d2e3_te0.5/plot.py <==
import torch
import numpy as np
import matplotlib.pyplot as plt

import prabequations
from functools import partial
from pdesolver import CompDNN, DNNtx, DNNx


def plot_solution(xcoord_plot, unn_plot, utrue_plot, sav_name, ylim=None):
    plt.plot(
        xcoord_plot,
        utrue_plot,
        label='True solution',
        color='blue',
    )
    plt.scatter(
        xcoord_plot,
        unn_plot,
        label='Predicted solution',
        color='red',
    )
    if ylim is not None:
        plt.ylim(*ylim)
    # ax.set(xlim=(-1, 1), ylim=(-5, 20))
    plt.legend()
    plt.savefig(sav_name)
    # plt.show()
    plt.close()


def plots(dim_x, u_true, u_nn, sav_name, x_scale=1., ylim0=None, ylim1=None):
    e_diag = torch.ones([dim_x])
    xcoord_plot = torch.linspace(-x_scale, x_scale, 50)
    xdiag = torch.outer(xcoord_plot, e_diag)

    e_1stcoord = torch.zeros([dim_x])
    e_1stcoord[0] = 1
    x1stcoord = torch.outer(xcoord_plot, e_1stcoord)

    e_2coord = torch.zeros([dim_x])
    e_2coord[:2] = 1
    xdiag2 = torch.outer(xcoord_plot, e_2coord)

    x_tup = (x1stcoord, xdiag, xdiag2)
    # xnp_list = [x.cpu().numpy() for x in x_tup]
    savnam_tup = ('_1stcoord', '_diag', '_diag2')
    u_true_list = [u_true(x).cpu().numpy() for x in x_tup]
    u_nn_list = [u_nn(x).detach().cpu().numpy() for x in x_tup]

    u_max = np.max([u_true_list, u_nn_list])
    u_min = np.min([u_true_list, u_nn_list])
    if ylim0 is None:
        ylim0 = u_min - 0.1 * (u_max - u_min)
    if ylim1 is None:
        ylim1 = u_max + 0.1 * (u_max - u_min)

    for i in range(3):
        plot_solution(
            xcoord_plot.cpu().numpy(),
            u_nn_list[i],
            u_true_list[i],
            sav_name + savnam_tup[i],
            ylim=(ylim0, ylim1),
        )


def main():

    # torch.set_default_dtype(torch.float64)
    # if torch.cuda.is_available():
    #     print("Using cuda device")
    #     torch.set_default_device('cuda')
    # else:
    #     print("Using cpu device")
    #     torch.set_default_device('cpu')

    dim_x = 1
    pt_name = f'HJB Equation1_d{dim_x}_unn.pt'

    prob = 'hjb1'  # 'pbe', 'poi', 'hjb1', 'hjb_lq1', 'hjb_lq2',
    dim_y = 1

    t0 = torch.tensor(0.)
    te = torch.tensor(1.)
    num_dt = 100
    x0_scale = torch.tensor(1.)  # x0 在坐标轴上的分布半径

    use_pref_uterm = False
    use_comnet = False  # 仅适用于 u(t, x) 的 DNN
    width_dnn = [dim_x, 2 * dim_x + 20, 2 * dim_x + 20, 2 * dim_x + 20, dim_y]
    act_func = torch.nn.GELU

    if prob == 'poi':
        problem = prabequations.Poisson(
            dim_x,
            scale=10.,
            drift=2.,
            x0_scale=x0_scale,
        )
    elif prob == 'pbe':
        problem = prabequations.PoissonBoltzmann(
            dim_x,
            drift=0.,
            x0_scale=x0_scale,
        )
    elif prob == 'hjb1':
        problem = prabequations.HJB1(
            dim_x,
            te=te,
            x0_scale=x0_scale,
        )
    elif prob == 'hjb_lq1':
        problem = prabequations.HJBLQ(dim_x,
                                  te=te,
                                  x0_scale=x0_scale,
                                  numdt_rct=10**3,
                                  isknow_uxx=True)
    elif prob == 'hjb_lq2':
        problem = prabequations.HJBLQ(dim_x,
                                  te=te,
                                  x0_scale=x0_scale,
                                  numdt_rct=10**3,
                                  isknow_uxx=False)
    elif prob == 'count':
        problem = prabequations.Counter(dim_x, te=te, x0_scale=x0_scale)
    else:
        raise ValueError(f"Invaild prob == {prob}")

    # x0 = problem.x0_points(tot_size)
    # x_test = problem.test_points(num_test_points)

    if problem.has_termcond:
        if use_pref_uterm and (not use_comnet):

            def pref_func(t, x, y):
                return (t - te) * y + problem.u_term(x)
        else:
            pref_func = None
    else:
        pref_func = None

    if problem.u_depends_on_t:
        if use_comnet:
            u_nn = CompDNN(width_dnn,
                           num_subnets=num_dt + 1,
                           uterm=problem.u_term,
                           act_func=act_func)

        else:
            u_nn = DNNtx(width_dnn, pre_func=pref_func, act_func=act_func)

    else:
        u_nn = DNNx(width_dnn, act_func=act_func)

    sav_name = pt_name.split('.')[0]

    unn_load = torch.load(pt_name, map_location=torch.device('cpu'))
    u_nn.load_state_dict(unn_load)

    if isinstance(u_nn, DNNtx):
        unnx = partial(u_nn, t0.unsqueeze(0)+0.3)
    elif isinstance(u_nn, CompDNN):
        unnx = partial(u_nn, 0)
    else:
        unnx = u_nn

    plots(dim_x,
          partial(problem.u, t0.unsqueeze(0)+0.3),
          unnx,
          sav_name,
          x_scale=x0_scale,
          ylim0=None,
          ylim1=None)

    # plots(
    #     dim_x,
    #     partial(problem.u, te.unsqueeze(0)-dt),
    #     partial(u_nn, -2),
    #     sav_name,
    #     x_scale=x0_scale,
    # )


if __name__ == '__main__':
    main()


==> CodeAndFig/SOCMN_HJBv3_d2e3_te0.5/plotcsv.py <==
import os
import numpy as np
import pandas as pd
from socmart import plot_hist
# import matplotlib.pyplot as plt


def csv2np(csv_name):
    df = pd.read_csv(csv_name)
    epo_arr = df['epoch'].to_numpy()
    loss_arr = df['mart loss'].to_numpy()
    err_arr = df['error'].to_numpy()
    return epo_arr, loss_arr, err_arr


def downsamp(arr, max_length):
    if arr.shape[0] > max_length:
        idx = np.linspace(0, arr.shape[0] - 1, max_length).round().astype(int)
        arr_sped = arr[idx]
    else:
        arr_sped = arr
    return arr_sped


def main():

    equ = 'Count'  # 'Count', 'HJB'

    path = 'csv'
    dimx_list = [1000]
    color_dict = {
        'SOC-MartNet': 'royalblue',
        'FBSNN': 'tomato',
    }

    linewidth = 1
    plot_loss = False
    cut_rate = None  # None or float
    alpha = 0.95  # 透明度
    arr_maxlength = None  # 若待绘图的数组超出 arr_maxlength 的长度, 则对其进行等距采样

    for dim_x in dimx_list:
        sav_name = f'Resplots_{equ}_d{dim_x}'
        meth_list = []
        epo_list = []
        loss_list = []
        err_list = []

        for file_csv in os.listdir(path):

            if not ((equ in file_csv) and (f'_d{dim_x}.csv' in file_csv)):
                continue

            if 'SOCMartNet' in file_csv:
                continue

            # raise RuntimeError(
            # "There is no csv_file s.t. (equ in f) and (f'_d{dim_x}.csv' in f) == True."
            # )
            meth = file_csv.split('_')[0]
            if meth == 'PrabMartNet':
                meth = 'SOC-MartNet'

            epo_arr, loss_arr, err_arr = csv2np(f'{path}/{file_csv}')
            meth_list.append(meth)
            epo_list.append(epo_arr)
            loss_list.append(loss_arr)
            err_list.append(err_arr)

        if cut_rate is not None:
            epo_maxplot = min([rt[-1] for rt in epo_list]) * cut_rate

            epocut_list = []
            errcut_list = []
            losscut_list = []
            for epo, loss, err in zip(epo_list, loss_list, err_list):
                epocut_list.append(epo[epo <= epo_maxplot])
                errcut_list.append(err[epo <= epo_maxplot])
                losscut_list.append(loss[epo <= epo_maxplot])
        else:
            epocut_list = epo_list
            errcut_list = err_list
            losscut_list = loss_list

        if arr_maxlength is not None:
            epocut_list = [downsamp(epo, arr_maxlength) for epo in epocut_list]
            errcut_list = [downsamp(err, arr_maxlength) for err in errcut_list]
            losscut_list = [
                downsamp(loss, arr_maxlength) for loss in losscut_list
            ]

        color_list = [color_dict[meth] for meth in meth_list]

        plot_hist(
            f'{sav_name}_error.pdf',
            epocut_list,
            errcut_list,
            lable_list=meth_list,
            color_list=color_list,
            xlabel='Epoch',
            ylabel='Relative Error',
            alpha=alpha,
            linewidth=linewidth,
        )

        if plot_loss:
            plot_hist(
                f'{sav_name}_loss.pdf',
                epocut_list,
                losscut_list,
                lable_list=meth_list,
                color_list=color_list,
                xlabel='Epoch',
                ylabel='Loss value',
                alpha=alpha,
                linewidth=linewidth,
            )


if __name__ == '__main__':
    main()


==> CodeAndFig/SOCMN_HJBv3_d2e3_te0.5/plothami.py <==
import numpy as np
import pandas as pd
from socmart import plot_hist


def csv2np(csv_name):
    df = pd.read_csv(csv_name)
    epo_arr = df['epoch'].to_numpy()
    loss_arr = df['mart loss'].to_numpy()
    err_arr = df['error'].to_numpy()
    return epo_arr, loss_arr, err_arr


def downsamp(arr, max_length):
    if arr.shape[0] > max_length:
        idx = np.linspace(0, arr.shape[0] - 1, max_length).round().astype(int)
        arr_sped = arr[idx]
    else:
        arr_sped = arr
    return arr_sped


def main():

    csv_file = './outputs/SOCMartNet_Non-deg_HJBv3_delc0.1_te0.01_d1000.csv'
    sav_name = ''
    df = pd.read_csv(csv_file)
    epo_arr = df['epoch'].to_numpy()
    ham_arr = df['hami'].to_numpy()

    plot_hist(
        sav_name + 'ham_hist.pdf',
        [epo_arr],
        [ham_arr],
        xlabel='Epoch',
        ylabel='Mean of Hamiltonian',
        yscal='linear',
        ylim0=0,
        ylim1=10,
    )


if __name__ == '__main__':
    main()


==> CodeAndFig/SOCMN_HJBv3_d2e3_te0.5/plottrue.py <==
from functools import partial
from itertools import product
from pathlib import Path

import torch
from socmart import plots_true


def main():
    torch.set_default_dtype(torch.float64)
    torch.set_default_device('cuda:0')

    import socp

    prob_list = ['hjb3']
    # 'hjb1', 'hjb2', 'hjb3', 'count', 'count2', 'count3'
    unit_ball = False
    dimx_list = [10]

    te_list = [1., 0.5, 0.1, 0.05, 0.01]
    x0_scale = torch.tensor(1.)  # x0 在坐标轴上的分布半径
    x0_scale_plot = torch.tensor(1.)

    output_dir = './outputs_truesol'
    Path(output_dir).mkdir(exist_ok=True)

    for prob_name, te, dim_x in product(prob_list, te_list, dimx_list):

        t0 = torch.tensor(0.)
        te = torch.tensor(te)

        if prob_name == 'hjb1':
            problem = socp.NonDegHJB(
                dim_x,
                t0=t0,
                te=te,
                x0_scale=x0_scale,
                unit_ball=unit_ball,
            )
        elif prob_name == 'hjb2':
            problem = socp.NonDegHJBv2(
                dim_x,
                t0=t0,
                te=te,
                x0_scale=x0_scale,
                unit_ball=unit_ball,
            )
        elif prob_name == 'hjb3':
            delc_hjb2_3 = 0.1
            problem = socp.NonDegHJBv3(
                dim_x,
                t0=t0,
                te=te,
                x0_scale=x0_scale,
                unit_ball=unit_ball,
                delc=delc_hjb2_3,
            )
        elif prob_name == 'count':
            problem = socp.Counter(
                dim_x,
                t0=t0,
                te=te,
                x0_scale=x0_scale,
                unit_ball=unit_ball,
            )
        elif prob_name == 'count2':
            problem = socp.Counter2(
                dim_x,
                t0=t0,
                te=te,
                x0_scale=x0_scale,
                unit_ball=unit_ball,
            )
        elif prob_name == 'count3':
            problem = socp.Counter3(
                dim_x,
                t0=t0,
                te=te,
                x0_scale=x0_scale,
                unit_ball=unit_ball,
            )
        else:
            raise ValueError(f"Invaild prob == {prob_name}")

        sav_name = f"{output_dir}/{problem.name}_d{dim_x}_te{te.item()}"

        # plots_true(
        #     dim_x,
        #     [
        #         # partial(problem.v, t0.unsqueeze(0)),
        #         partial(problem.v, te.unsqueeze(0))
        #     ],
        #     ['t=T'],
        #     sav_name + '_true_te',
        #     x_scale=x0_scale_plot,
        #     unit_ball=unit_ball,
        # )
        # plots_true(
        #     dim_x,
        #     [
        #         partial(problem.v, t0.unsqueeze(0)),
        #         # partial(problem.v, te.unsqueeze(0))
        #     ],
        #     ['t=0'],
        #     sav_name + '_true_t0',
        #     x_scale=x0_scale_plot,
        #     unit_ball=unit_ball,
        # )
        plots_true(
            dim_x,
            [
                partial(problem.v, te.unsqueeze(0)),
                partial(problem.v, t0.unsqueeze(0))
            ],
            ['t=T', 't=0'],
            sav_name + '_true_t0te',
            x_scale=x0_scale_plot,
            unit_ball=unit_ball,
        )


if __name__ == '__main__':
    main()


==> CodeAndFig/SOCMN_HJBv3_d2e3_te0.5/prabequations.py <==
import torch
import numpy as np
from scipy.integrate import solve_ivp

from scipy.interpolate import CubicSpline

# from torch.nn.functional import interpolate


def sampling_circle(num_samp):
    a = torch.rand(num_samp)
    b = torch.rand(num_samp)
    x = torch.sqrt(a) * torch.cos(2 * torch.pi * b)
    y = torch.sqrt(a) * torch.sin(2 * torch.pi * b)
    return x, y


class Example(object):

    def __init__(self, dim_x) -> None:
        self.dim_x = dim_x
        self.dim_y = 1
        self.dim_w = dim_x
        self.name = 'Default'

        self.u_depends_on_t = None  # bool: Does u depends on t?
        self.f_depends_on_ux = True
        self.f_depends_on_uxx = False

        self.has_boundcond = None
        self.has_termcond = None

    def domain(self, _t, _x):
        return NotImplementedError

    def sample_bd(self, _num_points):
        return NotImplementedError

    def b(self, _t, _x):
        return NotImplementedError

    def sgm_diag(self, _t, _x):
        return NotImplementedError

    def f(self, _t, _x, _u, _ux, _uxx):
        return NotImplementedError

    def u(self, _t, _x):
        return NotImplementedError

    def u_term(self, _x):
        return NotImplementedError

    def test_points(self, num_points=None):
        return NotImplementedError


class PoissonBoltzmann(Example):

    def __init__(
            self,
            dim_x,
            c=-1,
            w=2,
            drift=0.,
            x0_scale=torch.tensor(1.),
            x0_scale_test=torch.tensor(1.),
    ) -> None:
        super().__init__(dim_x)
        self.w = w
        self.c = c
        self.dim_w = dim_x
        self.drift = drift
        self.name = 'Poisson-Boltzmann Equation'

        self.u_depends_on_t = False
        self.has_boundcond = True
        self.has_termcond = False
        self.x0_scale = x0_scale
        self.x0_scale_test = x0_scale_test

        if drift == 0:
            self.f_depends_on_ux = False
        else:
            self.f_depends_on_ux = True
        self.f_depends_on_uxx = False

    def domain(self, _t, x):
        return (torch.abs(x).max(dim=-1)[0] < 1).unsqueeze(-1)

    def sample_dom(self, num_points):
        return torch.rand(num_points, self.dim_x) * 2 - 1

    def sample_bd(self, num_points):
        xbd = torch.rand(num_points, self.dim_x) * 2 - 1
        # xbd[int(num_points / 2):, 0] = 1.
        rand_idx = torch.randint(self.dim_x, (num_points, ))
        rand_1_n1 = torch.randint(2, (num_points, )) * 2 - 1
        xbd[torch.arange(num_points), rand_idx] = rand_1_n1.to(xbd.dtype)
        return xbd

    def b(self, _t, x):
        return self.drift * x

    def sgm_diag(self, _t, x):
        return 2**(0.5) * torch.ones_like(x)

    def f(self, _t, x, _y, ux, _uxx):
        sum_coswx = torch.sum(torch.cos(self.w * x), dim=-1, keepdim=True)
        f_init = sum_coswx * self.w**2 - self.c * sum_coswx
        if self.drift != 0:
            ux_x = torch.einsum('...ij, ...j -> ...i', ux, x)
            dx_u = self.drift * ux_x
            f_val = f_init - dx_u
        else:
            f_val = f_init
        return f_val

    def u(self, _t, x):
        return torch.sum(torch.cos(self.w * x), dim=-1, keepdim=True)

    def pre_func(self, _t, x, y):
        x2 = x**2
        factor = (x2 - 1).prod(dim=-1, keepdim=True)
        x2_bd = x / (1e-14 + torch.abs(x).max(-1, keepdim=True)[0])
        return factor * y + (1 - factor)**2 * self.u(x2_bd)

    def pre_func_v2(self, _t, x, y):
        factor = torch.relu(1 - (x**2).max(dim=-1, keepdim=True)[0])
        return factor * y + self.u(x)

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


class Poisson(Example):
    """
    This example is from Section 5.2 of
        Zhiwei Gao, Liang Yan and Tao Zhou,  Failure-informed adaptive sampling for PINNs,  SIAM J. Sci. Comput., Vol. 45, No. 4, pp. A1971- A2023.
    """

    def __init__(
            self,
            dim_x,
            scale=1000,
            drift=0.,
            x0_scale=torch.tensor(1.),
    ) -> None:
        super().__init__(dim_x)
        self.dim_w = dim_x
        self.scale = scale
        self.name = 'Poisson Equation'
        self.drift = drift

        self.u_depends_on_t = False
        self.has_boundcond = True
        self.has_termcond = False
        self.x0_scale = x0_scale

        if drift == 0:
            self.f_depends_on_ux = False
        else:
            self.f_depends_on_ux = True
        self.f_depends_on_uxx = False

    def domain(self, _t, x):
        return (torch.abs(x).max(dim=-1)[0] < 1).unsqueeze(-1)

    def sample_dom(self, num_points):
        return torch.rand(num_points, self.dim_x) * 2 - 1

    def sample_bd(self, num_points):
        xbd = torch.rand(num_points, self.dim_x) * 2 - 1
        # xbd[int(num_points / 2):, 0] = 1.
        rand_idx = torch.randint(self.dim_x, (num_points, ))
        rand_1_n1 = torch.randint(2, (num_points, )) * 2 - 1
        xbd[torch.arange(num_points), rand_idx] = rand_1_n1.to(xbd.dtype)
        return xbd

    def b(self, _t, x):
        return self.drift * x

    def sgm_diag(self, _t, x):
        return 2**(0.5) * torch.ones_like(x)

    def f(self, _t, x, _y, ux, _uxx):
        x_re_0d5 = ((x - 0.5)**2).sum(dim=-1, keepdim=True)
        y = torch.exp(-self.scale * x_re_0d5)
        f_init = 2 * self.scale * (self.dim_x - 2 * self.scale * x_re_0d5) * y

        if self.drift != 0:
            ux_x = torch.einsum('...ij, ...j -> ...i', ux, x)
            dx_u = self.drift * ux_x
            f_val = f_init - dx_u
        else:
            f_val = f_init
        return f_val

    def u(self, _t, x):
        return torch.exp(-self.scale *
                         ((x - 0.5)**2).sum(dim=-1, keepdim=True))

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


class HJB1(Example):
    '''
    This example is from Section 3.1 of
        Bachouch, A., Huré, C., Langrené, N. et al. Deep Neural Networks Algorithms for Stochastic Control Problems on Finite Horizon: Numerical Applications. Methodol Comput Appl Probab 24, 143-178 (2022).
    and Section 4.3 of
        Weinan E, Han J, Jentzen A (2017) Deep learning-based numerical methods for high-dimensional parabolic partial differential equations and backward stochastic differential equations.
        In: Communications in mathematics and statistics 5, vol 5, pp 349-380.
    '''

    def __init__(
            self,
            dim_x,
            te=torch.tensor(1.),
            nsamp_mc=10**6,
            x0_scale=torch.tensor(1.),
    ) -> None:
        super().__init__(dim_x)
        self.eye_mat = torch.eye(self.dim_x).unsqueeze(0)
        self.nsamp_mc = nsamp_mc
        self.dim_w = dim_x
        self.rand_mc = torch.normal(torch.zeros([self.nsamp_mc, self.dim_w]))

        self.te = te
        self.name = 'HJB Equation1'
        self.x0_scale = x0_scale

        self.f_depends_on_ux = True
        self.f_depends_on_uxx = False

        self.u_depends_on_t = True
        self.has_boundcond = False
        self.has_termcond = True

    def b(self, _t, x):
        return torch.zeros_like(x)

    def sgm_diag(self, _t, x):
        return 2**(0.5) * torch.ones_like(x)

    def u_term(self, x):
        return 1 + torch.log(0.5 * (1 + (x**2).sum(-1, keepdim=True)))

    def h(self, _t, _x, _y, k, ux, _uxx):
        kux = torch.einsum('...i, ...i', k, ux)
        return 2 * kux + k.pow(2).sum(-1, keepdim=True)

    def f(self, _t, _x, _y, ux, _uxx):
        # zu = torch.einsum('...ij, ...j -> ...i', z, u)
        return -(ux**2).sum(-1)  # + 2**(-0.5) * z

    def f_pinn(self, _t, _x, _y, ux, uxx):
        # zu = torch.einsum('...ij, ...j -> ...i', z, u)
        uxx_tr = torch.einsum('...ii -> ...', uxx)
        return uxx_tr - (ux**2).sum(-1)  # + 2**(-0.5) * z

    def u_for_chunk(self, t, x):
        std_dw = (2 * (self.te - t.squeeze(-1)))**(0.5)

        # dw_tte: [t 的轴, MC样本, 自身]
        dw_tte = torch.einsum('..., ij -> ...ij', std_dw, self.rand_mc)
        xdw = (x.unsqueeze(-2) + dw_tte).pow(2).sum(-1, keepdim=True)
        expa_exp = (2 / (1 + xdw)).mean(-2)
        return 1 - torch.log(expa_exp)

    def u(self, t, x, chunk_size=None):
        # x: [时间, 批量, 自身], 或 [批量, 自身]
        # t 将被广播类似 x 的轴的形式

        if chunk_size is None:
            chunk_size = min(100, int(1000 / self.dim_w**2) + 1)

        assert (t.ndim == 1) or (t.ndim == x.ndim)
        assert x.ndim >= 2

        t_expand = t.expand_as(x[..., :1])
        num_points = x.shape[0]
        chunk_size = min(num_points, chunk_size)

        uval_list = []
        ch_num = num_points // chunk_size
        idx_bat = 0
        for _ in range(ch_num):
            t_bat = t_expand[..., idx_bat:idx_bat + chunk_size, :]
            x_bat = x[..., idx_bat:idx_bat + chunk_size, :]
            uval_list.append(self.u_for_chunk(t_bat, x_bat))
            idx_bat += chunk_size
        if num_points % chunk_size > 0:
            t_last = t_expand[..., idx_bat:, :]
            x_last = x[..., idx_bat:, :]
            uval_list.append(self.u_for_chunk(t_last, x_last))

        return torch.concatenate(uval_list, dim=-2)

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


class HJBLQ(Example):
    '''
    This example is from Section 3.2 of
        Bachouch, A., Huré, C., Langrené, N. et al. Deep Neural Networks Algorithms for Stochastic Control Problems on Finite Horizon: Numerical Applications. Methodol Comput Appl Probab 24, 143-178 (2022).
    '''

    def __init__(self,
                 dim_x,
                 isknow_uxx=False,
                 t0=torch.tensor(0.),
                 te=torch.tensor(1.),
                 x0_scale=torch.tensor(1.),
                 numdt_rct=1000) -> None:
        super().__init__(dim_x)
        self.name = 'HJB LQ'
        self.dim_w = dim_x
        self.t0 = t0
        self.te = te
        self.name = 'HJB LQ'
        self.eye_mat = torch.eye(self.dim_x)
        self.eye_np = self.eye_mat.cpu().numpy()
        self.fla_eye_np = self.eye_mat.flatten().cpu().numpy()

        self.numdt_rct = numdt_rct
        # t_rctgird, k_rctgrid = self.solve_rct()
        self.f_depends_on_ux = True
        self.u_depends_on_t = True
        self.has_boundcond = False
        self.has_termcond = True
        self.x0_scale = x0_scale

        self.k_func = self.solve_rct()
        self.isknow_uxx = isknow_uxx
        if isknow_uxx:
            self.f_depends_on_uxx = False
            self.f = self.f_knowuxx
        else:
            self.f_depends_on_uxx = True
            self.f = self.f_unknowuxx

    def f_rct(self, _t, k):
        k_mat = k.reshape((self.dim_x, self.dim_x))
        f_mat = np.einsum('ij, kl -> il', k_mat, k_mat) / (
            1 + k_mat.trace()) - 2 * k_mat - self.eye_np
        return f_mat.ravel()

    def solve_rct(self):
        t0 = self.t0.cpu().numpy()
        te = self.te.cpu().numpy()
        t_part = np.linspace(self.te.cpu().numpy(),
                             self.t0.cpu().numpy(),
                             self.numdt_rct + 1,
                             endpoint=True)
        res = solve_ivp(self.f_rct, (te, t0),
                        self.fla_eye_np,
                        method='RK45',
                        t_eval=t_part)

        t_grid = np.flip(res.t)
        k_val = res.y.transpose().reshape([-1, self.dim_x, self.dim_x])
        k_on_grid = np.flip(k_val, axis=0)
        k_spl = CubicSpline(t_grid, k_on_grid, axis=0)

        def k_func(t):
            kt_np = k_spl(t.squeeze(-1).cpu().numpy())
            return torch.from_numpy(kt_np).to(t.device).unsqueeze(-3)

        return k_func

    def b(self, _t, x):
        return torch.zeros_like(x)

    def sgm_diag(self, _t, x):
        return torch.ones_like(x)

    def f_knowall(self, t, x, _u, _ux, _uxx):
        u = self.u(t, x)
        ux = self.ux(t, x)
        uxx = self.uxx(t, x)
        return self.f_knowuxx(t, x, u, ux, uxx)

    def f_knowuxx(self, t, x, y, ux, _uxx):
        uxx_val = self.uxx(t, x)
        return self.f_unknowuxx(t, x, y, ux, uxx_val)

    def f_unknowuxx(self, _t, x, _y, ux, uxx):
        ux_x = torch.einsum('...i, ...ji', x, ux)
        ux_sum = ux.sum(-1)
        uxx_tr = torch.einsum('...ii -> ...', uxx)
        xx = x.pow(2).sum(-1, keepdim=True)
        return ux_x - ux_sum.pow(2) / (4 + 2 * uxx_tr) + xx - 0.5 * uxx_tr

    def f_pinn(self, _t, x, _y, ux, uxx):
        ux_x = torch.einsum('...i, ...ji', x, ux)
        ux_sum = ux.sum(-1)
        uxx_tr = torch.einsum('...ii -> ...', uxx)
        xx = x.pow(2).sum(-1, keepdim=True)
        return ux_x - ux_sum.pow(2) / (4 + 2 * uxx_tr) + xx

    def u_term(self, x):
        return (x**2).sum(-1, keepdims=True)

    def u(self, t, x):
        kt_val = self.k_func(t)
        return torch.einsum('...i, ...yij, ...j -> ...y', x, kt_val, x)

    # def dudt(self, t, x):
    #     dkdt_val = self.f_rct(t, self.k_func(t))
    #     return torch.einsum('...i, ...yij, ...j -> ...y', x, dkdt_val, x)

    def ux(self, t, x):
        kt_val = self.k_func(t)
        return torch.einsum('...yij, ...j -> ...yi', 2 * kt_val, x)

    def uxx(self, t, _x):
        kt_val = self.k_func(t)
        return 2 * kt_val

    def x0_points(self, num_points):
        return 2 * self.x0_scale * (torch.rand(num_points, self.dim_x) - 1 / 2)

    def test_points(self, num_points):
        return self.x0_points(num_points)


class Counter(Example):

    def __init__(
            self,
            dim_x,
            c_pert=torch.tensor(1.),
            te=torch.tensor(1.),
            x0_scale=torch.tensor(1.),
    ) -> None:
        super().__init__(dim_x)
        self.eye_mat = torch.eye(self.dim_x).unsqueeze(0)
        self.dim_w = dim_x
        self.c_pert = c_pert

        self.te = te
        self.name = 'Counter Example'
        self.x0_scale = x0_scale

        self.f_depends_on_ux = False
        self.f_depends_on_uxx = False

        self.u_depends_on_t = True
        self.has_boundcond = False
        self.has_termcond = True

    def b(self, _t, x):
        return torch.zeros_like(x)

    def sgm_diag(self, _t, x):
        return torch.ones_like(x)

    def u_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, _y, _ux, _uxx):
        # f = L0 u
        dt_u = torch.cos(t + x).mean(-1, keepdim=True)
        dxx_u = -torch.sin(t + x).mean(-1, keepdim=True)
        return -dt_u - 0.5 * dxx_u

    def f_pinn(self, t, x, _y, _ux, uxx):
        # f_pinn = -dt_u
        dt_u = torch.cos(t + x).mean(-1, keepdim=True)
        return -dt_u

    def u(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)

    def u_pert(self, t, x):
        return self.u(
            t, x) + self.c_pert * (self.te - t) * x.mean(-1, keepdim=True)

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        # e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


==> CodeAndFig/SOCMN_HJBv3_d2e3_te0.5/socmart.py <==
import time

import matplotlib.pyplot as plt
import numpy as np
import torch
from torch import nn
from torch.func import jacrev, vmap
# from torch.nn.parallel import DistributedDataParallel as DDP
# import torch.multiprocessing as mp
import torch.distributed as dist
import os
# from itertools import product
from torch.nn.utils import skip_init


def setup_mp(rank, world_size):
    os.environ['MASTER_ADDR'] = 'localhost'
    os.environ['MASTER_PORT'] = '12355'

    # initialize the process group
    try:
        dist.init_process_group("nccl", rank=rank, world_size=world_size)
        print('Using nccl backend')
    except RuntimeError:
        dist.init_process_group("gloo", rank=rank, world_size=world_size)
        print('Nccl is unavailable. Use gloo backend instead.')


def cleanup():
    dist.destroy_process_group()


def get_bat_idx(star_idx: int, bat_size: int, fullsize: int):
    idx_end = star_idx + bat_size
    if idx_end >= fullsize:
        idx_end = fullsize
        next_staridx = 0
    else:
        next_staridx = idx_end
    return idx_end, next_staridx


def bat_grads(func, inputs, arg_grad=None, hessian=False):
    '''
    ****** 加工中
    批量计算 func(input) 的梯度,
    并输出 jac_func(*input) 和 func(*input).
    其中,
    func(*inputs): [各个批量轴, 自身]
    jac_func(*inputs): [各个批量轴, f的输出轴, 梯度的轴]

    并且,
    func: callable
    inputs: Tuple, (x1, x2, x3, ...), 其中, xi 的轴为 [各个批量轴, 自身]
    arg_grad: int, inputs[arg_grad] 为需要批量求梯度的自变量
    '''

    if arg_grad is None:
        arg_grad = len(inputs) - 1

    fla_inputs = [x.flatten(0, -2).contiguous() for x in inputs]

    def mod_func(*args):
        y = func(*args)
        return y, y

    if not hessian:
        fla_jacf, fla_f = vmap(jacrev(mod_func, argnums=arg_grad,
                                      has_aux=True),
                               in_dims=0)(*fla_inputs)
        fla_output = (fla_jacf, fla_f)
    else:

        def mod_jac(*args):
            dy_y = jacrev(mod_func, argnums=arg_grad, has_aux=True)(*args)
            return dy_y[0], dy_y

        fla_hessf, (fla_jacf, fla_f) = vmap(jacrev(mod_jac,
                                                   argnums=arg_grad,
                                                   has_aux=True),
                                            in_dims=0)(*fla_inputs)
        fla_output = (fla_hessf, fla_jacf, fla_f)

    return [
        fi.unflatten(0, inputs[arg_grad].shape[:-1]).contiguous()
        for fi in fla_output
    ]


def bat_jac(func, inputs, arg_grad=-1):

    def mod_func(*args):
        y = func(*args)
        return torch.einsum('...i-> i', y), y

    jac_func = jacrev(mod_func, argnums=arg_grad, has_aux=True)
    fp_val, f_val = jac_func(*inputs)
    return torch.einsum('i...j -> ...ij', fp_val), f_val


def bat_grad(func, inputs, arg_grad=-1, keepvdim=True):
    # 计算 inputs -> func 关于 inputs[arg_grad] 的偏导数
    # 其中 func(*inputs) 的轴为 [批量轴, ..., 批量轴, 1]

    ori_reggrad = inputs[arg_grad].requires_grad
    inputs[arg_grad].requires_grad = True
    val = func(*inputs)
    dx_val = torch.autograd.grad(val,
                                 inputs[arg_grad],
                                 grad_outputs=torch.ones_like(val),
                                 create_graph=True)[0]
    if keepvdim is True:
        dx_val = dx_val.unsqueeze(-2)

    inputs[arg_grad].requires_grad = ori_reggrad
    return dx_val, val


def setup_dist(rank, world_size):
    os.environ['MASTER_ADDR'] = 'localhost'
    os.environ['MASTER_PORT'] = '12355'

    # initialize the process group
    dist.init_process_group("gloo", rank=rank, world_size=world_size)


class SDEsolver(object):

    def __init__(self, te, num_dt, b_func, sgmd_func, dim_w) -> None:

        dt = te / num_dt
        self.num_dt = num_dt
        self.te = te
        self.dt = dt
        self.t_part = torch.linspace(0., te, num_dt)

        self.b_func = b_func
        self.sgmd_func = sgmd_func
        self.dim_w = dim_w

        # self.isz_in_f = isz_in_f

    def simu_euler(self, x_start, t_start=torch.tensor(0.)):
        # x_start: [路径, 自身]
        x_start = x_start

        # dwt: [时间步, 路径, 自身]
        dwt = torch.normal(
            mean=torch.zeros([self.num_dt, x_start.shape[0], self.dim_w]),
            std=torch.sqrt(self.dt),
        )

        # xt: [时间步, 路径, 自身]
        xt = torch.zeros([self.num_dt + 1, x_start.shape[0], x_start.shape[1]])
        xt[0] = x_start
        tn = t_start
        for n in range(self.num_dt):
            sgm_dwt = self.sgm_func(xt[n]) * dwt[n]
            xt[n + 1] = xt[n] + self.b_func(xt[n]) * self.dt + sgm_dwt
            tn += self.dt
        return xt, dwt


class VovNet(nn.Module):

    def __init__(
        self,
        xdims: list,
        act_func=nn.ReLU,
        shell_func=None,
    ):
        # dims: list of ints, or [int, int, ..., int, [int, int]].

        super().__init__()
        dim_x = xdims[0]
        dim_out = xdims[-1]
        self.dim_x = dim_x
        self.dim_out = dim_out
        self.num_hidden = len(xdims) - 2
        self.tlayer = nn.Linear(1, xdims[1])
        self.xlayer = nn.Linear(dim_x, xdims[1])
        self.cum_txlayer = nn.Linear(xdims[1], dim_out)

        if self.num_hidden > 0:
            hid_layers = [act_func()]
            for i in range(1, self.num_hidden):
                act_aff = nn.Sequential(
                    nn.Linear(xdims[i], xdims[i + 1]),
                    act_func(),
                )
                hid_layers.append(act_aff)
            cum_layers = [nn.Linear(dim, dim_out) for dim in xdims[1:-1]]
        else:
            hid_layers = [nn.Identity()]
            cum_layers = [nn.Identity()]
        self.hid_layers = nn.Sequential(*hid_layers)
        self.cum_layers = nn.Sequential(*cum_layers)
        self.num_cumlayer = len(cum_layers) + 1

        if shell_func is None:
            self.shell_func = lambda _t, y: y
        else:
            self.shell_func = shell_func

    def forward(self, t, x):
        h = self.tlayer(t) + self.xlayer(x)
        s = self.cum_txlayer(h)
        for h_layer, sc_layer in zip(
                self.hid_layers,
                self.cum_layers,
        ):
            h = h_layer(h)
            s = s + sc_layer(h)
        return self.shell_func(t, s / self.num_cumlayer)


class StackNet(nn.Module):

    def __init__(
        self,
        xdims: list,
        act_func=nn.ReLU,
        shell_func=None,
    ):
        # dims: list of ints, or [int, int, ..., int, [int, int]].

        super().__init__()
        dim_x = xdims[0]
        dim_out = xdims[-1]
        self.dim_x = dim_x
        self.dim_out = dim_out
        self.num_hidden = len(xdims) - 2
        self.tlayer = nn.Linear(1, xdims[1])
        self.xlayer = nn.Linear(dim_x, xdims[1])
        # self.cum_txlayer = nn.Linear(xdims[1], dim_out)

        if self.num_hidden > 0:
            hid_layers = [act_func()]
            for i in range(1, self.num_hidden):
                act_aff = nn.Sequential(
                    nn.Linear(xdims[i], xdims[i + 1]),
                    act_func(),
                )
                hid_layers.append(act_aff)
            cum_layers = [nn.Linear(dim, dim_out) for dim in xdims[1:-1]]
        else:
            hid_layers = [nn.Identity()]
            cum_layers = [nn.Identity()]
        self.hid_layers = nn.Sequential(*hid_layers)
        self.cum_layers = nn.Sequential(*cum_layers)
        self.num_cumlayer = len(cum_layers) + 1

        if shell_func is None:
            self.shell_func = lambda _t, y: y
        else:
            self.shell_func = shell_func

    def forward(self, t, x):
        h = self.tlayer(t) + self.xlayer(x)
        sc_list = [h]
        for h_layer, sc_layer in zip(
                self.hid_layers,
                self.cum_layers,
        ):
            h = h_layer(h)
            sc_list.append(sc_layer(h))
        return self.shell_func(t, torch.cat(sc_list, dim=-1))


def ortho_linear(dim_in, dim_out):
    lin_lay = skip_init(nn.Linear, dim_in, dim_out)
    nn.init.orthogonal_(lin_lay.weight)
    return lin_lay


class DNNtx(nn.Module):

    def __init__(self,
                 xdims: list,
                 shell_func=None,
                 act_func=nn.GELU,
                 ortho_weight=False):
        # dims: list of ints, or [int, int, ..., int, [int, int]].
        # pre_func: (t, x, layer_output) -> dnn_output

        super().__init__()
        dim_x = xdims[0]
        dim_out = xdims[-1]
        self.dim_x = dim_x
        self.dim_out = dim_out
        self.num_hidden = len(xdims) - 2

        if ortho_weight is True:
            lay_init = ortho_linear
        else:
            lay_init = nn.Linear

        self.tlayer = nn.Linear(1, xdims[1])
        self.xlayer = lay_init(dim_x, xdims[1])

        if self.num_hidden > 0:
            layers = [act_func()]
            for i in range(1, self.num_hidden):
                layers.append(lay_init(xdims[i], xdims[i + 1]))
                layers.append(act_func())
            if isinstance(dim_out, int):  # if the NN is vector-valued
                layers.append(lay_init(xdims[-2], dim_out))
            else:  # if the NN is tensor-valued
                dim_flatout = torch.prod(torch.tensor(dim_out))
                layers.append(lay_init(xdims[-2], dim_flatout))
                layers.append(nn.Unflatten(-1, dim_out), )
        else:
            layers = [nn.Identity()]
        self.layers = nn.Sequential(*layers)
        if shell_func is None:
            self.pre_func = lambda _t, y: y
        else:
            self.pre_func = shell_func

    def forward(self, t, x):
        tx = self.tlayer(t) + self.xlayer(x)
        y = self.pre_func(t, self.layers(tx))
        return y

    def dx(self, t, x):
        ux_val, u_val = bat_jac(self.forward, (t, x), arg_grad=1)
        # ux_val, u_val = bat_grads(self.forward, (t, x),
        #                           arg_grad=1,
        #                           hessian=False)
        return ux_val, u_val

    def dxx(self, t, x):
        uxx_val, ux_val, u_val = bat_grads(self.forward, (t, x),
                                           arg_grad=1,
                                           hessian=True)
        return uxx_val, ux_val, u_val

    # def set_optim(self, Optim, **kwarg):
    #     self.kwarg_optim = kwarg
    #     self.Optim = Optim

    # def set_sch(self, Sch, **kwarg):
    #     self.kwarg_sch = kwarg
    #     self.Sch = Sch

    # def init_optim(self):
    #     self.optim = self.Optim(self.parameters(), **self.kwarg_optim)
    #     if self.Sch is not None:
    #         self.sch = self.Sch(self.optim, **self.kwarg_sch)
    #     else:
    #         self.sch = None


def tensor_sample(tensor, num):
    tot_num = tensor.shape[0]
    num_samp = min(num, tot_num)
    idx = torch.randperm(tot_num)[:num_samp]
    return tensor[idx]


class SOCMartNet(object):

    def __init__(self,
                 dt,
                 b_func,
                 sgmd_func,
                 h_func,
                 ufunc_term,
                 dim_w,
                 f_func=None,
                 h_depends_on_ux=True,
                 h_depends_on_uxx=False,
                 t0=torch.tensor(0.)) -> None:
        self.dt = dt
        self.t0 = t0

        self.h_func = h_func
        self.f_func = f_func
        self.b_func = b_func
        self.sgmd_func = sgmd_func
        self.dim_w = dim_w
        self.dim_x = dim_w

        self.vfunc_term = ufunc_term

        self.ham_hist = None
        self.lossmart_hist = None
        self.error_hist = None
        self.it_hist = None
        self.epoch_hist = None

        self.h_depends_on_ux = h_depends_on_ux
        self.h_depends_on_uxx = h_depends_on_uxx

        self.normalize_test = False
        self.old_delm = 0.
        self.old_test = 0.

        self.loss_val = None

        self.world_size = dist.get_world_size()

    def simu_path(self, x0, num_dt, ant_var=False):
        # x0: [path, x]

        dt = self.dt
        num_path = x0.shape[0]

        xt = [torch.concat([x0, x0], dim=0)] if ant_var is True else [x0]
        sgmt = []

        tn = self.t0
        t_part = [self.t0]
        for n in range(num_dt):
            btn_dt = self.b_func(tn, xt[n]) * dt
            sgmd_tn = self.sgmd_func(tn, xt[n])
            sgmt.append(sgmd_tn)
            dwt_path = torch.normal(
                mean=torch.zeros([num_path, self.dim_w]),
                std=torch.sqrt(dt),
            )
            if ant_var is True:
                dwt_path = torch.concat([dwt_path, -dwt_path], dim=1)
            xt.append(xt[n] + btn_dt + sgmd_tn * dwt_path)
            tn = tn + dt
            t_part.append(tn)

        sgmt.append(self.sgmd_func(tn, xt[-1]))
        xt = torch.stack(xt, dim=0)
        sgmt = torch.stack(sgmt, dim=0)
        t_part = torch.stack(t_part)
        return t_part, xt, sgmt

    def loss_mart(self, v_path, h_path, rho_path, vte):
        v_path = torch.cat([v_path, vte.unsqueeze(0)], dim=0)
        h_path = torch.cat([h_path, h_path[-1].unsqueeze(0)], dim=0)

        del_v = (v_path[1:] - v_path[:-1]) / self.dt
        avg_h = 0.5 * (h_path[1:] + h_path[:-1])

        rho_delm = (rho_path * (del_v + avg_h)).mean([0, 1])
        rhodelm_detach = rho_delm.detach()
        dist.all_reduce(rhodelm_detach)

        loss_val = 2 / self.world_size * (rhodelm_detach * rho_delm).mean()
        return loss_val

    def ham(self, h_path):
        return h_path.mean()

    def loss_zc(self, t, xt, ut, uxt, uxxt, zt, dwt):
        zdw = torch.einsum('...ij, ...j -> ...i', zt[:-1], dwt[:-1])
        ut_euler = torch.zeros_like(ut)
        ut_euler[0] = ut[0]
        for n in range(t.shape[0] - 1):
            ut_euler[n + 1] = ut_euler[n] - self.f_func(
                t[n], xt[n], ut_euler[n], uxt[n], uxxt[n]) * self.dt + zdw[n]
        loss_val = (ut_euler - ut).pow(2).mean()
        return loss_val

    def loss_term(self, xterm, unn_term):
        return (unn_term - self.vfunc_term(xterm)).pow(2).mean()

    def bat(self, t_bat, xt_bat, u_nn, v_nn):
        if self.h_depends_on_uxx:
            raise RuntimeError('unsupported h_depends_on_uxx')
            # vxx_bat, vx_bat, v_bat = v_nn.module.dxx(t_bat, xt_bat)
        elif self.h_depends_on_ux:
            vx_bat, v_bat = bat_grad(v_nn, (t_bat, xt_bat),
                                     arg_grad=-1,
                                     keepvdim=True)
            vxx_bat = None
        else:
            v_bat = v_nn(t_bat, xt_bat)
            vx_bat = None
            vxx_bat = None

        if self.f_func is None:
            ut_bat = u_nn(t_bat, xt_bat)
            h_bat = self.h_func(t_bat, xt_bat, ut_bat, v_bat, vx_bat, vxx_bat)
        else:
            h_bat = self.f_func(t_bat, xt_bat, v_bat, vx_bat, vxx_bat)

        return v_bat, h_bat

    def ortho_loss(self, test_vec):
        cov_mat = torch.cov(test_vec.transpose(1, 0))
        loss1 = (cov_mat - torch.eye(cov_mat.shape[0])).pow(2).mean()
        loss2 = (cov_mat.diag() - 1.).pow(2).mean()
        return loss1 + loss2

    # def pretrain_test(self):
    #     for _ in range(step_rho):
    #         rho_bat = rho_nn(t_bat[:-1], xt_bat[:-1])
    #         fla_rhobat = tensor_sample(rho_bat.flatten(0, 1), numsampcov_rank)
    #         ortho_loss = self.ortho_loss(fla_rhobat)
    #         ortho_loss.backward()
    #         rhonn_optim.step()
    #         rhonn_optim.zero_grad()

    def train(
            self,
            nets,
            optims,
            schs,
            max_iter,
            x0,
            batsize_arr: list,
            rank='None',
            lamb0=1.,
            batsize_milstone=None,
            num_dt=10,
            err_func=lambda: torch.nan,
            log_gap=10,
            step_uv=2,
            step_rho=1,
            del_lamb=10,
            max_lamb=1000.,
            beta_term=0.,
            max_epoch=float('inf'),
    ):

        u_nn, v_nn, rho_nn = nets
        unn_optim, vnn_optim, rhonn_optim = optims
        unn_sch, vnn_sch, rhonn_sch = schs

        rt0 = time.time()
        u_nn.train()
        v_nn.train()
        rho_nn.train()

        tot_size = x0.shape[0]

        t_part, xt = self.simu_path(x0, num_dt=num_dt)[:2]
        t = t_part.expand(1, tot_size, -1).transpose(0, 2).contiguous()
        vte = self.vfunc_term(xt[-1])

        it_hist = []
        epoch_hist = []
        rt_hist = []
        ham_hist = []
        lossmart_hist = []
        error_hist = []

        lamb = lamb0
        it = 0
        epoch = 0.
        bat_stage = 0
        bat_size = batsize_arr[bat_stage]
        if batsize_milstone is None:
            batsize_milstone = []
        batsize_milstone = batsize_milstone + [max_iter + 1]

        while True:

            if (it > max_iter) or (epoch > max_epoch):
                break
            if it >= batsize_milstone[bat_stage]:
                bat_stage += 1
                bat_size = batsize_arr[bat_stage]

            bat_idx = torch.randperm(tot_size)[:bat_size]
            t_bat = t[:-1, bat_idx]
            xt_bat = xt[:-1, bat_idx]
            vte_bat = vte[bat_idx]
            rho_bat = rho_nn(t_bat, xt_bat).detach()
            for _ in range(step_uv):
                v_bat, h_bat = self.bat(t_bat, xt_bat, u_nn, v_nn)

                loss_mart = self.loss_mart(v_bat, h_bat, rho_bat, vte_bat)
                if beta_term > 0:
                    loss_mart = loss_mart + beta_term * (
                        v_nn(t[-1, bat_idx], xt[-1, bat_idx]) -
                        vte_bat).pow(2).mean()

                lamb = min(
                    max_lamb,
                    lamb + del_lamb * loss_mart.detach(),
                )
                ham_val = self.ham(h_bat)
                if self.f_func is None:
                    loss_tot = ham_val + lamb * loss_mart
                    loss_tot.backward()
                    unn_optim.step()
                    vnn_optim.step()
                    unn_optim.zero_grad()
                    vnn_optim.zero_grad()
                else:
                    loss_tot = lamb * loss_mart
                    loss_tot.backward()
                    vnn_optim.step()
                    vnn_optim.zero_grad()

            v_bat, h_bat = self.bat(t_bat, xt_bat, u_nn, v_nn)
            for _ in range(step_rho):
                rho_bat = rho_nn(t_bat, xt_bat)
                loss_test = -self.loss_mart(v_bat.detach(), h_bat.detach(),
                                            rho_bat, vte_bat)
                loss_test.backward()
                rhonn_optim.step()
                rhonn_optim.zero_grad()

            if it % log_gap == 0:
                error = err_func().detach()
                lr = vnn_optim.param_groups[0]['lr']
                rt = time.time() - rt0
                it_hist.append(it)
                epoch_hist.append(epoch)
                rt_hist.append(rt)

                ham_hist.append(ham_val.detach())
                lossmart_hist.append(loss_mart.detach())
                error_hist.append(error.detach())
                print(
                    f"rank: {rank}\niter step: [{it}/{max_iter}], rt: {rt:.2f}, epoch: {epoch:.2f},\nbat_size: {bat_size}, lr: {lr:.5}, lambda: {lamb:.5},\nloss_mart: {loss_mart.item():.5}, ham: {ham_val.item():.5},\nerror: {error:.5}\n"
                )

            it += 1
            epoch += bat_size / tot_size
            if (unn_sch is not None) and (self.f_func is None):
                unn_sch.step()
            if vnn_sch is not None:
                vnn_sch.step()
            if rhonn_sch is not None:
                rhonn_sch.step()

        self.it_hist = torch.tensor(it_hist)
        self.rt_hist = torch.tensor(rt_hist)
        self.epoch_hist = torch.tensor(epoch_hist)
        self.ham_hist = torch.stack(ham_hist, dim=0)
        self.lossmart_hist = torch.stack(lossmart_hist, dim=0)
        self.error_hist = torch.stack(error_hist, dim=0)

        u_nn.eval()
        v_nn.eval()
        rho_nn.eval()
        return u_nn, v_nn, rho_nn


def plot_solution(xcoord_plot, unn_plot, utrue_plot, sav_name, ylim=None):
    plt.plot(
        xcoord_plot,
        utrue_plot,
        label='True solution',
        color='blue',
    )
    if unn_plot is not None:
        plt.scatter(
            xcoord_plot,
            unn_plot,
            label='Predicted solution',
            color='red',
        )
    if ylim is not None:
        plt.ylim(*ylim)
    # ax.set(xlim=(-1, 1), ylim=(-5, 20))
    plt.legend()
    plt.savefig(sav_name)
    # plt.show()
    plt.close()


def plot_hist(
    sav_name,
    x_arr_list,
    y_arr_list,
    lable_list=None,
    color_list=None,
    xlabel=None,
    ylabel=None,
    alpha=None,
    yscal='log',
    linewidth=None,
    ylim0=None,
    ylim1=None,
):

    if lable_list is None:
        lable_list = [None] * len(x_arr_list)
        plot_legend = False
    else:
        plot_legend = True

    if color_list is None:
        color_list = [None] * len(x_arr_list)

    plt.yscale(yscal)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)

    for x_arr, y_arr, label, color in zip(
            x_arr_list,
            y_arr_list,
            lable_list,
            color_list,
    ):
        plt.plot(
            x_arr,
            y_arr,
            label=label,
            alpha=alpha,
            color=color,
            linewidth=linewidth,
        )
    plt.ylim(ylim0, ylim1)
    plt.tight_layout()

    if plot_legend:
        plt.legend()
    plt.savefig(sav_name)
    plt.close()


def plots(dim_x,
          u_true,
          u_nn,
          sav_name,
          x_scale=1.,
          ylim0=None,
          ylim1=None,
          unit_ball=True):
    xcoord_plot, x_tup = x_segs(dim_x, x_scale, unit_ball)
    savnam_tup = ('_1stcoord', '_diag')
    u_true_list = [u_true(x).cpu().numpy() for x in x_tup]

    if u_nn is not None:
        u_nn_list = [u_nn(x).detach().cpu().numpy() for x in x_tup]
        u_max = np.nanmax([u_true_list, u_nn_list])
        u_min = np.nanmin([u_true_list, u_nn_list])
    else:
        u_nn_list = [None for _ in x_tup]
        u_max = np.nanmax(u_true_list)
        u_min = np.nanmin(u_true_list)

    if ylim0 is None:
        ylim0 = min(0, u_min * 1.3)
    if ylim1 is None:
        ylim1 = max(0, u_max * 1.3)

    for i in range(len(u_nn_list)):
        plot_solution(
            xcoord_plot.cpu().numpy(),
            u_nn_list[i],
            u_true_list[i],
            sav_name + savnam_tup[i] + '.pdf',
            ylim=(ylim0, ylim1),
        )


def plots_true(dim_x, u_funcs, labels, sav_name, x_scale=1., unit_ball=True):
    xcoord_plot, x_tup = x_segs(dim_x, x_scale, unit_ball)
    savnam_tup = ('_1stcoord', '_diag')
    u_list = [[u(x).cpu().numpy() for u in u_funcs] for x in x_tup]
    u_max = np.nanmax(u_list)
    u_min = np.nanmin(u_list)
    ylim0 = min(0, u_min * 1.3)
    ylim1 = max(0, u_max * 1.3)

    for savnam, ufuncs_forx in zip(savnam_tup, u_list):
        for ux, lab in zip(ufuncs_forx, labels):
            plt.plot(
                xcoord_plot.cpu().numpy(),
                ux,
                label=lab,
            )
        plt.ylim(ylim0, ylim1)
        plt.legend()
        plt.savefig(sav_name + savnam + '.pdf')
        plt.close()


def x_segs(dim_x, x_scale, unit_ball):
    e_diag = torch.ones([dim_x])
    e_1stcoord = torch.zeros([dim_x])
    e_1stcoord[0] = 1

    if unit_ball:
        e_diag = e_diag / torch.norm(e_diag)

    xcoord_plot = torch.linspace(-x_scale, x_scale, 50)
    xdiag = torch.outer(xcoord_plot, e_diag)
    x1stcoord = torch.outer(xcoord_plot, e_1stcoord)

    x_tup = (x1stcoord, xdiag)
    return xcoord_plot, x_tup


==> CodeAndFig/SOCMN_HJBv3_d2e3_te0.5/socp.py <==
# 一些 SOCP 的例子

import torch


class HJB(object):

    def __init__(self, dim_x, t0=torch.tensor(0.)) -> None:
        self.dim_x = dim_x
        self.dim_w = None
        self.dim_u = None
        self.name = 'Default_HJB_equation'
        self.t0 = t0

        self.h_depends_on_u = None
        self.h_depends_on_ux = None
        self.h_depends_on_uxx = None
        self.sgmbar_dependson_t = None

    def mu(self, _t, _x):
        return NotImplementedError

    def sgm_diag(self, _t, _x):
        return NotImplementedError

    def h(self, _t, _x, _u, _ux, _uxx):
        return NotImplementedError

    def v(self, _t, _x):
        return NotImplementedError

    def v_term(self, _x):
        return NotImplementedError

    def x0_points(self, num_points=None):
        return NotImplementedError

    def test_points(self, num_points=None):
        return NotImplementedError


class NonDegHJB(HJB):
    '''
    This example is modified from Section 3.1 of
        Bachouch, A., Huré, C., Langrené, N. et al. Deep Neural Networks Algorithms for Stochastic Control Problems on Finite Horizon: Numerical Applications. Methodol Comput Appl Probab 24, 143-178 (2022).
    and Section 4.3 of
        Weinan E, Han J, Jentzen A (2017) Deep learning-based numerical methods for high-dimensional parabolic partial differential equations and backward stochastic differential equations.
        In: Communications in mathematics and statistics 5, vol 5, pp 349-380.
    '''

    def __init__(
            self,
            dim_x,
            t0=torch.tensor(0.),
            te=torch.tensor(1.),
            nsamp_mc=10**6,
            x0_scale=torch.tensor(1.),
            sgm_scale=torch.tensor(1.),
            unit_ball=True,
    ) -> None:

        super().__init__(dim_x, t0=t0)
        self.dim_w = dim_x
        self.dim_w = dim_x
        self.dim_u = dim_x
        self.unit_ball = unit_ball
        self.sgm_scale = sgm_scale

        self.h_depends_on_v = False
        self.h_depends_on_vx = True
        self.h_depends_on_vxx = False
        self.sgmbar_dependson_t = False

        self.f_depends_on_v = False
        self.f_depends_on_vx = True
        self.f_depends_on_vxx = False

        self.nsamp_mc = nsamp_mc
        # self.rand_mc = torch.normal(torch.zeros([self.nsamp_mc, self.dim_w]))

        self.te = te
        self.name = 'Non-deg_HJB'
        self.x0_scale = x0_scale

    def mu(self, _t, x):
        return torch.zeros_like(x)

    def sgm_diag(self, _t, x):
        return (2**(0.5) * self.sgm_scale) * torch.ones_like(x)

    def g(self, x):
        return torch.log(0.5 * (1 + (x**2).sum(-1, keepdim=True)))

    def v_term(self, x):
        return 1 + self.g(x)

    def h(self, _t, _x, k, _v, vx, _vxx):
        kux = torch.einsum('...l, ...ml-> ...m', k, vx)
        return 2 * kux + k.pow(2).sum(-1, keepdim=True)

    def f(self, _t, _x, _v, vx, _vxx):
        return -(vx**2).sum(-1)

    def v_for_chunk(self, t, x):
        std_dw = (2 * (self.te - t.squeeze(-1)))**(0.5)
        chunksize = min(max(int(10**7 / self.dim_w), 1), self.nsamp_mc)
        nchunk_mc = int(self.nsamp_mc // chunksize) + 1
        expa_exp_list = []
        # 在 mc 的轴上进行分块求平均
        for _ in range(nchunk_mc):
            rand_mc = torch.normal(torch.zeros([chunksize, self.dim_w]),
                                   std=self.sgm_scale)
            # dw_tte: [t 的轴, MC样本, 自身]
            dw_tte = torch.einsum('..., ij -> ...ij', std_dw, rand_mc)
            expa_exp_list.append(
                torch.exp(-self.g(x.unsqueeze(-2) + dw_tte)).mean(-2))
        expa_exp = torch.stack(expa_exp_list).mean(0)
        return 1 - torch.log(expa_exp)

    def v(self, t, x, chunk_size=None):
        # x: [时间, 批量, 自身], 或 [批量, 自身]
        # t 将被广播类似 x 的轴的形式

        if chunk_size is None:
            chunk_size = min(100, int(1000 / self.dim_w**2) + 1)

        assert (t.ndim == 1) or (t.ndim == x.ndim)
        assert x.ndim >= 2

        t_expand = t.expand_as(x[..., :1])
        num_points = x.shape[0]
        chunk_size = min(num_points, chunk_size)

        uval_list = []
        ch_num = num_points // chunk_size
        idx_bat = 0
        for _ in range(ch_num):
            t_bat = t_expand[..., idx_bat:idx_bat + chunk_size, :]
            x_bat = x[..., idx_bat:idx_bat + chunk_size, :]
            uval_list.append(self.v_for_chunk(t_bat, x_bat))
            idx_bat += chunk_size
        if num_points % chunk_size > 0:
            t_last = t_expand[..., idx_bat:, :]
            x_last = x[..., idx_bat:, :]
            uval_list.append(self.v_for_chunk(t_last, x_last))

        return torch.concatenate(uval_list, dim=-2)

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        if self.unit_ball:
            e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


class NonDegHJBv2(NonDegHJB):

    def __init__(
            self,
            dim_x,
            t0=torch.tensor(0.),
            te=torch.tensor(1.),
            nsamp_mc=10**6,
            x0_scale=torch.tensor(1),
            sgm_scale=torch.tensor(1.),
            unit_ball=True,
    ) -> None:
        super().__init__(dim_x,
                         t0=t0,
                         te=te,
                         sgm_scale=sgm_scale,
                         nsamp_mc=nsamp_mc,
                         x0_scale=x0_scale,
                         unit_ball=unit_ball)
        self.name = 'Non-deg_HJBv2'
        self.sqd = dim_x**0.5

    def g(self, x):
        x2 = (x**2).sum(-1, keepdim=True)
        return -x2 + torch.log(0.5 * (1 + x2))


class NonDegHJBv3(NonDegHJB):

    def __init__(
            self,
            dim_x,
            t0=torch.tensor(0.),
            te=torch.tensor(1.),
            delc=0.3,
            nsamp_mc=10**6,
            x0_scale=torch.tensor(1),
            sgm_scale=torch.tensor(1.),
            unit_ball=True,
    ) -> None:
        super().__init__(dim_x,
                         t0=t0,
                         te=te,
                         sgm_scale=sgm_scale,
                         nsamp_mc=nsamp_mc,
                         x0_scale=x0_scale,
                         unit_ball=unit_ball)
        self.delc = delc
        self.delcpi = delc / torch.pi
        self.name = f'Non-deg_HJBv3_delc{delc}_te{te.item()}'

    def g(self, x):
        return (torch.sin(x - torch.pi / 2) +
                torch.sin(1 / (self.delcpi + x.pow(2)))).mean(-1, keepdim=True)


class Counter(HJB):

    def __init__(self,
                 dim_x,
                 t0=torch.tensor(0.),
                 te=torch.tensor(1.),
                 x0_scale=torch.tensor(1.),
                 unit_ball=True) -> None:
        super().__init__(dim_x, t0=t0)
        self.eye_mat = torch.eye(self.dim_x).unsqueeze(0)
        self.dim_w = dim_x
        self.dim_u = 1

        self.te = te
        self.name = 'Counter_Example'
        self.x0_scale = x0_scale
        self.unit_ball = unit_ball

        self.f_depends_on_v = False
        self.f_depends_on_vx = False
        self.f_depends_on_vxx = False

        self.h_depends_on_v = False
        self.h_depends_on_vx = True
        self.h_depends_on_vxx = False

        self.sgmbar_dependson_t = False

    def mu(self, _t, x):
        return torch.zeros_like(x)

    def sgm_diag(self, _t, x):
        return torch.ones_like(x)

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def h(self, t, x, k, _v, vx, _vxx):
        u2_vx = k.pow(2).mean(-1, keepdims=True) * vx.abs().mean(-1)
        return u2_vx + self.f(t, x, _v, vx, _vxx)

    def f(self, t, x, _v, _vx, _vxx):
        dt_u = torch.cos(t + x).mean(-1, keepdim=True)
        dxx_u = -torch.sin(t + x).mean(-1, keepdim=True)
        return -dt_u - 0.5 * dxx_u

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        if self.unit_ball:
            e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


class Counter2(HJB):

    def __init__(self,
                 dim_x,
                 t0=torch.tensor(0.),
                 te=torch.tensor(1.),
                 x0_scale=torch.tensor(1.),
                 unit_ball=True) -> None:

        super().__init__(dim_x, t0=t0)
        self.dim_w = dim_x
        self.dim_u = 1

        self.te = te
        self.name = 'Counter_Example2'
        self.x0_scale = x0_scale
        self.unit_ball = unit_ball
        self.cx = torch.pi / 2
        self.sq_d = self.dim_x**0.5

        self.f_depends_on_v = False
        self.f_depends_on_vx = False
        self.f_depends_on_vxx = False

        self.h_depends_on_v = False
        self.h_depends_on_vx = True
        self.h_depends_on_vxx = False

        self.sgmbar_dependson_t = False

    def mu(self, _t, x):
        return torch.zeros_like(x)

    def sgm_diag(self, _t, x):
        return torch.ones_like(x)

    def v_term(self, x):
        return 1. + self.sq_d * x.mean(-1, keepdim=True) + torch.sin(
            self.te + self.cx * x).mean(-1, keepdim=True)

    def h(self, t, x, k, _v, vx, _vxx):
        u2_vx = k.pow(2).mean(-1, keepdims=True) * vx.abs().mean(-1)
        return u2_vx + self.f(t, x, _v, vx, _vxx)

    def f(self, t, x, _v, _vx, _vxx):
        tcx = t + self.cx * x
        dt_u = torch.cos(tcx).mean(-1, keepdim=True)
        dxxu_half = (-0.5 * self.cx**2) * torch.sin(tcx).mean(-1, keepdim=True)
        return -dt_u - dxxu_half

    def v(self, t, x):
        return 1. + self.sq_d * x.mean(-1, keepdim=True) + torch.sin(
            t + self.cx * x).mean(-1, keepdim=True)

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        if self.unit_ball:
            e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


class Counter2_1(HJB):

    def __init__(self,
                 dim_x,
                 t0=torch.tensor(0.),
                 te=torch.tensor(1.),
                 x0_scale=torch.tensor(1.),
                 unit_ball=True) -> None:

        super().__init__(dim_x, t0=t0)
        self.eye_mat = torch.eye(self.dim_x).unsqueeze(0)
        self.dim_w = dim_x
        self.dim_u = 1

        self.te = te
        self.name = 'Counter_Example2'
        self.x0_scale = x0_scale
        self.unit_ball = unit_ball
        self.sq_d = self.dim_x**0.5
        self.t_scale = 1.
        self.f_depends_on_v = False
        self.f_depends_on_vx = False
        self.f_depends_on_vxx = False

        self.h_depends_on_v = False
        self.h_depends_on_vx = True
        self.h_depends_on_vxx = False

        self.sgmbar_dependson_t = False

    def mu(self, _t, x):
        return torch.zeros_like(x)

    def sgm_diag(self, _t, x):
        return torch.ones_like(x)

    def v_term(self, x):
        return 1. + self.sq_d * torch.exp(
            self.t_scale * self.te) * torch.sin(x).mean(-1, keepdim=True)

    def h(self, t, x, k, _v, vx, _vxx):
        u2_vx = k.pow(2).mean(-1, keepdims=True) * vx.abs().mean(-1)
        return u2_vx + self.f(t, x, _v, vx, _vxx)

    def f(self, t, x, _v, _vx, _vxx):
        csinx = self.sq_d * torch.sin(x).mean(-1, keepdim=True)
        sca_t = torch.exp(self.t_scale * t)
        dt_u = self.t_scale * sca_t * csinx
        dxx_u = -self.t_scale**2 * sca_t * csinx
        return -dt_u - 0.5 * dxx_u

    def v(self, t, x):
        return 1. + self.sq_d * torch.exp(
            self.t_scale * t) * torch.sin(x).mean(-1, keepdim=True)

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        if self.unit_ball:
            e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


class Counter2expneqx2(HJB):

    def __init__(self,
                 dim_x,
                 t0=torch.tensor(0.),
                 te=torch.tensor(1.),
                 x0_scale=torch.tensor(1.),
                 unit_ball=True) -> None:
        super().__init__(dim_x, t0=t0)
        self.eye_mat = torch.eye(self.dim_x).unsqueeze(0)
        self.dim_w = dim_x
        self.dim_u = 1

        self.te = te
        self.name = 'Counter_Example2'
        self.x0_scale = x0_scale
        self.x_scale = torch.pi / 2
        self.t_scale = 1 / 2
        self.unit_ball = unit_ball

        self.f_depends_on_v = False
        self.f_depends_on_vx = False
        self.f_depends_on_vxx = False

        self.h_depends_on_v = False
        self.h_depends_on_vx = True
        self.h_depends_on_vxx = False

        self.sgmbar_dependson_t = False

    def mu(self, _t, x):
        return torch.zeros_like(x)

    def sgm_diag(self, _t, x):
        return torch.ones_like(x)

    def gp0(self, s):
        return torch.exp(-s.pow(2))

    def g(self, s):
        gp0 = self.gp0(s)
        gp1 = -2 * s * gp0
        gp2 = (-2 + 4 * s.pow(2)) * gp0
        return gp0, gp1, gp2

    def v_term(self, x):
        y = (x.pow(2) * self.gp0(x)).sum(-1, keepdim=True)
        return 0.5 + torch.exp(self.t_scale * self.te) * y

    def h(self, t, x, k, _v, vx, _vxx):
        u2_vx = k.pow(2).mean(-1, keepdims=True)
        return u2_vx + self.f(t, x, _v, vx, _vxx)

    def f(self, t, x, v, _vx, _vxx):
        gp0, gp1, gp2 = self.g(x)
        y = (x.pow(2) * gp0).sum(-1, keepdims=True)
        v_t = self.t_scale * torch.exp(self.t_scale * t) * y
        # v_t = self.t_scale * (v - 0.5)
        vxx_half = torch.exp(self.t_scale * t) * (
            gp0 + 2 * x * gp1 + 0.5 * x.pow(2) * gp2).sum(-1, keepdims=True)
        return -v_t - vxx_half

    def v(self, t, x):
        y = (x.pow(2) * self.gp0(x)).sum(-1, keepdims=True)
        return 0.5 + torch.exp(self.t_scale * t) * y

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        if self.unit_ball:
            e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


class Counter2expcos(HJB):

    def __init__(self,
                 dim_x,
                 t0=torch.tensor(0.),
                 te=torch.tensor(1.),
                 x0_scale=torch.tensor(1.),
                 unit_ball=True) -> None:
        super().__init__(dim_x, t0=t0)
        self.eye_mat = torch.eye(self.dim_x).unsqueeze(0)
        self.dim_w = dim_x
        self.dim_u = 1

        self.te = te
        self.name = 'Counter_Example2'
        self.x0_scale = x0_scale
        self.x_scale = torch.pi / 2
        self.unit_ball = unit_ball

        self.f_depends_on_v = False
        self.f_depends_on_vx = False
        self.f_depends_on_vxx = False

        self.h_depends_on_v = False
        self.h_depends_on_vx = True
        self.h_depends_on_vxx = False

        self.sgmbar_dependson_t = False

    def mu(self, _t, x):
        return torch.zeros_like(x)

    def sgm_diag(self, _t, x):
        return torch.ones_like(x)

    def v_term(self, x):
        y = (x.pow(2) * torch.cos(x)).sum(-1, keepdim=True)
        return torch.exp(self.te) * y

    def h(self, t, x, k, _v, vx, _vxx):
        u2_vx = k.pow(2).mean(-1, keepdims=True)
        return u2_vx + self.f(t, x, _v, vx, _vxx)

    def f(self, t, x, v, _vx, _vxx):
        cos_val = torch.cos(x)
        sin_val = torch.sin(x)
        v_t = v
        v_xx = torch.exp(t) * (2 * cos_val - 4 * x * sin_val).sum(
            -1, keepdim=True) - v
        return -v_t - v_xx / 2

    def v(self, t, x):
        y = (x.pow(2) * torch.cos(x)).sum(-1, keepdim=True)
        return torch.exp(t) * y

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        if self.unit_ball:
            e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


class Counter2sin(HJB):

    def __init__(self,
                 dim_x,
                 t0=torch.tensor(0.),
                 te=torch.tensor(1.),
                 x0_scale=torch.tensor(1.),
                 unit_ball=True) -> None:
        super().__init__(dim_x, t0=t0)
        self.eye_mat = torch.eye(self.dim_x).unsqueeze(0)
        self.dim_w = dim_x
        self.dim_u = 1

        self.te = te
        self.name = 'Counter_Example2'
        self.x0_scale = x0_scale
        self.x_scale = torch.pi / 2
        self.unit_ball = unit_ball

        self.f_depends_on_v = False
        self.f_depends_on_vx = False
        self.f_depends_on_vxx = False

        self.h_depends_on_v = False
        self.h_depends_on_vx = True
        self.h_depends_on_vxx = False

        self.sgmbar_dependson_t = False

    def mu(self, _t, x):
        return torch.zeros_like(x)

    def sgm_diag(self, _t, x):
        return torch.ones_like(x)

    def v_term(self, x):
        y = (x.pow(2) * torch.sin(self.te + x)).sum(-1, keepdim=True)
        return 1 + y

    def h(self, t, x, k, _v, vx, _vxx):
        u2_vx = k.pow(2).mean(-1, keepdims=True)
        return u2_vx + self.f(t, x, _v, vx, _vxx)

    def f(self, t, x, v, _vx, _vxx):
        cos_val = torch.cos(t + x)
        sin_val = torch.sin(t + x)
        xpow2 = x.pow(2)
        v_t = (xpow2 * cos_val).sum(-1, keepdim=True)
        v_xx = (2 * sin_val + 4 * x * cos_val).sum(
            -1, keepdim=True) - (x.pow(2) * sin_val).sum(-1, keepdim=True)
        return -v_t - v_xx / 2

    def v(self, t, x):
        y = (x.pow(2) * torch.sin(t + x)).sum(-1, keepdim=True)
        return 1 + y

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        if self.unit_ball:
            e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


class Counter3(HJB):

    def __init__(self,
                 dim_x,
                 t0=torch.tensor(0.),
                 te=torch.tensor(1.),
                 x0_scale=torch.tensor(1.),
                 unit_ball=True) -> None:
        super().__init__(dim_x, t0=t0)
        self.eye_mat = torch.eye(self.dim_x).unsqueeze(0)
        self.dim_w = dim_x
        self.dim_u = 1

        self.te = te
        self.name = 'Counter_Example3'
        self.x0_scale = x0_scale
        self.x_scale = torch.pi / 2
        self.unit_ball = unit_ball

        self.f_depends_on_v = True
        self.f_depends_on_vx = False
        self.f_depends_on_vxx = False

        self.h_depends_on_v = True
        self.h_depends_on_vx = True
        self.h_depends_on_vxx = False

        self.sgmbar_dependson_t = False

    def mu(self, _t, x):
        return torch.zeros_like(x)

    def sgm_diag(self, _t, x):
        return torch.ones_like(x)

    def v_term(self, x):
        y = torch.sin(self.te + self.x_scale * x).sum(-1, keepdim=True)
        return y

    def h(self, t, x, k, _v, vx, _vxx):
        u2_vx = k.pow(2).mean(-1, keepdims=True)  # * vx.abs().mean(-1)
        return u2_vx + self.f(t, x, _v, vx, _vxx)

    def f(self, t, x, v, _vx, _vxx):
        v_t = torch.cos(t + self.x_scale * x).sum(-1, keepdim=True)
        return -v_t + (0.5 * self.x_scale**2) * v

    def v(self, t, x):
        y = torch.sin(t + self.x_scale * x).sum(-1, keepdim=True)
        return y

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        if self.unit_ball:
            e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


==> CodeAndFig/SOCMN_HJBv3_d2e3_te0.5/srun_socp8.sh <==
#!/bin/bash
#SBATCH --gpus=8
module load nvidia/nvhpc/23.7
export PYTHONUNBUFFERED=1
python testsocmart.py


==> CodeAndFig/SOCMN_HJBv3_d2e3_te0.5/testsocmart.py <==
import csv
import random
from functools import partial
from itertools import product
from pathlib import Path

import numpy as np
import torch
from torch import nn

from fbsnn import FBSNN
from socmart import DNNtx, SOCMartNet, VovNet, plot_hist, plots, setup_mp, cleanup
from torch.nn.parallel import DistributedDataParallel as DDP
import torch.multiprocessing as mp


def setup_seed(seed):
    # 设置随机数种子
    torch.manual_seed(seed)
    torch.cuda.manual_seed_all(seed)
    np.random.seed(seed)
    random.seed(seed)
    torch.backends.cudnn.benchmark = False
    torch.backends.cudnn.deterministic = True


def batsize2epoch(fullsize, batsizes, milstone, max_iter):
    ext_mstone = [0] + milstone + [max_iter]
    steps = [
        ext_mstone[i + 1] - ext_mstone[i] for i in range(len(ext_mstone) - 1)
    ]
    epoch = sum([b * s for b, s in zip(batsizes, steps)]) / fullsize
    return epoch


def main(rank, world_size, seed=0):

    print(f"Running process on rank {rank}.")
    setup_seed(seed + rank)
    setup_mp(rank, world_size)
    torch.set_default_dtype(torch.float64)
    torch.set_default_device(f'cuda:{rank}')

    import socp

    log_gap = 1
    prob_list = ['hjb3']
    # 'hjb1', 'hjb2', 'hjb3', 'count', 'count2', 'count3'
    unit_ball = False
    dimx_list = [2000]

    te_list = [0.5]
    num_dt = 100
    numpath = 10**5

    batsize_socm = [200, 400, 800, 1600]
    num_bsize_socm = len(batsize_socm)

    x0_scale = torch.tensor(1.)  # x0 在坐标轴上的分布半径
    # x0_scale_plot = torch.tensor(1.)

    testnn_lr = 1e-2
    use_schtest = True

    meth_list = [
        'SOCMartNet',
        'PrabMartNet',
        # 'FBSNN',
    ]

    act_func_u = nn.ReLU
    act_func_v = nn.ReLU
    act_func_testnn = nn.LeakyReLU
    use_vovnet = False

    output_dir = './outputs'
    Path(output_dir).mkdir(exist_ok=True)

    for prob_name, te, dim_x, method in product(prob_list, te_list, dimx_list,
                                                meth_list):
        if dim_x > 100:
            maxit_socm = 2000
        else:
            maxit_socm = 1000

        t0 = torch.tensor(0.)
        te = torch.tensor(te)
        dt = (te - t0) / num_dt
        # test_dim = 2 * dim_x + 500
        # ctest = 1.  #torch.pi * torch.arange(1, test_dim + 1)

        bsize_milstone_socm = [
            int(maxit_socm / num_bsize_socm * (i + 1))
            for i in range(num_bsize_socm - 1)
        ]

        if (method == 'SOCMartNet') or (method == 'PrabMartNet'):

            lamb0 = 1.
            del_lamb = 1.
            max_lamb = 1.
            beta_term = 0.
            shell_vnn = None

            batsize_gpu = [int(siz / world_size) for siz in batsize_socm]

            init_lr = 3 * 1e-3 / dim_x**(0.8)
            use_schvnn = True
            schvary_step = max(int(maxit_socm / 10), 1)
            sch_gam = 0.01**(1 / 9)
            step_uv = 2
            step_rho = 1
            use_schunn = False

            if method == 'SOCMartNet':
                lamb0 = 10.
                del_lamb = 10
                max_lamb = 1e4
                use_schunn = True

        elif method == 'FBSNN':
            beta_term = 0.
            shell_vnn = None

            batsize_fbnna = 300
            num_epoch = batsize2epoch(
                numpath,
                batsize_socm,
                bsize_milstone_socm,
                maxit_socm,
            )
            maxit_fbnna = int(num_epoch * numpath / batsize_fbnna)
            init_lr = 3 * 1e-3 / dim_x**0.5
            schvary_step = max(int(maxit_fbnna / 10), 1)
            sch_gam = 0.001**(1 / 9)
            use_schunn = False
            use_schvnn = True

        else:
            raise ValueError(f'Unknown Argument: {method}')

        num_test_points = 10**3
        if prob_name == 'hjb1':
            problem = socp.NonDegHJB(
                dim_x,
                t0=t0,
                te=te,
                x0_scale=x0_scale,
                unit_ball=unit_ball,
            )
        elif prob_name == 'hjb2':
            problem = socp.NonDegHJBv2(
                dim_x,
                t0=t0,
                te=te,
                x0_scale=x0_scale,
                unit_ball=unit_ball,
            )
        elif prob_name == 'hjb3':
            delc_hjb2_3 = 0.1
            problem = socp.NonDegHJBv3(
                dim_x,
                t0=t0,
                te=te,
                x0_scale=x0_scale,
                unit_ball=unit_ball,
                delc=delc_hjb2_3,
            )
        elif prob_name == 'count':
            problem = socp.Counter(
                dim_x,
                t0=t0,
                te=te,
                x0_scale=x0_scale,
                unit_ball=unit_ball,
            )
        elif prob_name == 'count2':
            problem = socp.Counter2(
                dim_x,
                t0=t0,
                te=te,
                x0_scale=x0_scale,
                unit_ball=unit_ball,
            )
        elif prob_name == 'count3':
            problem = socp.Counter3(
                dim_x,
                t0=t0,
                te=te,
                x0_scale=x0_scale,
                unit_ball=unit_ball,
            )
        else:
            raise ValueError(f"Invaild prob == {prob_name}")

        x0 = problem.x0_points(int(numpath / world_size))
        x_test = problem.test_points(num_test_points)

        vtrue_val = problem.v(t0.unsqueeze(-1), x_test)
        sav_name = f"{output_dir}/{method}_{problem.name}_d{dim_x}"

        # plots_true(
        #     dim_x,
        #     [
        #         # partial(problem.v, t0.unsqueeze(0)),
        #         partial(problem.v, te.unsqueeze(0))
        #     ],
        #     ['t=T'],
        #     sav_name + '_true_te',
        #     x_scale=x0_scale_plot,
        #     unit_ball=unit_ball,
        # )
        # plots_true(
        #     dim_x,
        #     [
        #         partial(problem.v, t0.unsqueeze(0)),
        #         # partial(problem.v, te.unsqueeze(0))
        #     ],
        #     ['t=0'],
        #     sav_name + '_true_t0',
        #     x_scale=x0_scale_plot,
        #     unit_ball=unit_ball,
        # )

        dim_w = dim_x
        width_unn = [dim_x] + [2 * (dim_x + 10)] * 4 + [problem.dim_u]
        width_vnn = [dim_x] + [2 * (dim_x + 10)] * 4 + [1]
        width_testnn = [dim_x] + [2 * dim_x + 300]
        # width_testnn = [
        #     dim_x,
        #     dim_x + 10,
        #     dim_x + 10,
        #     dim_x + 10,
        #     dim_x + 10,
        #     dim_x + 10,
        #     dim_x + 10,
        #     dim_x + 10,
        #     dim_x + 10,
        # ]
        if use_vovnet is True:
            unn = VovNet(width_unn, act_func=act_func_u)
            vnn = VovNet(width_vnn, act_func=act_func_v, shell_func=shell_vnn)
        else:
            unn = DNNtx(width_unn, act_func=act_func_u)
            vnn = DNNtx(width_vnn, act_func=act_func_v, shell_func=shell_vnn)

        def shell_test(_t, y):
            return torch.sin(y)

        # test_nn = StackNet(width_testnn,
        #                    shell_func=shell_test,
        #                    act_func=act_func_testnn)

        test_nn = DNNtx(
            width_testnn,
            act_func=act_func_testnn,
            shell_func=shell_test,
        )

        unn = DDP(unn.to(rank), device_ids=[rank])
        vnn = DDP(vnn.to(rank), device_ids=[rank])
        test_nn = DDP(test_nn.to(rank), device_ids=[rank])

        optim_unn = torch.optim.RMSprop(unn.parameters(), lr=init_lr)
        optim_vnn = torch.optim.RMSprop(vnn.parameters(), lr=init_lr)
        optim_test = torch.optim.RMSprop(test_nn.parameters(), lr=testnn_lr)

        sch_unn = torch.optim.lr_scheduler.StepLR(
            optim_unn, step_size=schvary_step,
            gamma=sch_gam) if use_schunn else None
        sch_vnn = torch.optim.lr_scheduler.StepLR(
            optim_vnn, step_size=schvary_step,
            gamma=sch_gam) if use_schvnn else None
        sch_rho = torch.optim.lr_scheduler.StepLR(
            optim_test, step_size=schvary_step,
            gamma=sch_gam) if use_schtest else None

        nets = (unn, vnn, test_nn)
        optims = (optim_unn, optim_vnn, optim_test)
        schs = (sch_unn, sch_vnn, sch_rho)

        def error_func():
            error = vnn(t0.unsqueeze(-1), x_test) - vtrue_val
            l1err = torch.abs(error).mean()
            return l1err / torch.abs(vtrue_val).mean()

        if method == 'SOCMartNet':
            solver = SOCMartNet(
                dt,
                problem.mu,
                problem.sgm_diag,
                problem.h,
                problem.v_term,
                dim_w,
                t0=t0,
                h_depends_on_ux=problem.h_depends_on_vx,
                h_depends_on_uxx=problem.h_depends_on_vxx,
            )

            unn, vnn, test_nn = solver.train(
                nets,
                optims,
                schs,
                maxit_socm,
                x0,
                batsize_gpu,
                rank=rank,
                lamb0=lamb0,
                beta_term=beta_term,
                batsize_milstone=bsize_milstone_socm,
                num_dt=num_dt,
                err_func=error_func,
                log_gap=log_gap,
                step_uv=step_uv,
                step_rho=step_rho,
                del_lamb=del_lamb,
                max_lamb=max_lamb)

        elif method == 'PrabMartNet':
            solver = SOCMartNet(
                dt,
                problem.mu,
                problem.sgm_diag,
                problem.h,
                problem.v_term,
                dim_w,
                t0=t0,
                f_func=problem.f,
                h_depends_on_ux=problem.h_depends_on_vx,
                h_depends_on_uxx=problem.h_depends_on_vxx,
            )

            _, vnn, test_nn = solver.train(
                nets,
                optims,
                schs,
                maxit_socm,
                x0,
                batsize_gpu,
                rank=rank,
                lamb0=lamb0,
                beta_term=beta_term,
                batsize_milstone=bsize_milstone_socm,
                num_dt=num_dt,
                err_func=error_func,
                log_gap=log_gap,
                step_uv=step_uv,
                step_rho=step_rho,
                del_lamb=del_lamb,
                max_lamb=max_lamb)

        elif method == 'FBSNN':

            solver = FBSNN(dt,
                           problem.mu,
                           problem.sgm_diag,
                           problem.f,
                           problem.v_term,
                           dim_w,
                           t0=t0)
            vnn = solver.solve(vnn,
                               optim_vnn,
                               sch_vnn,
                               maxit_fbnna,
                               x0,
                               beta_term, [int(batsize_fbnna / world_size)],
                               rank=rank,
                               batsize_milstone=None,
                               num_dt=num_dt,
                               err_func=error_func,
                               log_gap=log_gap,
                               f_depends_on_uxx=problem.f_depends_on_vxx)

        else:
            raise ValueError(f'Unknown argument: method={method}')

        if rank == 0:
            save_results((unn, vnn, test_nn), problem, solver, sav_name)
    cleanup()


def save_results(nets, problem, solver, sav_name):
    unn, vnn, test_nn = nets

    torch.save(unn.module.state_dict(), f"{sav_name}_unn.pkl")
    torch.save(vnn.module.state_dict(), f"{sav_name}_vnn.pkl")
    torch.save(test_nn.state_dict(), f"{sav_name}_testnn.pkl")

    epoch_hist = solver.epoch_hist.cpu().numpy()
    lossmart_hist = solver.lossmart_hist.cpu().numpy()
    error_hist = solver.error_hist.cpu().numpy()
    ham_hist = solver.ham_hist.cpu().numpy()

    if isinstance(solver, FBSNN):
        loss_label = 'Loss'
    else:
        loss_label = 'Martingale Loss'

    plot_hist(
        sav_name + 'lossmart_hist.pdf',
        [epoch_hist],
        [lossmart_hist],
        xlabel='Epoch',
        ylabel=loss_label,
    )
    plot_hist(
        sav_name + 'error_hist.pdf',
        [epoch_hist],
        [error_hist],
        xlabel='Epoch',
        ylabel='Error of value function',
    )
    plot_hist(
        sav_name + 'ham_hist.pdf',
        [epoch_hist],
        [ham_hist],
        xlabel='Epoch',
        ylabel='Mean of Hamiltonian',
        yscal='linear',
        ylim0=-1,
        ylim1=1,
    )

    plots(problem.dim_x,
          partial(problem.v, problem.t0.unsqueeze(0)),
          partial(vnn.module.forward, problem.t0.unsqueeze(0)),
          sav_name + '_t0',
          x_scale=problem.x0_scale,
          unit_ball=problem.unit_ball)

    log_tensor = torch.stack(
        [
            solver.it_hist, solver.epoch_hist, solver.rt_hist, solver.ham_hist,
            solver.lossmart_hist, solver.error_hist
        ],
        dim=1,
    )
    csv_header = ['iter step', 'epoch', 'rt', 'hami', 'mart loss', 'error']
    with open(f'{sav_name}.csv', 'w', encoding='UTF8', newline='') as f:
        writer = csv.writer(f)
        writer.writerow(csv_header)
        writer.writerows(log_tensor.cpu().numpy())


if __name__ == '__main__':

    n_gpus = torch.cuda.device_count()
    # n_gpus = 1
    # assert n_gpus >= 2, f"Requires at least 2 GPUs to run, but got {n_gpus}"
    print(f'Number of used GPUs: {n_gpus}')
    world_size = n_gpus

    for i in range(n_gpus):
        device = torch.device(f"cuda:{i}")
        properties = torch.cuda.get_device_properties(device)
        print(f"GPU {i}: {properties.name}")
        print("Memory: ", properties.total_memory)

    mp.spawn(main, args=(world_size, ), nprocs=world_size, join=True)


==> CodeAndFig/SOCMN_HJBv3_d2e3_te1/plot.py <==
import torch
import numpy as np
import matplotlib.pyplot as plt

import prabequations
from functools import partial
from pdesolver import CompDNN, DNNtx, DNNx


def plot_solution(xcoord_plot, unn_plot, utrue_plot, sav_name, ylim=None):
    plt.plot(
        xcoord_plot,
        utrue_plot,
        label='True solution',
        color='blue',
    )
    plt.scatter(
        xcoord_plot,
        unn_plot,
        label='Predicted solution',
        color='red',
    )
    if ylim is not None:
        plt.ylim(*ylim)
    # ax.set(xlim=(-1, 1), ylim=(-5, 20))
    plt.legend()
    plt.savefig(sav_name)
    # plt.show()
    plt.close()


def plots(dim_x, u_true, u_nn, sav_name, x_scale=1., ylim0=None, ylim1=None):
    e_diag = torch.ones([dim_x])
    xcoord_plot = torch.linspace(-x_scale, x_scale, 50)
    xdiag = torch.outer(xcoord_plot, e_diag)

    e_1stcoord = torch.zeros([dim_x])
    e_1stcoord[0] = 1
    x1stcoord = torch.outer(xcoord_plot, e_1stcoord)

    e_2coord = torch.zeros([dim_x])
    e_2coord[:2] = 1
    xdiag2 = torch.outer(xcoord_plot, e_2coord)

    x_tup = (x1stcoord, xdiag, xdiag2)
    # xnp_list = [x.cpu().numpy() for x in x_tup]
    savnam_tup = ('_1stcoord', '_diag', '_diag2')
    u_true_list = [u_true(x).cpu().numpy() for x in x_tup]
    u_nn_list = [u_nn(x).detach().cpu().numpy() for x in x_tup]

    u_max = np.max([u_true_list, u_nn_list])
    u_min = np.min([u_true_list, u_nn_list])
    if ylim0 is None:
        ylim0 = u_min - 0.1 * (u_max - u_min)
    if ylim1 is None:
        ylim1 = u_max + 0.1 * (u_max - u_min)

    for i in range(3):
        plot_solution(
            xcoord_plot.cpu().numpy(),
            u_nn_list[i],
            u_true_list[i],
            sav_name + savnam_tup[i],
            ylim=(ylim0, ylim1),
        )


def main():

    # torch.set_default_dtype(torch.float64)
    # if torch.cuda.is_available():
    #     print("Using cuda device")
    #     torch.set_default_device('cuda')
    # else:
    #     print("Using cpu device")
    #     torch.set_default_device('cpu')

    dim_x = 1
    pt_name = f'HJB Equation1_d{dim_x}_unn.pt'

    prob = 'hjb1'  # 'pbe', 'poi', 'hjb1', 'hjb_lq1', 'hjb_lq2',
    dim_y = 1

    t0 = torch.tensor(0.)
    te = torch.tensor(1.)
    num_dt = 100
    x0_scale = torch.tensor(1.)  # x0 在坐标轴上的分布半径

    use_pref_uterm = False
    use_comnet = False  # 仅适用于 u(t, x) 的 DNN
    width_dnn = [dim_x, 2 * dim_x + 20, 2 * dim_x + 20, 2 * dim_x + 20, dim_y]
    act_func = torch.nn.GELU

    if prob == 'poi':
        problem = prabequations.Poisson(
            dim_x,
            scale=10.,
            drift=2.,
            x0_scale=x0_scale,
        )
    elif prob == 'pbe':
        problem = prabequations.PoissonBoltzmann(
            dim_x,
            drift=0.,
            x0_scale=x0_scale,
        )
    elif prob == 'hjb1':
        problem = prabequations.HJB1(
            dim_x,
            te=te,
            x0_scale=x0_scale,
        )
    elif prob == 'hjb_lq1':
        problem = prabequations.HJBLQ(dim_x,
                                  te=te,
                                  x0_scale=x0_scale,
                                  numdt_rct=10**3,
                                  isknow_uxx=True)
    elif prob == 'hjb_lq2':
        problem = prabequations.HJBLQ(dim_x,
                                  te=te,
                                  x0_scale=x0_scale,
                                  numdt_rct=10**3,
                                  isknow_uxx=False)
    elif prob == 'count':
        problem = prabequations.Counter(dim_x, te=te, x0_scale=x0_scale)
    else:
        raise ValueError(f"Invaild prob == {prob}")

    # x0 = problem.x0_points(tot_size)
    # x_test = problem.test_points(num_test_points)

    if problem.has_termcond:
        if use_pref_uterm and (not use_comnet):

            def pref_func(t, x, y):
                return (t - te) * y + problem.u_term(x)
        else:
            pref_func = None
    else:
        pref_func = None

    if problem.u_depends_on_t:
        if use_comnet:
            u_nn = CompDNN(width_dnn,
                           num_subnets=num_dt + 1,
                           uterm=problem.u_term,
                           act_func=act_func)

        else:
            u_nn = DNNtx(width_dnn, pre_func=pref_func, act_func=act_func)

    else:
        u_nn = DNNx(width_dnn, act_func=act_func)

    sav_name = pt_name.split('.')[0]

    unn_load = torch.load(pt_name, map_location=torch.device('cpu'))
    u_nn.load_state_dict(unn_load)

    if isinstance(u_nn, DNNtx):
        unnx = partial(u_nn, t0.unsqueeze(0)+0.3)
    elif isinstance(u_nn, CompDNN):
        unnx = partial(u_nn, 0)
    else:
        unnx = u_nn

    plots(dim_x,
          partial(problem.u, t0.unsqueeze(0)+0.3),
          unnx,
          sav_name,
          x_scale=x0_scale,
          ylim0=None,
          ylim1=None)

    # plots(
    #     dim_x,
    #     partial(problem.u, te.unsqueeze(0)-dt),
    #     partial(u_nn, -2),
    #     sav_name,
    #     x_scale=x0_scale,
    # )


if __name__ == '__main__':
    main()


==> CodeAndFig/SOCMN_HJBv3_d2e3_te1/plotcsv.py <==
import os
import numpy as np
import pandas as pd
from socmart import plot_hist
# import matplotlib.pyplot as plt


def csv2np(csv_name):
    df = pd.read_csv(csv_name)
    epo_arr = df['epoch'].to_numpy()
    loss_arr = df['mart loss'].to_numpy()
    err_arr = df['error'].to_numpy()
    return epo_arr, loss_arr, err_arr


def downsamp(arr, max_length):
    if arr.shape[0] > max_length:
        idx = np.linspace(0, arr.shape[0] - 1, max_length).round().astype(int)
        arr_sped = arr[idx]
    else:
        arr_sped = arr
    return arr_sped


def main():

    equ = 'Count'  # 'Count', 'HJB'

    path = 'csv'
    dimx_list = [1000]
    color_dict = {
        'SOC-MartNet': 'royalblue',
        'FBSNN': 'tomato',
    }

    linewidth = 1
    plot_loss = False
    cut_rate = None  # None or float
    alpha = 0.95  # 透明度
    arr_maxlength = None  # 若待绘图的数组超出 arr_maxlength 的长度, 则对其进行等距采样

    for dim_x in dimx_list:
        sav_name = f'Resplots_{equ}_d{dim_x}'
        meth_list = []
        epo_list = []
        loss_list = []
        err_list = []

        for file_csv in os.listdir(path):

            if not ((equ in file_csv) and (f'_d{dim_x}.csv' in file_csv)):
                continue

            if 'SOCMartNet' in file_csv:
                continue

            # raise RuntimeError(
            # "There is no csv_file s.t. (equ in f) and (f'_d{dim_x}.csv' in f) == True."
            # )
            meth = file_csv.split('_')[0]
            if meth == 'PrabMartNet':
                meth = 'SOC-MartNet'

            epo_arr, loss_arr, err_arr = csv2np(f'{path}/{file_csv}')
            meth_list.append(meth)
            epo_list.append(epo_arr)
            loss_list.append(loss_arr)
            err_list.append(err_arr)

        if cut_rate is not None:
            epo_maxplot = min([rt[-1] for rt in epo_list]) * cut_rate

            epocut_list = []
            errcut_list = []
            losscut_list = []
            for epo, loss, err in zip(epo_list, loss_list, err_list):
                epocut_list.append(epo[epo <= epo_maxplot])
                errcut_list.append(err[epo <= epo_maxplot])
                losscut_list.append(loss[epo <= epo_maxplot])
        else:
            epocut_list = epo_list
            errcut_list = err_list
            losscut_list = loss_list

        if arr_maxlength is not None:
            epocut_list = [downsamp(epo, arr_maxlength) for epo in epocut_list]
            errcut_list = [downsamp(err, arr_maxlength) for err in errcut_list]
            losscut_list = [
                downsamp(loss, arr_maxlength) for loss in losscut_list
            ]

        color_list = [color_dict[meth] for meth in meth_list]

        plot_hist(
            f'{sav_name}_error.pdf',
            epocut_list,
            errcut_list,
            lable_list=meth_list,
            color_list=color_list,
            xlabel='Epoch',
            ylabel='Relative Error',
            alpha=alpha,
            linewidth=linewidth,
        )

        if plot_loss:
            plot_hist(
                f'{sav_name}_loss.pdf',
                epocut_list,
                losscut_list,
                lable_list=meth_list,
                color_list=color_list,
                xlabel='Epoch',
                ylabel='Loss value',
                alpha=alpha,
                linewidth=linewidth,
            )


if __name__ == '__main__':
    main()


==> CodeAndFig/SOCMN_HJBv3_d2e3_te1/plothami.py <==
import numpy as np
import pandas as pd
from socmart import plot_hist


def csv2np(csv_name):
    df = pd.read_csv(csv_name)
    epo_arr = df['epoch'].to_numpy()
    loss_arr = df['mart loss'].to_numpy()
    err_arr = df['error'].to_numpy()
    return epo_arr, loss_arr, err_arr


def downsamp(arr, max_length):
    if arr.shape[0] > max_length:
        idx = np.linspace(0, arr.shape[0] - 1, max_length).round().astype(int)
        arr_sped = arr[idx]
    else:
        arr_sped = arr
    return arr_sped


def main():

    csv_file = './outputs/SOCMartNet_Non-deg_HJBv3_delc0.1_te0.01_d1000.csv'
    sav_name = ''
    df = pd.read_csv(csv_file)
    epo_arr = df['epoch'].to_numpy()
    ham_arr = df['hami'].to_numpy()

    plot_hist(
        sav_name + 'ham_hist.pdf',
        [epo_arr],
        [ham_arr],
        xlabel='Epoch',
        ylabel='Mean of Hamiltonian',
        yscal='linear',
        ylim0=0,
        ylim1=10,
    )


if __name__ == '__main__':
    main()


==> CodeAndFig/SOCMN_HJBv3_d2e3_te1/plottrue.py <==
from functools import partial
from itertools import product
from pathlib import Path

import torch
from socmart import plots_true


def main():
    torch.set_default_dtype(torch.float64)
    torch.set_default_device('cuda:0')

    import socp

    prob_list = ['hjb3']
    # 'hjb1', 'hjb2', 'hjb3', 'count', 'count2', 'count3'
    unit_ball = False
    dimx_list = [10]

    te_list = [1., 0.5, 0.1, 0.05, 0.01]
    x0_scale = torch.tensor(1.)  # x0 在坐标轴上的分布半径
    x0_scale_plot = torch.tensor(1.)

    output_dir = './outputs_truesol'
    Path(output_dir).mkdir(exist_ok=True)

    for prob_name, te, dim_x in product(prob_list, te_list, dimx_list):

        t0 = torch.tensor(0.)
        te = torch.tensor(te)

        if prob_name == 'hjb1':
            problem = socp.NonDegHJB(
                dim_x,
                t0=t0,
                te=te,
                x0_scale=x0_scale,
                unit_ball=unit_ball,
            )
        elif prob_name == 'hjb2':
            problem = socp.NonDegHJBv2(
                dim_x,
                t0=t0,
                te=te,
                x0_scale=x0_scale,
                unit_ball=unit_ball,
            )
        elif prob_name == 'hjb3':
            delc_hjb2_3 = 0.1
            problem = socp.NonDegHJBv3(
                dim_x,
                t0=t0,
                te=te,
                x0_scale=x0_scale,
                unit_ball=unit_ball,
                delc=delc_hjb2_3,
            )
        elif prob_name == 'count':
            problem = socp.Counter(
                dim_x,
                t0=t0,
                te=te,
                x0_scale=x0_scale,
                unit_ball=unit_ball,
            )
        elif prob_name == 'count2':
            problem = socp.Counter2(
                dim_x,
                t0=t0,
                te=te,
                x0_scale=x0_scale,
                unit_ball=unit_ball,
            )
        elif prob_name == 'count3':
            problem = socp.Counter3(
                dim_x,
                t0=t0,
                te=te,
                x0_scale=x0_scale,
                unit_ball=unit_ball,
            )
        else:
            raise ValueError(f"Invaild prob == {prob_name}")

        sav_name = f"{output_dir}/{problem.name}_d{dim_x}_te{te.item()}"

        # plots_true(
        #     dim_x,
        #     [
        #         # partial(problem.v, t0.unsqueeze(0)),
        #         partial(problem.v, te.unsqueeze(0))
        #     ],
        #     ['t=T'],
        #     sav_name + '_true_te',
        #     x_scale=x0_scale_plot,
        #     unit_ball=unit_ball,
        # )
        # plots_true(
        #     dim_x,
        #     [
        #         partial(problem.v, t0.unsqueeze(0)),
        #         # partial(problem.v, te.unsqueeze(0))
        #     ],
        #     ['t=0'],
        #     sav_name + '_true_t0',
        #     x_scale=x0_scale_plot,
        #     unit_ball=unit_ball,
        # )
        plots_true(
            dim_x,
            [
                partial(problem.v, te.unsqueeze(0)),
                partial(problem.v, t0.unsqueeze(0))
            ],
            ['t=T', 't=0'],
            sav_name + '_true_t0te',
            x_scale=x0_scale_plot,
            unit_ball=unit_ball,
        )


if __name__ == '__main__':
    main()


==> CodeAndFig/SOCMN_HJBv3_d2e3_te1/prabequations.py <==
import torch
import numpy as np
from scipy.integrate import solve_ivp

from scipy.interpolate import CubicSpline

# from torch.nn.functional import interpolate


def sampling_circle(num_samp):
    a = torch.rand(num_samp)
    b = torch.rand(num_samp)
    x = torch.sqrt(a) * torch.cos(2 * torch.pi * b)
    y = torch.sqrt(a) * torch.sin(2 * torch.pi * b)
    return x, y


class Example(object):

    def __init__(self, dim_x) -> None:
        self.dim_x = dim_x
        self.dim_y = 1
        self.dim_w = dim_x
        self.name = 'Default'

        self.u_depends_on_t = None  # bool: Does u depends on t?
        self.f_depends_on_ux = True
        self.f_depends_on_uxx = False

        self.has_boundcond = None
        self.has_termcond = None

    def domain(self, _t, _x):
        return NotImplementedError

    def sample_bd(self, _num_points):
        return NotImplementedError

    def b(self, _t, _x):
        return NotImplementedError

    def sgm_diag(self, _t, _x):
        return NotImplementedError

    def f(self, _t, _x, _u, _ux, _uxx):
        return NotImplementedError

    def u(self, _t, _x):
        return NotImplementedError

    def u_term(self, _x):
        return NotImplementedError

    def test_points(self, num_points=None):
        return NotImplementedError


class PoissonBoltzmann(Example):

    def __init__(
            self,
            dim_x,
            c=-1,
            w=2,
            drift=0.,
            x0_scale=torch.tensor(1.),
            x0_scale_test=torch.tensor(1.),
    ) -> None:
        super().__init__(dim_x)
        self.w = w
        self.c = c
        self.dim_w = dim_x
        self.drift = drift
        self.name = 'Poisson-Boltzmann Equation'

        self.u_depends_on_t = False
        self.has_boundcond = True
        self.has_termcond = False
        self.x0_scale = x0_scale
        self.x0_scale_test = x0_scale_test

        if drift == 0:
            self.f_depends_on_ux = False
        else:
            self.f_depends_on_ux = True
        self.f_depends_on_uxx = False

    def domain(self, _t, x):
        return (torch.abs(x).max(dim=-1)[0] < 1).unsqueeze(-1)

    def sample_dom(self, num_points):
        return torch.rand(num_points, self.dim_x) * 2 - 1

    def sample_bd(self, num_points):
        xbd = torch.rand(num_points, self.dim_x) * 2 - 1
        # xbd[int(num_points / 2):, 0] = 1.
        rand_idx = torch.randint(self.dim_x, (num_points, ))
        rand_1_n1 = torch.randint(2, (num_points, )) * 2 - 1
        xbd[torch.arange(num_points), rand_idx] = rand_1_n1.to(xbd.dtype)
        return xbd

    def b(self, _t, x):
        return self.drift * x

    def sgm_diag(self, _t, x):
        return 2**(0.5) * torch.ones_like(x)

    def f(self, _t, x, _y, ux, _uxx):
        sum_coswx = torch.sum(torch.cos(self.w * x), dim=-1, keepdim=True)
        f_init = sum_coswx * self.w**2 - self.c * sum_coswx
        if self.drift != 0:
            ux_x = torch.einsum('...ij, ...j -> ...i', ux, x)
            dx_u = self.drift * ux_x
            f_val = f_init - dx_u
        else:
            f_val = f_init
        return f_val

    def u(self, _t, x):
        return torch.sum(torch.cos(self.w * x), dim=-1, keepdim=True)

    def pre_func(self, _t, x, y):
        x2 = x**2
        factor = (x2 - 1).prod(dim=-1, keepdim=True)
        x2_bd = x / (1e-14 + torch.abs(x).max(-1, keepdim=True)[0])
        return factor * y + (1 - factor)**2 * self.u(x2_bd)

    def pre_func_v2(self, _t, x, y):
        factor = torch.relu(1 - (x**2).max(dim=-1, keepdim=True)[0])
        return factor * y + self.u(x)

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


class Poisson(Example):
    """
    This example is from Section 5.2 of
        Zhiwei Gao, Liang Yan and Tao Zhou,  Failure-informed adaptive sampling for PINNs,  SIAM J. Sci. Comput., Vol. 45, No. 4, pp. A1971- A2023.
    """

    def __init__(
            self,
            dim_x,
            scale=1000,
            drift=0.,
            x0_scale=torch.tensor(1.),
    ) -> None:
        super().__init__(dim_x)
        self.dim_w = dim_x
        self.scale = scale
        self.name = 'Poisson Equation'
        self.drift = drift

        self.u_depends_on_t = False
        self.has_boundcond = True
        self.has_termcond = False
        self.x0_scale = x0_scale

        if drift == 0:
            self.f_depends_on_ux = False
        else:
            self.f_depends_on_ux = True
        self.f_depends_on_uxx = False

    def domain(self, _t, x):
        return (torch.abs(x).max(dim=-1)[0] < 1).unsqueeze(-1)

    def sample_dom(self, num_points):
        return torch.rand(num_points, self.dim_x) * 2 - 1

    def sample_bd(self, num_points):
        xbd = torch.rand(num_points, self.dim_x) * 2 - 1
        # xbd[int(num_points / 2):, 0] = 1.
        rand_idx = torch.randint(self.dim_x, (num_points, ))
        rand_1_n1 = torch.randint(2, (num_points, )) * 2 - 1
        xbd[torch.arange(num_points), rand_idx] = rand_1_n1.to(xbd.dtype)
        return xbd

    def b(self, _t, x):
        return self.drift * x

    def sgm_diag(self, _t, x):
        return 2**(0.5) * torch.ones_like(x)

    def f(self, _t, x, _y, ux, _uxx):
        x_re_0d5 = ((x - 0.5)**2).sum(dim=-1, keepdim=True)
        y = torch.exp(-self.scale * x_re_0d5)
        f_init = 2 * self.scale * (self.dim_x - 2 * self.scale * x_re_0d5) * y

        if self.drift != 0:
            ux_x = torch.einsum('...ij, ...j -> ...i', ux, x)
            dx_u = self.drift * ux_x
            f_val = f_init - dx_u
        else:
            f_val = f_init
        return f_val

    def u(self, _t, x):
        return torch.exp(-self.scale *
                         ((x - 0.5)**2).sum(dim=-1, keepdim=True))

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


class HJB1(Example):
    '''
    This example is from Section 3.1 of
        Bachouch, A., Huré, C., Langrené, N. et al. Deep Neural Networks Algorithms for Stochastic Control Problems on Finite Horizon: Numerical Applications. Methodol Comput Appl Probab 24, 143-178 (2022).
    and Section 4.3 of
        Weinan E, Han J, Jentzen A (2017) Deep learning-based numerical methods for high-dimensional parabolic partial differential equations and backward stochastic differential equations.
        In: Communications in mathematics and statistics 5, vol 5, pp 349-380.
    '''

    def __init__(
            self,
            dim_x,
            te=torch.tensor(1.),
            nsamp_mc=10**6,
            x0_scale=torch.tensor(1.),
    ) -> None:
        super().__init__(dim_x)
        self.eye_mat = torch.eye(self.dim_x).unsqueeze(0)
        self.nsamp_mc = nsamp_mc
        self.dim_w = dim_x
        self.rand_mc = torch.normal(torch.zeros([self.nsamp_mc, self.dim_w]))

        self.te = te
        self.name = 'HJB Equation1'
        self.x0_scale = x0_scale

        self.f_depends_on_ux = True
        self.f_depends_on_uxx = False

        self.u_depends_on_t = True
        self.has_boundcond = False
        self.has_termcond = True

    def b(self, _t, x):
        return torch.zeros_like(x)

    def sgm_diag(self, _t, x):
        return 2**(0.5) * torch.ones_like(x)

    def u_term(self, x):
        return 1 + torch.log(0.5 * (1 + (x**2).sum(-1, keepdim=True)))

    def h(self, _t, _x, _y, k, ux, _uxx):
        kux = torch.einsum('...i, ...i', k, ux)
        return 2 * kux + k.pow(2).sum(-1, keepdim=True)

    def f(self, _t, _x, _y, ux, _uxx):
        # zu = torch.einsum('...ij, ...j -> ...i', z, u)
        return -(ux**2).sum(-1)  # + 2**(-0.5) * z

    def f_pinn(self, _t, _x, _y, ux, uxx):
        # zu = torch.einsum('...ij, ...j -> ...i', z, u)
        uxx_tr = torch.einsum('...ii -> ...', uxx)
        return uxx_tr - (ux**2).sum(-1)  # + 2**(-0.5) * z

    def u_for_chunk(self, t, x):
        std_dw = (2 * (self.te - t.squeeze(-1)))**(0.5)

        # dw_tte: [t 的轴, MC样本, 自身]
        dw_tte = torch.einsum('..., ij -> ...ij', std_dw, self.rand_mc)
        xdw = (x.unsqueeze(-2) + dw_tte).pow(2).sum(-1, keepdim=True)
        expa_exp = (2 / (1 + xdw)).mean(-2)
        return 1 - torch.log(expa_exp)

    def u(self, t, x, chunk_size=None):
        # x: [时间, 批量, 自身], 或 [批量, 自身]
        # t 将被广播类似 x 的轴的形式

        if chunk_size is None:
            chunk_size = min(100, int(1000 / self.dim_w**2) + 1)

        assert (t.ndim == 1) or (t.ndim == x.ndim)
        assert x.ndim >= 2

        t_expand = t.expand_as(x[..., :1])
        num_points = x.shape[0]
        chunk_size = min(num_points, chunk_size)

        uval_list = []
        ch_num = num_points // chunk_size
        idx_bat = 0
        for _ in range(ch_num):
            t_bat = t_expand[..., idx_bat:idx_bat + chunk_size, :]
            x_bat = x[..., idx_bat:idx_bat + chunk_size, :]
            uval_list.append(self.u_for_chunk(t_bat, x_bat))
            idx_bat += chunk_size
        if num_points % chunk_size > 0:
            t_last = t_expand[..., idx_bat:, :]
            x_last = x[..., idx_bat:, :]
            uval_list.append(self.u_for_chunk(t_last, x_last))

        return torch.concatenate(uval_list, dim=-2)

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


class HJBLQ(Example):
    '''
    This example is from Section 3.2 of
        Bachouch, A., Huré, C., Langrené, N. et al. Deep Neural Networks Algorithms for Stochastic Control Problems on Finite Horizon: Numerical Applications. Methodol Comput Appl Probab 24, 143-178 (2022).
    '''

    def __init__(self,
                 dim_x,
                 isknow_uxx=False,
                 t0=torch.tensor(0.),
                 te=torch.tensor(1.),
                 x0_scale=torch.tensor(1.),
                 numdt_rct=1000) -> None:
        super().__init__(dim_x)
        self.name = 'HJB LQ'
        self.dim_w = dim_x
        self.t0 = t0
        self.te = te
        self.name = 'HJB LQ'
        self.eye_mat = torch.eye(self.dim_x)
        self.eye_np = self.eye_mat.cpu().numpy()
        self.fla_eye_np = self.eye_mat.flatten().cpu().numpy()

        self.numdt_rct = numdt_rct
        # t_rctgird, k_rctgrid = self.solve_rct()
        self.f_depends_on_ux = True
        self.u_depends_on_t = True
        self.has_boundcond = False
        self.has_termcond = True
        self.x0_scale = x0_scale

        self.k_func = self.solve_rct()
        self.isknow_uxx = isknow_uxx
        if isknow_uxx:
            self.f_depends_on_uxx = False
            self.f = self.f_knowuxx
        else:
            self.f_depends_on_uxx = True
            self.f = self.f_unknowuxx

    def f_rct(self, _t, k):
        k_mat = k.reshape((self.dim_x, self.dim_x))
        f_mat = np.einsum('ij, kl -> il', k_mat, k_mat) / (
            1 + k_mat.trace()) - 2 * k_mat - self.eye_np
        return f_mat.ravel()

    def solve_rct(self):
        t0 = self.t0.cpu().numpy()
        te = self.te.cpu().numpy()
        t_part = np.linspace(self.te.cpu().numpy(),
                             self.t0.cpu().numpy(),
                             self.numdt_rct + 1,
                             endpoint=True)
        res = solve_ivp(self.f_rct, (te, t0),
                        self.fla_eye_np,
                        method='RK45',
                        t_eval=t_part)

        t_grid = np.flip(res.t)
        k_val = res.y.transpose().reshape([-1, self.dim_x, self.dim_x])
        k_on_grid = np.flip(k_val, axis=0)
        k_spl = CubicSpline(t_grid, k_on_grid, axis=0)

        def k_func(t):
            kt_np = k_spl(t.squeeze(-1).cpu().numpy())
            return torch.from_numpy(kt_np).to(t.device).unsqueeze(-3)

        return k_func

    def b(self, _t, x):
        return torch.zeros_like(x)

    def sgm_diag(self, _t, x):
        return torch.ones_like(x)

    def f_knowall(self, t, x, _u, _ux, _uxx):
        u = self.u(t, x)
        ux = self.ux(t, x)
        uxx = self.uxx(t, x)
        return self.f_knowuxx(t, x, u, ux, uxx)

    def f_knowuxx(self, t, x, y, ux, _uxx):
        uxx_val = self.uxx(t, x)
        return self.f_unknowuxx(t, x, y, ux, uxx_val)

    def f_unknowuxx(self, _t, x, _y, ux, uxx):
        ux_x = torch.einsum('...i, ...ji', x, ux)
        ux_sum = ux.sum(-1)
        uxx_tr = torch.einsum('...ii -> ...', uxx)
        xx = x.pow(2).sum(-1, keepdim=True)
        return ux_x - ux_sum.pow(2) / (4 + 2 * uxx_tr) + xx - 0.5 * uxx_tr

    def f_pinn(self, _t, x, _y, ux, uxx):
        ux_x = torch.einsum('...i, ...ji', x, ux)
        ux_sum = ux.sum(-1)
        uxx_tr = torch.einsum('...ii -> ...', uxx)
        xx = x.pow(2).sum(-1, keepdim=True)
        return ux_x - ux_sum.pow(2) / (4 + 2 * uxx_tr) + xx

    def u_term(self, x):
        return (x**2).sum(-1, keepdims=True)

    def u(self, t, x):
        kt_val = self.k_func(t)
        return torch.einsum('...i, ...yij, ...j -> ...y', x, kt_val, x)

    # def dudt(self, t, x):
    #     dkdt_val = self.f_rct(t, self.k_func(t))
    #     return torch.einsum('...i, ...yij, ...j -> ...y', x, dkdt_val, x)

    def ux(self, t, x):
        kt_val = self.k_func(t)
        return torch.einsum('...yij, ...j -> ...yi', 2 * kt_val, x)

    def uxx(self, t, _x):
        kt_val = self.k_func(t)
        return 2 * kt_val

    def x0_points(self, num_points):
        return 2 * self.x0_scale * (torch.rand(num_points, self.dim_x) - 1 / 2)

    def test_points(self, num_points):
        return self.x0_points(num_points)


class Counter(Example):

    def __init__(
            self,
            dim_x,
            c_pert=torch.tensor(1.),
            te=torch.tensor(1.),
            x0_scale=torch.tensor(1.),
    ) -> None:
        super().__init__(dim_x)
        self.eye_mat = torch.eye(self.dim_x).unsqueeze(0)
        self.dim_w = dim_x
        self.c_pert = c_pert

        self.te = te
        self.name = 'Counter Example'
        self.x0_scale = x0_scale

        self.f_depends_on_ux = False
        self.f_depends_on_uxx = False

        self.u_depends_on_t = True
        self.has_boundcond = False
        self.has_termcond = True

    def b(self, _t, x):
        return torch.zeros_like(x)

    def sgm_diag(self, _t, x):
        return torch.ones_like(x)

    def u_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, _y, _ux, _uxx):
        # f = L0 u
        dt_u = torch.cos(t + x).mean(-1, keepdim=True)
        dxx_u = -torch.sin(t + x).mean(-1, keepdim=True)
        return -dt_u - 0.5 * dxx_u

    def f_pinn(self, t, x, _y, _ux, uxx):
        # f_pinn = -dt_u
        dt_u = torch.cos(t + x).mean(-1, keepdim=True)
        return -dt_u

    def u(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)

    def u_pert(self, t, x):
        return self.u(
            t, x) + self.c_pert * (self.te - t) * x.mean(-1, keepdim=True)

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        # e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


==> CodeAndFig/SOCMN_HJBv3_d2e3_te1/socmart.py <==
import time

import matplotlib.pyplot as plt
import numpy as np
import torch
from torch import nn
from torch.func import jacrev, vmap
# from torch.nn.parallel import DistributedDataParallel as DDP
# import torch.multiprocessing as mp
import torch.distributed as dist
import os
# from itertools import product
from torch.nn.utils import skip_init


def setup_mp(rank, world_size):
    os.environ['MASTER_ADDR'] = 'localhost'
    os.environ['MASTER_PORT'] = '12355'

    # initialize the process group
    try:
        dist.init_process_group("nccl", rank=rank, world_size=world_size)
        print('Using nccl backend')
    except RuntimeError:
        dist.init_process_group("gloo", rank=rank, world_size=world_size)
        print('Nccl is unavailable. Use gloo backend instead.')


def cleanup():
    dist.destroy_process_group()


def get_bat_idx(star_idx: int, bat_size: int, fullsize: int):
    idx_end = star_idx + bat_size
    if idx_end >= fullsize:
        idx_end = fullsize
        next_staridx = 0
    else:
        next_staridx = idx_end
    return idx_end, next_staridx


def bat_grads(func, inputs, arg_grad=None, hessian=False):
    '''
    ****** 加工中
    批量计算 func(input) 的梯度,
    并输出 jac_func(*input) 和 func(*input).
    其中,
    func(*inputs): [各个批量轴, 自身]
    jac_func(*inputs): [各个批量轴, f的输出轴, 梯度的轴]

    并且,
    func: callable
    inputs: Tuple, (x1, x2, x3, ...), 其中, xi 的轴为 [各个批量轴, 自身]
    arg_grad: int, inputs[arg_grad] 为需要批量求梯度的自变量
    '''

    if arg_grad is None:
        arg_grad = len(inputs) - 1

    fla_inputs = [x.flatten(0, -2).contiguous() for x in inputs]

    def mod_func(*args):
        y = func(*args)
        return y, y

    if not hessian:
        fla_jacf, fla_f = vmap(jacrev(mod_func, argnums=arg_grad,
                                      has_aux=True),
                               in_dims=0)(*fla_inputs)
        fla_output = (fla_jacf, fla_f)
    else:

        def mod_jac(*args):
            dy_y = jacrev(mod_func, argnums=arg_grad, has_aux=True)(*args)
            return dy_y[0], dy_y

        fla_hessf, (fla_jacf, fla_f) = vmap(jacrev(mod_jac,
                                                   argnums=arg_grad,
                                                   has_aux=True),
                                            in_dims=0)(*fla_inputs)
        fla_output = (fla_hessf, fla_jacf, fla_f)

    return [
        fi.unflatten(0, inputs[arg_grad].shape[:-1]).contiguous()
        for fi in fla_output
    ]


def bat_jac(func, inputs, arg_grad=-1):

    def mod_func(*args):
        y = func(*args)
        return torch.einsum('...i-> i', y), y

    jac_func = jacrev(mod_func, argnums=arg_grad, has_aux=True)
    fp_val, f_val = jac_func(*inputs)
    return torch.einsum('i...j -> ...ij', fp_val), f_val


def bat_grad(func, inputs, arg_grad=-1, keepvdim=True):
    # 计算 inputs -> func 关于 inputs[arg_grad] 的偏导数
    # 其中 func(*inputs) 的轴为 [批量轴, ..., 批量轴, 1]

    ori_reggrad = inputs[arg_grad].requires_grad
    inputs[arg_grad].requires_grad = True
    val = func(*inputs)
    dx_val = torch.autograd.grad(val,
                                 inputs[arg_grad],
                                 grad_outputs=torch.ones_like(val),
                                 create_graph=True)[0]
    if keepvdim is True:
        dx_val = dx_val.unsqueeze(-2)

    inputs[arg_grad].requires_grad = ori_reggrad
    return dx_val, val


def setup_dist(rank, world_size):
    os.environ['MASTER_ADDR'] = 'localhost'
    os.environ['MASTER_PORT'] = '12355'

    # initialize the process group
    dist.init_process_group("gloo", rank=rank, world_size=world_size)


class SDEsolver(object):

    def __init__(self, te, num_dt, b_func, sgmd_func, dim_w) -> None:

        dt = te / num_dt
        self.num_dt = num_dt
        self.te = te
        self.dt = dt
        self.t_part = torch.linspace(0., te, num_dt)

        self.b_func = b_func
        self.sgmd_func = sgmd_func
        self.dim_w = dim_w

        # self.isz_in_f = isz_in_f

    def simu_euler(self, x_start, t_start=torch.tensor(0.)):
        # x_start: [路径, 自身]
        x_start = x_start

        # dwt: [时间步, 路径, 自身]
        dwt = torch.normal(
            mean=torch.zeros([self.num_dt, x_start.shape[0], self.dim_w]),
            std=torch.sqrt(self.dt),
        )

        # xt: [时间步, 路径, 自身]
        xt = torch.zeros([self.num_dt + 1, x_start.shape[0], x_start.shape[1]])
        xt[0] = x_start
        tn = t_start
        for n in range(self.num_dt):
            sgm_dwt = self.sgm_func(xt[n]) * dwt[n]
            xt[n + 1] = xt[n] + self.b_func(xt[n]) * self.dt + sgm_dwt
            tn += self.dt
        return xt, dwt


class VovNet(nn.Module):

    def __init__(
        self,
        xdims: list,
        act_func=nn.ReLU,
        shell_func=None,
    ):
        # dims: list of ints, or [int, int, ..., int, [int, int]].

        super().__init__()
        dim_x = xdims[0]
        dim_out = xdims[-1]
        self.dim_x = dim_x
        self.dim_out = dim_out
        self.num_hidden = len(xdims) - 2
        self.tlayer = nn.Linear(1, xdims[1])
        self.xlayer = nn.Linear(dim_x, xdims[1])
        self.cum_txlayer = nn.Linear(xdims[1], dim_out)

        if self.num_hidden > 0:
            hid_layers = [act_func()]
            for i in range(1, self.num_hidden):
                act_aff = nn.Sequential(
                    nn.Linear(xdims[i], xdims[i + 1]),
                    act_func(),
                )
                hid_layers.append(act_aff)
            cum_layers = [nn.Linear(dim, dim_out) for dim in xdims[1:-1]]
        else:
            hid_layers = [nn.Identity()]
            cum_layers = [nn.Identity()]
        self.hid_layers = nn.Sequential(*hid_layers)
        self.cum_layers = nn.Sequential(*cum_layers)
        self.num_cumlayer = len(cum_layers) + 1

        if shell_func is None:
            self.shell_func = lambda _t, y: y
        else:
            self.shell_func = shell_func

    def forward(self, t, x):
        h = self.tlayer(t) + self.xlayer(x)
        s = self.cum_txlayer(h)
        for h_layer, sc_layer in zip(
                self.hid_layers,
                self.cum_layers,
        ):
            h = h_layer(h)
            s = s + sc_layer(h)
        return self.shell_func(t, s / self.num_cumlayer)


class StackNet(nn.Module):

    def __init__(
        self,
        xdims: list,
        act_func=nn.ReLU,
        shell_func=None,
    ):
        # dims: list of ints, or [int, int, ..., int, [int, int]].

        super().__init__()
        dim_x = xdims[0]
        dim_out = xdims[-1]
        self.dim_x = dim_x
        self.dim_out = dim_out
        self.num_hidden = len(xdims) - 2
        self.tlayer = nn.Linear(1, xdims[1])
        self.xlayer = nn.Linear(dim_x, xdims[1])
        # self.cum_txlayer = nn.Linear(xdims[1], dim_out)

        if self.num_hidden > 0:
            hid_layers = [act_func()]
            for i in range(1, self.num_hidden):
                act_aff = nn.Sequential(
                    nn.Linear(xdims[i], xdims[i + 1]),
                    act_func(),
                )
                hid_layers.append(act_aff)
            cum_layers = [nn.Linear(dim, dim_out) for dim in xdims[1:-1]]
        else:
            hid_layers = [nn.Identity()]
            cum_layers = [nn.Identity()]
        self.hid_layers = nn.Sequential(*hid_layers)
        self.cum_layers = nn.Sequential(*cum_layers)
        self.num_cumlayer = len(cum_layers) + 1

        if shell_func is None:
            self.shell_func = lambda _t, y: y
        else:
            self.shell_func = shell_func

    def forward(self, t, x):
        h = self.tlayer(t) + self.xlayer(x)
        sc_list = [h]
        for h_layer, sc_layer in zip(
                self.hid_layers,
                self.cum_layers,
        ):
            h = h_layer(h)
            sc_list.append(sc_layer(h))
        return self.shell_func(t, torch.cat(sc_list, dim=-1))


def ortho_linear(dim_in, dim_out):
    lin_lay = skip_init(nn.Linear, dim_in, dim_out)
    nn.init.orthogonal_(lin_lay.weight)
    return lin_lay


class DNNtx(nn.Module):

    def __init__(self,
                 xdims: list,
                 shell_func=None,
                 act_func=nn.GELU,
                 ortho_weight=False):
        # dims: list of ints, or [int, int, ..., int, [int, int]].
        # pre_func: (t, x, layer_output) -> dnn_output

        super().__init__()
        dim_x = xdims[0]
        dim_out = xdims[-1]
        self.dim_x = dim_x
        self.dim_out = dim_out
        self.num_hidden = len(xdims) - 2

        if ortho_weight is True:
            lay_init = ortho_linear
        else:
            lay_init = nn.Linear

        self.tlayer = nn.Linear(1, xdims[1])
        self.xlayer = lay_init(dim_x, xdims[1])

        if self.num_hidden > 0:
            layers = [act_func()]
            for i in range(1, self.num_hidden):
                layers.append(lay_init(xdims[i], xdims[i + 1]))
                layers.append(act_func())
            if isinstance(dim_out, int):  # if the NN is vector-valued
                layers.append(lay_init(xdims[-2], dim_out))
            else:  # if the NN is tensor-valued
                dim_flatout = torch.prod(torch.tensor(dim_out))
                layers.append(lay_init(xdims[-2], dim_flatout))
                layers.append(nn.Unflatten(-1, dim_out), )
        else:
            layers = [nn.Identity()]
        self.layers = nn.Sequential(*layers)
        if shell_func is None:
            self.pre_func = lambda _t, y: y
        else:
            self.pre_func = shell_func

    def forward(self, t, x):
        tx = self.tlayer(t) + self.xlayer(x)
        y = self.pre_func(t, self.layers(tx))
        return y

    def dx(self, t, x):
        ux_val, u_val = bat_jac(self.forward, (t, x), arg_grad=1)
        # ux_val, u_val = bat_grads(self.forward, (t, x),
        #                           arg_grad=1,
        #                           hessian=False)
        return ux_val, u_val

    def dxx(self, t, x):
        uxx_val, ux_val, u_val = bat_grads(self.forward, (t, x),
                                           arg_grad=1,
                                           hessian=True)
        return uxx_val, ux_val, u_val

    # def set_optim(self, Optim, **kwarg):
    #     self.kwarg_optim = kwarg
    #     self.Optim = Optim

    # def set_sch(self, Sch, **kwarg):
    #     self.kwarg_sch = kwarg
    #     self.Sch = Sch

    # def init_optim(self):
    #     self.optim = self.Optim(self.parameters(), **self.kwarg_optim)
    #     if self.Sch is not None:
    #         self.sch = self.Sch(self.optim, **self.kwarg_sch)
    #     else:
    #         self.sch = None


def tensor_sample(tensor, num):
    tot_num = tensor.shape[0]
    num_samp = min(num, tot_num)
    idx = torch.randperm(tot_num)[:num_samp]
    return tensor[idx]


class SOCMartNet(object):

    def __init__(self,
                 dt,
                 b_func,
                 sgmd_func,
                 h_func,
                 ufunc_term,
                 dim_w,
                 f_func=None,
                 h_depends_on_ux=True,
                 h_depends_on_uxx=False,
                 t0=torch.tensor(0.)) -> None:
        self.dt = dt
        self.t0 = t0

        self.h_func = h_func
        self.f_func = f_func
        self.b_func = b_func
        self.sgmd_func = sgmd_func
        self.dim_w = dim_w
        self.dim_x = dim_w

        self.vfunc_term = ufunc_term

        self.ham_hist = None
        self.lossmart_hist = None
        self.error_hist = None
        self.it_hist = None
        self.epoch_hist = None

        self.h_depends_on_ux = h_depends_on_ux
        self.h_depends_on_uxx = h_depends_on_uxx

        self.normalize_test = False
        self.old_delm = 0.
        self.old_test = 0.

        self.loss_val = None

        self.world_size = dist.get_world_size()

    def simu_path(self, x0, num_dt, ant_var=False):
        # x0: [path, x]

        dt = self.dt
        num_path = x0.shape[0]

        xt = [torch.concat([x0, x0], dim=0)] if ant_var is True else [x0]
        sgmt = []

        tn = self.t0
        t_part = [self.t0]
        for n in range(num_dt):
            btn_dt = self.b_func(tn, xt[n]) * dt
            sgmd_tn = self.sgmd_func(tn, xt[n])
            sgmt.append(sgmd_tn)
            dwt_path = torch.normal(
                mean=torch.zeros([num_path, self.dim_w]),
                std=torch.sqrt(dt),
            )
            if ant_var is True:
                dwt_path = torch.concat([dwt_path, -dwt_path], dim=1)
            xt.append(xt[n] + btn_dt + sgmd_tn * dwt_path)
            tn = tn + dt
            t_part.append(tn)

        sgmt.append(self.sgmd_func(tn, xt[-1]))
        xt = torch.stack(xt, dim=0)
        sgmt = torch.stack(sgmt, dim=0)
        t_part = torch.stack(t_part)
        return t_part, xt, sgmt

    def loss_mart(self, v_path, h_path, rho_path, vte):
        v_path = torch.cat([v_path, vte.unsqueeze(0)], dim=0)
        h_path = torch.cat([h_path, h_path[-1].unsqueeze(0)], dim=0)

        del_v = (v_path[1:] - v_path[:-1]) / self.dt
        avg_h = 0.5 * (h_path[1:] + h_path[:-1])

        rho_delm = (rho_path * (del_v + avg_h)).mean([0, 1])
        rhodelm_detach = rho_delm.detach()
        dist.all_reduce(rhodelm_detach)

        loss_val = 2 / self.world_size * (rhodelm_detach * rho_delm).mean()
        return loss_val

    def ham(self, h_path):
        return h_path.mean()

    def loss_zc(self, t, xt, ut, uxt, uxxt, zt, dwt):
        zdw = torch.einsum('...ij, ...j -> ...i', zt[:-1], dwt[:-1])
        ut_euler = torch.zeros_like(ut)
        ut_euler[0] = ut[0]
        for n in range(t.shape[0] - 1):
            ut_euler[n + 1] = ut_euler[n] - self.f_func(
                t[n], xt[n], ut_euler[n], uxt[n], uxxt[n]) * self.dt + zdw[n]
        loss_val = (ut_euler - ut).pow(2).mean()
        return loss_val

    def loss_term(self, xterm, unn_term):
        return (unn_term - self.vfunc_term(xterm)).pow(2).mean()

    def bat(self, t_bat, xt_bat, u_nn, v_nn):
        if self.h_depends_on_uxx:
            raise RuntimeError('unsupported h_depends_on_uxx')
            # vxx_bat, vx_bat, v_bat = v_nn.module.dxx(t_bat, xt_bat)
        elif self.h_depends_on_ux:
            vx_bat, v_bat = bat_grad(v_nn, (t_bat, xt_bat),
                                     arg_grad=-1,
                                     keepvdim=True)
            vxx_bat = None
        else:
            v_bat = v_nn(t_bat, xt_bat)
            vx_bat = None
            vxx_bat = None

        if self.f_func is None:
            ut_bat = u_nn(t_bat, xt_bat)
            h_bat = self.h_func(t_bat, xt_bat, ut_bat, v_bat, vx_bat, vxx_bat)
        else:
            h_bat = self.f_func(t_bat, xt_bat, v_bat, vx_bat, vxx_bat)

        return v_bat, h_bat

    def ortho_loss(self, test_vec):
        cov_mat = torch.cov(test_vec.transpose(1, 0))
        loss1 = (cov_mat - torch.eye(cov_mat.shape[0])).pow(2).mean()
        loss2 = (cov_mat.diag() - 1.).pow(2).mean()
        return loss1 + loss2

    # def pretrain_test(self):
    #     for _ in range(step_rho):
    #         rho_bat = rho_nn(t_bat[:-1], xt_bat[:-1])
    #         fla_rhobat = tensor_sample(rho_bat.flatten(0, 1), numsampcov_rank)
    #         ortho_loss = self.ortho_loss(fla_rhobat)
    #         ortho_loss.backward()
    #         rhonn_optim.step()
    #         rhonn_optim.zero_grad()

    def train(
            self,
            nets,
            optims,
            schs,
            max_iter,
            x0,
            batsize_arr: list,
            rank='None',
            lamb0=1.,
            batsize_milstone=None,
            num_dt=10,
            err_func=lambda: torch.nan,
            log_gap=10,
            step_uv=2,
            step_rho=1,
            del_lamb=10,
            max_lamb=1000.,
            beta_term=0.,
            max_epoch=float('inf'),
    ):

        u_nn, v_nn, rho_nn = nets
        unn_optim, vnn_optim, rhonn_optim = optims
        unn_sch, vnn_sch, rhonn_sch = schs

        rt0 = time.time()
        u_nn.train()
        v_nn.train()
        rho_nn.train()

        tot_size = x0.shape[0]

        t_part, xt = self.simu_path(x0, num_dt=num_dt)[:2]
        t = t_part.expand(1, tot_size, -1).transpose(0, 2).contiguous()
        vte = self.vfunc_term(xt[-1])

        it_hist = []
        epoch_hist = []
        rt_hist = []
        ham_hist = []
        lossmart_hist = []
        error_hist = []

        lamb = lamb0
        it = 0
        epoch = 0.
        bat_stage = 0
        bat_size = batsize_arr[bat_stage]
        if batsize_milstone is None:
            batsize_milstone = []
        batsize_milstone = batsize_milstone + [max_iter + 1]

        while True:

            if (it > max_iter) or (epoch > max_epoch):
                break
            if it >= batsize_milstone[bat_stage]:
                bat_stage += 1
                bat_size = batsize_arr[bat_stage]

            bat_idx = torch.randperm(tot_size)[:bat_size]
            t_bat = t[:-1, bat_idx]
            xt_bat = xt[:-1, bat_idx]
            vte_bat = vte[bat_idx]
            rho_bat = rho_nn(t_bat, xt_bat).detach()
            for _ in range(step_uv):
                v_bat, h_bat = self.bat(t_bat, xt_bat, u_nn, v_nn)

                loss_mart = self.loss_mart(v_bat, h_bat, rho_bat, vte_bat)
                if beta_term > 0:
                    loss_mart = loss_mart + beta_term * (
                        v_nn(t[-1, bat_idx], xt[-1, bat_idx]) -
                        vte_bat).pow(2).mean()

                lamb = min(
                    max_lamb,
                    lamb + del_lamb * loss_mart.detach(),
                )
                ham_val = self.ham(h_bat)
                if self.f_func is None:
                    loss_tot = ham_val + lamb * loss_mart
                    loss_tot.backward()
                    unn_optim.step()
                    vnn_optim.step()
                    unn_optim.zero_grad()
                    vnn_optim.zero_grad()
                else:
                    loss_tot = lamb * loss_mart
                    loss_tot.backward()
                    vnn_optim.step()
                    vnn_optim.zero_grad()

            v_bat, h_bat = self.bat(t_bat, xt_bat, u_nn, v_nn)
            for _ in range(step_rho):
                rho_bat = rho_nn(t_bat, xt_bat)
                loss_test = -self.loss_mart(v_bat.detach(), h_bat.detach(),
                                            rho_bat, vte_bat)
                loss_test.backward()
                rhonn_optim.step()
                rhonn_optim.zero_grad()

            if it % log_gap == 0:
                error = err_func().detach()
                lr = vnn_optim.param_groups[0]['lr']
                rt = time.time() - rt0
                it_hist.append(it)
                epoch_hist.append(epoch)
                rt_hist.append(rt)

                ham_hist.append(ham_val.detach())
                lossmart_hist.append(loss_mart.detach())
                error_hist.append(error.detach())
                print(
                    f"rank: {rank}\niter step: [{it}/{max_iter}], rt: {rt:.2f}, epoch: {epoch:.2f},\nbat_size: {bat_size}, lr: {lr:.5}, lambda: {lamb:.5},\nloss_mart: {loss_mart.item():.5}, ham: {ham_val.item():.5},\nerror: {error:.5}\n"
                )

            it += 1
            epoch += bat_size / tot_size
            if (unn_sch is not None) and (self.f_func is None):
                unn_sch.step()
            if vnn_sch is not None:
                vnn_sch.step()
            if rhonn_sch is not None:
                rhonn_sch.step()

        self.it_hist = torch.tensor(it_hist)
        self.rt_hist = torch.tensor(rt_hist)
        self.epoch_hist = torch.tensor(epoch_hist)
        self.ham_hist = torch.stack(ham_hist, dim=0)
        self.lossmart_hist = torch.stack(lossmart_hist, dim=0)
        self.error_hist = torch.stack(error_hist, dim=0)

        u_nn.eval()
        v_nn.eval()
        rho_nn.eval()
        return u_nn, v_nn, rho_nn


def plot_solution(xcoord_plot, unn_plot, utrue_plot, sav_name, ylim=None):
    plt.plot(
        xcoord_plot,
        utrue_plot,
        label='True solution',
        color='blue',
    )
    if unn_plot is not None:
        plt.scatter(
            xcoord_plot,
            unn_plot,
            label='Predicted solution',
            color='red',
        )
    if ylim is not None:
        plt.ylim(*ylim)
    # ax.set(xlim=(-1, 1), ylim=(-5, 20))
    plt.legend()
    plt.savefig(sav_name)
    # plt.show()
    plt.close()


def plot_hist(
    sav_name,
    x_arr_list,
    y_arr_list,
    lable_list=None,
    color_list=None,
    xlabel=None,
    ylabel=None,
    alpha=None,
    yscal='log',
    linewidth=None,
    ylim0=None,
    ylim1=None,
):

    if lable_list is None:
        lable_list = [None] * len(x_arr_list)
        plot_legend = False
    else:
        plot_legend = True

    if color_list is None:
        color_list = [None] * len(x_arr_list)

    plt.yscale(yscal)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)

    for x_arr, y_arr, label, color in zip(
            x_arr_list,
            y_arr_list,
            lable_list,
            color_list,
    ):
        plt.plot(
            x_arr,
            y_arr,
            label=label,
            alpha=alpha,
            color=color,
            linewidth=linewidth,
        )
    plt.ylim(ylim0, ylim1)
    plt.tight_layout()

    if plot_legend:
        plt.legend()
    plt.savefig(sav_name)
    plt.close()


def plots(dim_x,
          u_true,
          u_nn,
          sav_name,
          x_scale=1.,
          ylim0=None,
          ylim1=None,
          unit_ball=True):
    xcoord_plot, x_tup = x_segs(dim_x, x_scale, unit_ball)
    savnam_tup = ('_1stcoord', '_diag')
    u_true_list = [u_true(x).cpu().numpy() for x in x_tup]

    if u_nn is not None:
        u_nn_list = [u_nn(x).detach().cpu().numpy() for x in x_tup]
        u_max = np.nanmax([u_true_list, u_nn_list])
        u_min = np.nanmin([u_true_list, u_nn_list])
    else:
        u_nn_list = [None for _ in x_tup]
        u_max = np.nanmax(u_true_list)
        u_min = np.nanmin(u_true_list)

    if ylim0 is None:
        ylim0 = min(0, u_min * 1.3)
    if ylim1 is None:
        ylim1 = max(0, u_max * 1.3)

    for i in range(len(u_nn_list)):
        plot_solution(
            xcoord_plot.cpu().numpy(),
            u_nn_list[i],
            u_true_list[i],
            sav_name + savnam_tup[i] + '.pdf',
            ylim=(ylim0, ylim1),
        )


def plots_true(dim_x, u_funcs, labels, sav_name, x_scale=1., unit_ball=True):
    xcoord_plot, x_tup = x_segs(dim_x, x_scale, unit_ball)
    savnam_tup = ('_1stcoord', '_diag')
    u_list = [[u(x).cpu().numpy() for u in u_funcs] for x in x_tup]
    u_max = np.nanmax(u_list)
    u_min = np.nanmin(u_list)
    ylim0 = min(0, u_min * 1.3)
    ylim1 = max(0, u_max * 1.3)

    for savnam, ufuncs_forx in zip(savnam_tup, u_list):
        for ux, lab in zip(ufuncs_forx, labels):
            plt.plot(
                xcoord_plot.cpu().numpy(),
                ux,
                label=lab,
            )
        plt.ylim(ylim0, ylim1)
        plt.legend()
        plt.savefig(sav_name + savnam + '.pdf')
        plt.close()


def x_segs(dim_x, x_scale, unit_ball):
    e_diag = torch.ones([dim_x])
    e_1stcoord = torch.zeros([dim_x])
    e_1stcoord[0] = 1

    if unit_ball:
        e_diag = e_diag / torch.norm(e_diag)

    xcoord_plot = torch.linspace(-x_scale, x_scale, 50)
    xdiag = torch.outer(xcoord_plot, e_diag)
    x1stcoord = torch.outer(xcoord_plot, e_1stcoord)

    x_tup = (x1stcoord, xdiag)
    return xcoord_plot, x_tup


==> CodeAndFig/SOCMN_HJBv3_d2e3_te1/socp.py <==
# 一些 SOCP 的例子

import torch


class HJB(object):

    def __init__(self, dim_x, t0=torch.tensor(0.)) -> None:
        self.dim_x = dim_x
        self.dim_w = None
        self.dim_u = None
        self.name = 'Default_HJB_equation'
        self.t0 = t0

        self.h_depends_on_u = None
        self.h_depends_on_ux = None
        self.h_depends_on_uxx = None
        self.sgmbar_dependson_t = None

    def mu(self, _t, _x):
        return NotImplementedError

    def sgm_diag(self, _t, _x):
        return NotImplementedError

    def h(self, _t, _x, _u, _ux, _uxx):
        return NotImplementedError

    def v(self, _t, _x):
        return NotImplementedError

    def v_term(self, _x):
        return NotImplementedError

    def x0_points(self, num_points=None):
        return NotImplementedError

    def test_points(self, num_points=None):
        return NotImplementedError


class NonDegHJB(HJB):
    '''
    This example is modified from Section 3.1 of
        Bachouch, A., Huré, C., Langrené, N. et al. Deep Neural Networks Algorithms for Stochastic Control Problems on Finite Horizon: Numerical Applications. Methodol Comput Appl Probab 24, 143-178 (2022).
    and Section 4.3 of
        Weinan E, Han J, Jentzen A (2017) Deep learning-based numerical methods for high-dimensional parabolic partial differential equations and backward stochastic differential equations.
        In: Communications in mathematics and statistics 5, vol 5, pp 349-380.
    '''

    def __init__(
            self,
            dim_x,
            t0=torch.tensor(0.),
            te=torch.tensor(1.),
            nsamp_mc=10**6,
            x0_scale=torch.tensor(1.),
            sgm_scale=torch.tensor(1.),
            unit_ball=True,
    ) -> None:

        super().__init__(dim_x, t0=t0)
        self.dim_w = dim_x
        self.dim_w = dim_x
        self.dim_u = dim_x
        self.unit_ball = unit_ball
        self.sgm_scale = sgm_scale

        self.h_depends_on_v = False
        self.h_depends_on_vx = True
        self.h_depends_on_vxx = False
        self.sgmbar_dependson_t = False

        self.f_depends_on_v = False
        self.f_depends_on_vx = True
        self.f_depends_on_vxx = False

        self.nsamp_mc = nsamp_mc
        # self.rand_mc = torch.normal(torch.zeros([self.nsamp_mc, self.dim_w]))

        self.te = te
        self.name = 'Non-deg_HJB'
        self.x0_scale = x0_scale

    def mu(self, _t, x):
        return torch.zeros_like(x)

    def sgm_diag(self, _t, x):
        return (2**(0.5) * self.sgm_scale) * torch.ones_like(x)

    def g(self, x):
        return torch.log(0.5 * (1 + (x**2).sum(-1, keepdim=True)))

    def v_term(self, x):
        return 1 + self.g(x)

    def h(self, _t, _x, k, _v, vx, _vxx):
        kux = torch.einsum('...l, ...ml-> ...m', k, vx)
        return 2 * kux + k.pow(2).sum(-1, keepdim=True)

    def f(self, _t, _x, _v, vx, _vxx):
        return -(vx**2).sum(-1)

    def v_for_chunk(self, t, x):
        std_dw = (2 * (self.te - t.squeeze(-1)))**(0.5)
        chunksize = min(max(int(10**7 / self.dim_w), 1), self.nsamp_mc)
        nchunk_mc = int(self.nsamp_mc // chunksize) + 1
        expa_exp_list = []
        # 在 mc 的轴上进行分块求平均
        for _ in range(nchunk_mc):
            rand_mc = torch.normal(torch.zeros([chunksize, self.dim_w]),
                                   std=self.sgm_scale)
            # dw_tte: [t 的轴, MC样本, 自身]
            dw_tte = torch.einsum('..., ij -> ...ij', std_dw, rand_mc)
            expa_exp_list.append(
                torch.exp(-self.g(x.unsqueeze(-2) + dw_tte)).mean(-2))
        expa_exp = torch.stack(expa_exp_list).mean(0)
        return 1 - torch.log(expa_exp)

    def v(self, t, x, chunk_size=None):
        # x: [时间, 批量, 自身], 或 [批量, 自身]
        # t 将被广播类似 x 的轴的形式

        if chunk_size is None:
            chunk_size = min(100, int(1000 / self.dim_w**2) + 1)

        assert (t.ndim == 1) or (t.ndim == x.ndim)
        assert x.ndim >= 2

        t_expand = t.expand_as(x[..., :1])
        num_points = x.shape[0]
        chunk_size = min(num_points, chunk_size)

        uval_list = []
        ch_num = num_points // chunk_size
        idx_bat = 0
        for _ in range(ch_num):
            t_bat = t_expand[..., idx_bat:idx_bat + chunk_size, :]
            x_bat = x[..., idx_bat:idx_bat + chunk_size, :]
            uval_list.append(self.v_for_chunk(t_bat, x_bat))
            idx_bat += chunk_size
        if num_points % chunk_size > 0:
            t_last = t_expand[..., idx_bat:, :]
            x_last = x[..., idx_bat:, :]
            uval_list.append(self.v_for_chunk(t_last, x_last))

        return torch.concatenate(uval_list, dim=-2)

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        if self.unit_ball:
            e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


class NonDegHJBv2(NonDegHJB):

    def __init__(
            self,
            dim_x,
            t0=torch.tensor(0.),
            te=torch.tensor(1.),
            nsamp_mc=10**6,
            x0_scale=torch.tensor(1),
            sgm_scale=torch.tensor(1.),
            unit_ball=True,
    ) -> None:
        super().__init__(dim_x,
                         t0=t0,
                         te=te,
                         sgm_scale=sgm_scale,
                         nsamp_mc=nsamp_mc,
                         x0_scale=x0_scale,
                         unit_ball=unit_ball)
        self.name = 'Non-deg_HJBv2'
        self.sqd = dim_x**0.5

    def g(self, x):
        x2 = (x**2).sum(-1, keepdim=True)
        return -x2 + torch.log(0.5 * (1 + x2))


class NonDegHJBv3(NonDegHJB):

    def __init__(
            self,
            dim_x,
            t0=torch.tensor(0.),
            te=torch.tensor(1.),
            delc=0.3,
            nsamp_mc=10**6,
            x0_scale=torch.tensor(1),
            sgm_scale=torch.tensor(1.),
            unit_ball=True,
    ) -> None:
        super().__init__(dim_x,
                         t0=t0,
                         te=te,
                         sgm_scale=sgm_scale,
                         nsamp_mc=nsamp_mc,
                         x0_scale=x0_scale,
                         unit_ball=unit_ball)
        self.delc = delc
        self.delcpi = delc / torch.pi
        self.name = f'Non-deg_HJBv3_delc{delc}_te{te.item()}'

    def g(self, x):
        return (torch.sin(x - torch.pi / 2) +
                torch.sin(1 / (self.delcpi + x.pow(2)))).mean(-1, keepdim=True)


class Counter(HJB):

    def __init__(self,
                 dim_x,
                 t0=torch.tensor(0.),
                 te=torch.tensor(1.),
                 x0_scale=torch.tensor(1.),
                 unit_ball=True) -> None:
        super().__init__(dim_x, t0=t0)
        self.eye_mat = torch.eye(self.dim_x).unsqueeze(0)
        self.dim_w = dim_x
        self.dim_u = 1

        self.te = te
        self.name = 'Counter_Example'
        self.x0_scale = x0_scale
        self.unit_ball = unit_ball

        self.f_depends_on_v = False
        self.f_depends_on_vx = False
        self.f_depends_on_vxx = False

        self.h_depends_on_v = False
        self.h_depends_on_vx = True
        self.h_depends_on_vxx = False

        self.sgmbar_dependson_t = False

    def mu(self, _t, x):
        return torch.zeros_like(x)

    def sgm_diag(self, _t, x):
        return torch.ones_like(x)

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def h(self, t, x, k, _v, vx, _vxx):
        u2_vx = k.pow(2).mean(-1, keepdims=True) * vx.abs().mean(-1)
        return u2_vx + self.f(t, x, _v, vx, _vxx)

    def f(self, t, x, _v, _vx, _vxx):
        dt_u = torch.cos(t + x).mean(-1, keepdim=True)
        dxx_u = -torch.sin(t + x).mean(-1, keepdim=True)
        return -dt_u - 0.5 * dxx_u

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        if self.unit_ball:
            e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


class Counter2(HJB):

    def __init__(self,
                 dim_x,
                 t0=torch.tensor(0.),
                 te=torch.tensor(1.),
                 x0_scale=torch.tensor(1.),
                 unit_ball=True) -> None:

        super().__init__(dim_x, t0=t0)
        self.dim_w = dim_x
        self.dim_u = 1

        self.te = te
        self.name = 'Counter_Example2'
        self.x0_scale = x0_scale
        self.unit_ball = unit_ball
        self.cx = torch.pi / 2
        self.sq_d = self.dim_x**0.5

        self.f_depends_on_v = False
        self.f_depends_on_vx = False
        self.f_depends_on_vxx = False

        self.h_depends_on_v = False
        self.h_depends_on_vx = True
        self.h_depends_on_vxx = False

        self.sgmbar_dependson_t = False

    def mu(self, _t, x):
        return torch.zeros_like(x)

    def sgm_diag(self, _t, x):
        return torch.ones_like(x)

    def v_term(self, x):
        return 1. + self.sq_d * x.mean(-1, keepdim=True) + torch.sin(
            self.te + self.cx * x).mean(-1, keepdim=True)

    def h(self, t, x, k, _v, vx, _vxx):
        u2_vx = k.pow(2).mean(-1, keepdims=True) * vx.abs().mean(-1)
        return u2_vx + self.f(t, x, _v, vx, _vxx)

    def f(self, t, x, _v, _vx, _vxx):
        tcx = t + self.cx * x
        dt_u = torch.cos(tcx).mean(-1, keepdim=True)
        dxxu_half = (-0.5 * self.cx**2) * torch.sin(tcx).mean(-1, keepdim=True)
        return -dt_u - dxxu_half

    def v(self, t, x):
        return 1. + self.sq_d * x.mean(-1, keepdim=True) + torch.sin(
            t + self.cx * x).mean(-1, keepdim=True)

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        if self.unit_ball:
            e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


class Counter2_1(HJB):

    def __init__(self,
                 dim_x,
                 t0=torch.tensor(0.),
                 te=torch.tensor(1.),
                 x0_scale=torch.tensor(1.),
                 unit_ball=True) -> None:

        super().__init__(dim_x, t0=t0)
        self.eye_mat = torch.eye(self.dim_x).unsqueeze(0)
        self.dim_w = dim_x
        self.dim_u = 1

        self.te = te
        self.name = 'Counter_Example2'
        self.x0_scale = x0_scale
        self.unit_ball = unit_ball
        self.sq_d = self.dim_x**0.5
        self.t_scale = 1.
        self.f_depends_on_v = False
        self.f_depends_on_vx = False
        self.f_depends_on_vxx = False

        self.h_depends_on_v = False
        self.h_depends_on_vx = True
        self.h_depends_on_vxx = False

        self.sgmbar_dependson_t = False

    def mu(self, _t, x):
        return torch.zeros_like(x)

    def sgm_diag(self, _t, x):
        return torch.ones_like(x)

    def v_term(self, x):
        return 1. + self.sq_d * torch.exp(
            self.t_scale * self.te) * torch.sin(x).mean(-1, keepdim=True)

    def h(self, t, x, k, _v, vx, _vxx):
        u2_vx = k.pow(2).mean(-1, keepdims=True) * vx.abs().mean(-1)
        return u2_vx + self.f(t, x, _v, vx, _vxx)

    def f(self, t, x, _v, _vx, _vxx):
        csinx = self.sq_d * torch.sin(x).mean(-1, keepdim=True)
        sca_t = torch.exp(self.t_scale * t)
        dt_u = self.t_scale * sca_t * csinx
        dxx_u = -self.t_scale**2 * sca_t * csinx
        return -dt_u - 0.5 * dxx_u

    def v(self, t, x):
        return 1. + self.sq_d * torch.exp(
            self.t_scale * t) * torch.sin(x).mean(-1, keepdim=True)

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        if self.unit_ball:
            e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


class Counter2expneqx2(HJB):

    def __init__(self,
                 dim_x,
                 t0=torch.tensor(0.),
                 te=torch.tensor(1.),
                 x0_scale=torch.tensor(1.),
                 unit_ball=True) -> None:
        super().__init__(dim_x, t0=t0)
        self.eye_mat = torch.eye(self.dim_x).unsqueeze(0)
        self.dim_w = dim_x
        self.dim_u = 1

        self.te = te
        self.name = 'Counter_Example2'
        self.x0_scale = x0_scale
        self.x_scale = torch.pi / 2
        self.t_scale = 1 / 2
        self.unit_ball = unit_ball

        self.f_depends_on_v = False
        self.f_depends_on_vx = False
        self.f_depends_on_vxx = False

        self.h_depends_on_v = False
        self.h_depends_on_vx = True
        self.h_depends_on_vxx = False

        self.sgmbar_dependson_t = False

    def mu(self, _t, x):
        return torch.zeros_like(x)

    def sgm_diag(self, _t, x):
        return torch.ones_like(x)

    def gp0(self, s):
        return torch.exp(-s.pow(2))

    def g(self, s):
        gp0 = self.gp0(s)
        gp1 = -2 * s * gp0
        gp2 = (-2 + 4 * s.pow(2)) * gp0
        return gp0, gp1, gp2

    def v_term(self, x):
        y = (x.pow(2) * self.gp0(x)).sum(-1, keepdim=True)
        return 0.5 + torch.exp(self.t_scale * self.te) * y

    def h(self, t, x, k, _v, vx, _vxx):
        u2_vx = k.pow(2).mean(-1, keepdims=True)
        return u2_vx + self.f(t, x, _v, vx, _vxx)

    def f(self, t, x, v, _vx, _vxx):
        gp0, gp1, gp2 = self.g(x)
        y = (x.pow(2) * gp0).sum(-1, keepdims=True)
        v_t = self.t_scale * torch.exp(self.t_scale * t) * y
        # v_t = self.t_scale * (v - 0.5)
        vxx_half = torch.exp(self.t_scale * t) * (
            gp0 + 2 * x * gp1 + 0.5 * x.pow(2) * gp2).sum(-1, keepdims=True)
        return -v_t - vxx_half

    def v(self, t, x):
        y = (x.pow(2) * self.gp0(x)).sum(-1, keepdims=True)
        return 0.5 + torch.exp(self.t_scale * t) * y

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        if self.unit_ball:
            e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


class Counter2expcos(HJB):

    def __init__(self,
                 dim_x,
                 t0=torch.tensor(0.),
                 te=torch.tensor(1.),
                 x0_scale=torch.tensor(1.),
                 unit_ball=True) -> None:
        super().__init__(dim_x, t0=t0)
        self.eye_mat = torch.eye(self.dim_x).unsqueeze(0)
        self.dim_w = dim_x
        self.dim_u = 1

        self.te = te
        self.name = 'Counter_Example2'
        self.x0_scale = x0_scale
        self.x_scale = torch.pi / 2
        self.unit_ball = unit_ball

        self.f_depends_on_v = False
        self.f_depends_on_vx = False
        self.f_depends_on_vxx = False

        self.h_depends_on_v = False
        self.h_depends_on_vx = True
        self.h_depends_on_vxx = False

        self.sgmbar_dependson_t = False

    def mu(self, _t, x):
        return torch.zeros_like(x)

    def sgm_diag(self, _t, x):
        return torch.ones_like(x)

    def v_term(self, x):
        y = (x.pow(2) * torch.cos(x)).sum(-1, keepdim=True)
        return torch.exp(self.te) * y

    def h(self, t, x, k, _v, vx, _vxx):
        u2_vx = k.pow(2).mean(-1, keepdims=True)
        return u2_vx + self.f(t, x, _v, vx, _vxx)

    def f(self, t, x, v, _vx, _vxx):
        cos_val = torch.cos(x)
        sin_val = torch.sin(x)
        v_t = v
        v_xx = torch.exp(t) * (2 * cos_val - 4 * x * sin_val).sum(
            -1, keepdim=True) - v
        return -v_t - v_xx / 2

    def v(self, t, x):
        y = (x.pow(2) * torch.cos(x)).sum(-1, keepdim=True)
        return torch.exp(t) * y

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        if self.unit_ball:
            e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


class Counter2sin(HJB):

    def __init__(self,
                 dim_x,
                 t0=torch.tensor(0.),
                 te=torch.tensor(1.),
                 x0_scale=torch.tensor(1.),
                 unit_ball=True) -> None:
        super().__init__(dim_x, t0=t0)
        self.eye_mat = torch.eye(self.dim_x).unsqueeze(0)
        self.dim_w = dim_x
        self.dim_u = 1

        self.te = te
        self.name = 'Counter_Example2'
        self.x0_scale = x0_scale
        self.x_scale = torch.pi / 2
        self.unit_ball = unit_ball

        self.f_depends_on_v = False
        self.f_depends_on_vx = False
        self.f_depends_on_vxx = False

        self.h_depends_on_v = False
        self.h_depends_on_vx = True
        self.h_depends_on_vxx = False

        self.sgmbar_dependson_t = False

    def mu(self, _t, x):
        return torch.zeros_like(x)

    def sgm_diag(self, _t, x):
        return torch.ones_like(x)

    def v_term(self, x):
        y = (x.pow(2) * torch.sin(self.te + x)).sum(-1, keepdim=True)
        return 1 + y

    def h(self, t, x, k, _v, vx, _vxx):
        u2_vx = k.pow(2).mean(-1, keepdims=True)
        return u2_vx + self.f(t, x, _v, vx, _vxx)

    def f(self, t, x, v, _vx, _vxx):
        cos_val = torch.cos(t + x)
        sin_val = torch.sin(t + x)
        xpow2 = x.pow(2)
        v_t = (xpow2 * cos_val).sum(-1, keepdim=True)
        v_xx = (2 * sin_val + 4 * x * cos_val).sum(
            -1, keepdim=True) - (x.pow(2) * sin_val).sum(-1, keepdim=True)
        return -v_t - v_xx / 2

    def v(self, t, x):
        y = (x.pow(2) * torch.sin(t + x)).sum(-1, keepdim=True)
        return 1 + y

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        if self.unit_ball:
            e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


class Counter3(HJB):

    def __init__(self,
                 dim_x,
                 t0=torch.tensor(0.),
                 te=torch.tensor(1.),
                 x0_scale=torch.tensor(1.),
                 unit_ball=True) -> None:
        super().__init__(dim_x, t0=t0)
        self.eye_mat = torch.eye(self.dim_x).unsqueeze(0)
        self.dim_w = dim_x
        self.dim_u = 1

        self.te = te
        self.name = 'Counter_Example3'
        self.x0_scale = x0_scale
        self.x_scale = torch.pi / 2
        self.unit_ball = unit_ball

        self.f_depends_on_v = True
        self.f_depends_on_vx = False
        self.f_depends_on_vxx = False

        self.h_depends_on_v = True
        self.h_depends_on_vx = True
        self.h_depends_on_vxx = False

        self.sgmbar_dependson_t = False

    def mu(self, _t, x):
        return torch.zeros_like(x)

    def sgm_diag(self, _t, x):
        return torch.ones_like(x)

    def v_term(self, x):
        y = torch.sin(self.te + self.x_scale * x).sum(-1, keepdim=True)
        return y

    def h(self, t, x, k, _v, vx, _vxx):
        u2_vx = k.pow(2).mean(-1, keepdims=True)  # * vx.abs().mean(-1)
        return u2_vx + self.f(t, x, _v, vx, _vxx)

    def f(self, t, x, v, _vx, _vxx):
        v_t = torch.cos(t + self.x_scale * x).sum(-1, keepdim=True)
        return -v_t + (0.5 * self.x_scale**2) * v

    def v(self, t, x):
        y = torch.sin(t + self.x_scale * x).sum(-1, keepdim=True)
        return y

    def x0_points(self, num_points):

        num_half = max(num_points // 2, 1)
        e_diag = torch.ones([self.dim_x])
        if self.unit_ball:
            e_diag = e_diag / torch.norm(e_diag)
        xcoord_plot = torch.linspace(-self.x0_scale, self.x0_scale, num_half)
        xdiag = torch.outer(xcoord_plot, e_diag)

        e_1stcoord = torch.zeros([self.dim_x])
        e_1stcoord[0] = 1
        x1stcoord = torch.outer(xcoord_plot, e_1stcoord)
        return torch.concatenate([xdiag, x1stcoord], dim=0)

    def test_points(self, num_points):
        return self.x0_points(num_points)


==> CodeAndFig/SOCMN_HJBv3_d2e3_te1/srun_socp8.sh <==
#!/bin/bash
#SBATCH --gpus=8
module load nvidia/nvhpc/23.7
export PYTHONUNBUFFERED=1
python testsocmart.py


==> CodeAndFig/SOCMN_HJBv3_d2e3_te1/testsocmart.py <==
import csv
import random
from functools import partial
from itertools import product
from pathlib import Path

import numpy as np
import torch
from torch import nn

from fbsnn import FBSNN
from socmart import DNNtx, SOCMartNet, VovNet, plot_hist, plots, setup_mp, cleanup
from torch.nn.parallel import DistributedDataParallel as DDP
import torch.multiprocessing as mp


def setup_seed(seed):
    # 设置随机数种子
    torch.manual_seed(seed)
    torch.cuda.manual_seed_all(seed)
    np.random.seed(seed)
    random.seed(seed)
    torch.backends.cudnn.benchmark = False
    torch.backends.cudnn.deterministic = True


def batsize2epoch(fullsize, batsizes, milstone, max_iter):
    ext_mstone = [0] + milstone + [max_iter]
    steps = [
        ext_mstone[i + 1] - ext_mstone[i] for i in range(len(ext_mstone) - 1)
    ]
    epoch = sum([b * s for b, s in zip(batsizes, steps)]) / fullsize
    return epoch


def main(rank, world_size, seed=0):

    print(f"Running process on rank {rank}.")
    setup_seed(seed + rank)
    setup_mp(rank, world_size)
    torch.set_default_dtype(torch.float64)
    torch.set_default_device(f'cuda:{rank}')

    import socp

    log_gap = 1
    prob_list = ['hjb3']
    # 'hjb1', 'hjb2', 'hjb3', 'count', 'count2', 'count3'
    unit_ball = False
    dimx_list = [2000]

    te_list = [1., 0.5, 0.1, 0.01]
    num_dt = 100
    numpath = 10**5

    batsize_socm = [200, 400, 800, 1600]
    num_bsize_socm = len(batsize_socm)

    x0_scale = torch.tensor(1.)  # x0 在坐标轴上的分布半径
    # x0_scale_plot = torch.tensor(1.)

    testnn_lr = 1e-2
    use_schtest = True

    meth_list = [
        'SOCMartNet',
        'PrabMartNet',
        # 'FBSNN',
    ]

    act_func_u = nn.ReLU
    act_func_v = nn.ReLU
    act_func_testnn = nn.LeakyReLU
    use_vovnet = False

    output_dir = './outputs'
    Path(output_dir).mkdir(exist_ok=True)

    for prob_name, te, dim_x, method in product(prob_list, te_list, dimx_list,
                                                meth_list):
        if dim_x > 100:
            maxit_socm = 2000
        else:
            maxit_socm = 1000

        t0 = torch.tensor(0.)
        te = torch.tensor(te)
        dt = (te - t0) / num_dt
        # test_dim = 2 * dim_x + 500
        # ctest = 1.  #torch.pi * torch.arange(1, test_dim + 1)

        bsize_milstone_socm = [
            int(maxit_socm / num_bsize_socm * (i + 1))
            for i in range(num_bsize_socm - 1)
        ]

        if (method == 'SOCMartNet') or (method == 'PrabMartNet'):

            lamb0 = 1.
            del_lamb = 1.
            max_lamb = 1.
            beta_term = 0.
            shell_vnn = None

            batsize_gpu = [int(siz / world_size) for siz in batsize_socm]

            init_lr = 3 * 1e-3 / dim_x**(0.5)
            use_schvnn = True
            schvary_step = max(int(maxit_socm / 10), 1)
            sch_gam = 0.01**(1 / 9)
            step_uv = 2
            step_rho = 1
            use_schunn = False

            if method == 'SOCMartNet':
                lamb0 = 10.
                del_lamb = 10
                max_lamb = 1e4
                use_schunn = True

        elif method == 'FBSNN':
            beta_term = 0.
            shell_vnn = None

            batsize_fbnna = 300
            num_epoch = batsize2epoch(
                numpath,
                batsize_socm,
                bsize_milstone_socm,
                maxit_socm,
            )
            maxit_fbnna = int(num_epoch * numpath / batsize_fbnna)
            init_lr = 3 * 1e-3 / dim_x**0.5
            schvary_step = max(int(maxit_fbnna / 10), 1)
            sch_gam = 0.001**(1 / 9)
            use_schunn = False
            use_schvnn = True

        else:
            raise ValueError(f'Unknown Argument: {method}')

        num_test_points = 10**3
        if prob_name == 'hjb1':
            problem = socp.NonDegHJB(
                dim_x,
                t0=t0,
                te=te,
                x0_scale=x0_scale,
                unit_ball=unit_ball,
            )
        elif prob_name == 'hjb2':
            problem = socp.NonDegHJBv2(
                dim_x,
                t0=t0,
                te=te,
                x0_scale=x0_scale,
                unit_ball=unit_ball,
            )
        elif prob_name == 'hjb3':
            delc_hjb2_3 = 0.1
            problem = socp.NonDegHJBv3(
                dim_x,
                t0=t0,
                te=te,
                x0_scale=x0_scale,
                unit_ball=unit_ball,
                delc=delc_hjb2_3,
            )
        elif prob_name == 'count':
            problem = socp.Counter(
                dim_x,
                t0=t0,
                te=te,
                x0_scale=x0_scale,
                unit_ball=unit_ball,
            )
        elif prob_name == 'count2':
            problem = socp.Counter2(
                dim_x,
                t0=t0,
                te=te,
                x0_scale=x0_scale,
                unit_ball=unit_ball,
            )
        elif prob_name == 'count3':
            problem = socp.Counter3(
                dim_x,
                t0=t0,
                te=te,
                x0_scale=x0_scale,
                unit_ball=unit_ball,
            )
        else:
            raise ValueError(f"Invaild prob == {prob_name}")

        x0 = problem.x0_points(int(numpath / world_size))
        x_test = problem.test_points(num_test_points)

        vtrue_val = problem.v(t0.unsqueeze(-1), x_test)
        sav_name = f"{output_dir}/{method}_{problem.name}_d{dim_x}"

        # plots_true(
        #     dim_x,
        #     [
        #         # partial(problem.v, t0.unsqueeze(0)),
        #         partial(problem.v, te.unsqueeze(0))
        #     ],
        #     ['t=T'],
        #     sav_name + '_true_te',
        #     x_scale=x0_scale_plot,
        #     unit_ball=unit_ball,
        # )
        # plots_true(
        #     dim_x,
        #     [
        #         partial(problem.v, t0.unsqueeze(0)),
        #         # partial(problem.v, te.unsqueeze(0))
        #     ],
        #     ['t=0'],
        #     sav_name + '_true_t0',
        #     x_scale=x0_scale_plot,
        #     unit_ball=unit_ball,
        # )

        dim_w = dim_x
        width_unn = [dim_x] + [2 * (dim_x + 10)] * 4 + [problem.dim_u]
        width_vnn = [dim_x] + [2 * (dim_x + 10)] * 4 + [1]
        width_testnn = [dim_x] + [2 * dim_x + 300]
        # width_testnn = [
        #     dim_x,
        #     dim_x + 10,
        #     dim_x + 10,
        #     dim_x + 10,
        #     dim_x + 10,
        #     dim_x + 10,
        #     dim_x + 10,
        #     dim_x + 10,
        #     dim_x + 10,
        # ]
        if use_vovnet is True:
            unn = VovNet(width_unn, act_func=act_func_u)
            vnn = VovNet(width_vnn, act_func=act_func_v, shell_func=shell_vnn)
        else:
            unn = DNNtx(width_unn, act_func=act_func_u)
            vnn = DNNtx(width_vnn, act_func=act_func_v, shell_func=shell_vnn)

        def shell_test(_t, y):
            return torch.sin(y)

        # test_nn = StackNet(width_testnn,
        #                    shell_func=shell_test,
        #                    act_func=act_func_testnn)

        test_nn = DNNtx(
            width_testnn,
            act_func=act_func_testnn,
            shell_func=shell_test,
        )

        unn = DDP(unn.to(rank), device_ids=[rank])
        vnn = DDP(vnn.to(rank), device_ids=[rank])
        test_nn = DDP(test_nn.to(rank), device_ids=[rank])

        optim_unn = torch.optim.RMSprop(unn.parameters(), lr=init_lr)
        optim_vnn = torch.optim.RMSprop(vnn.parameters(), lr=init_lr)
        optim_test = torch.optim.RMSprop(test_nn.parameters(), lr=testnn_lr)

        sch_unn = torch.optim.lr_scheduler.StepLR(
            optim_unn, step_size=schvary_step,
            gamma=sch_gam) if use_schunn else None
        sch_vnn = torch.optim.lr_scheduler.StepLR(
            optim_vnn, step_size=schvary_step,
            gamma=sch_gam) if use_schvnn else None
        sch_rho = torch.optim.lr_scheduler.StepLR(
            optim_test, step_size=schvary_step,
            gamma=sch_gam) if use_schtest else None

        nets = (unn, vnn, test_nn)
        optims = (optim_unn, optim_vnn, optim_test)
        schs = (sch_unn, sch_vnn, sch_rho)

        def error_func():
            error = vnn(t0.unsqueeze(-1), x_test) - vtrue_val
            l1err = torch.abs(error).mean()
            return l1err / torch.abs(vtrue_val).mean()

        if method == 'SOCMartNet':
            solver = SOCMartNet(
                dt,
                problem.mu,
                problem.sgm_diag,
                problem.h,
                problem.v_term,
                dim_w,
                t0=t0,
                h_depends_on_ux=problem.h_depends_on_vx,
                h_depends_on_uxx=problem.h_depends_on_vxx,
            )

            unn, vnn, test_nn = solver.train(
                nets,
                optims,
                schs,
                maxit_socm,
                x0,
                batsize_gpu,
                rank=rank,
                lamb0=lamb0,
                beta_term=beta_term,
                batsize_milstone=bsize_milstone_socm,
                num_dt=num_dt,
                err_func=error_func,
                log_gap=log_gap,
                step_uv=step_uv,
                step_rho=step_rho,
                del_lamb=del_lamb,
                max_lamb=max_lamb)

        elif method == 'PrabMartNet':
            solver = SOCMartNet(
                dt,
                problem.mu,
                problem.sgm_diag,
                problem.h,
                problem.v_term,
                dim_w,
                t0=t0,
                f_func=problem.f,
                h_depends_on_ux=problem.h_depends_on_vx,
                h_depends_on_uxx=problem.h_depends_on_vxx,
            )

            _, vnn, test_nn = solver.train(
                nets,
                optims,
                schs,
                maxit_socm,
                x0,
                batsize_gpu,
                rank=rank,
                lamb0=lamb0,
                beta_term=beta_term,
                batsize_milstone=bsize_milstone_socm,
                num_dt=num_dt,
                err_func=error_func,
                log_gap=log_gap,
                step_uv=step_uv,
                step_rho=step_rho,
                del_lamb=del_lamb,
                max_lamb=max_lamb)

        elif method == 'FBSNN':

            solver = FBSNN(dt,
                           problem.mu,
                           problem.sgm_diag,
                           problem.f,
                           problem.v_term,
                           dim_w,
                           t0=t0)
            vnn = solver.solve(vnn,
                               optim_vnn,
                               sch_vnn,
                               maxit_fbnna,
                               x0,
                               beta_term, [int(batsize_fbnna / world_size)],
                               rank=rank,
                               batsize_milstone=None,
                               num_dt=num_dt,
                               err_func=error_func,
                               log_gap=log_gap,
                               f_depends_on_uxx=problem.f_depends_on_vxx)

        else:
            raise ValueError(f'Unknown argument: method={method}')

        if rank == 0:
            save_results((unn, vnn, test_nn), problem, solver, sav_name)
    cleanup()


def save_results(nets, problem, solver, sav_name):
    unn, vnn, test_nn = nets

    torch.save(unn.module.state_dict(), f"{sav_name}_unn.pkl")
    torch.save(vnn.module.state_dict(), f"{sav_name}_vnn.pkl")
    torch.save(test_nn.state_dict(), f"{sav_name}_testnn.pkl")

    epoch_hist = solver.epoch_hist.cpu().numpy()
    lossmart_hist = solver.lossmart_hist.cpu().numpy()
    error_hist = solver.error_hist.cpu().numpy()
    ham_hist = solver.ham_hist.cpu().numpy()

    if isinstance(solver, FBSNN):
        loss_label = 'Loss'
    else:
        loss_label = 'Martingale Loss'

    plot_hist(
        sav_name + 'lossmart_hist.pdf',
        [epoch_hist],
        [lossmart_hist],
        xlabel='Epoch',
        ylabel=loss_label,
    )
    plot_hist(
        sav_name + 'error_hist.pdf',
        [epoch_hist],
        [error_hist],
        xlabel='Epoch',
        ylabel='Error of value function',
    )
    plot_hist(
        sav_name + 'ham_hist.pdf',
        [epoch_hist],
        [ham_hist],
        xlabel='Epoch',
        ylabel='Mean of Hamiltonian',
        yscal='linear',
        ylim0=-1,
        ylim1=1,
    )

    plots(problem.dim_x,
          partial(problem.v, problem.t0.unsqueeze(0)),
          partial(vnn.module.forward, problem.t0.unsqueeze(0)),
          sav_name + '_t0',
          x_scale=problem.x0_scale,
          unit_ball=problem.unit_ball)

    log_tensor = torch.stack(
        [
            solver.it_hist, solver.epoch_hist, solver.rt_hist, solver.ham_hist,
            solver.lossmart_hist, solver.error_hist
        ],
        dim=1,
    )
    csv_header = ['iter step', 'epoch', 'rt', 'hami', 'mart loss', 'error']
    with open(f'{sav_name}.csv', 'w', encoding='UTF8', newline='') as f:
        writer = csv.writer(f)
        writer.writerow(csv_header)
        writer.writerows(log_tensor.cpu().numpy())


if __name__ == '__main__':

    n_gpus = torch.cuda.device_count()
    # n_gpus = 1
    # assert n_gpus >= 2, f"Requires at least 2 GPUs to run, but got {n_gpus}"
    print(f'Number of used GPUs: {n_gpus}')
    world_size = n_gpus

    for i in range(n_gpus):
        device = torch.device(f"cuda:{i}")
        properties = torch.cuda.get_device_properties(device)
        print(f"GPU {i}: {properties.name}")
        print("Memory: ", properties.total_memory)

    mp.spawn(main, args=(world_size, ), nprocs=world_size, join=True)


==> CodeAndFig_Revision/HJB2b/bak.py <==

# def plots_true(dim_x,
#                u_funcs,
#                labels,
#                sav_name,
#                x_range=(-1., 1.),
#                unit_ball=True,
#                nump=50):
#     xcoord_plot, x_tup = x_segs(dim_x,
#                                 x_range[0],
#                                 x_range[1],
#                                 unit_ball,
#                                 nump=nump)
#     savnam_tup = ('_1stcoord', '_diag')
#     u_list = [[u(x).cpu().numpy() for u in u_funcs] for x in x_tup]
#     u_max = np.nanmax(u_list)
#     u_min = np.nanmin(u_list)
#     ylim0 = min(0, u_min * 1.3)
#     ylim1 = max(0, u_max * 1.3)

#     for savnam, ufuncs_forx in zip(savnam_tup, u_list):
#         for ux, lab in zip(ufuncs_forx, labels):
#             plt.plot(
#                 xcoord_plot.cpu().numpy(),
#                 ux,
#                 label=lab,
#             )
#         plt.ylim(ylim0, ylim1)
#         plt.legend()
#         plt.savefig(sav_name + savnam + '.pdf')
#         plt.close()



def plot_meanstd_ofv(problem, vappr_list, sav_name):

    res_inte = problem.v_of_interest()
    if res_inte is None:
        return None

    s_coord = res_inte['s']
    v_true = res_inte['v_true']

    v_appr = torch.stack(vappr_list, dim=0).detach().cpu().numpy()[..., 0]
    mean_appr = v_appr.mean(0)
    std_appr = v_appr.std(0)
    s_coord = s_coord.detach().cpu().numpy()
    v_true = v_true[..., 0].detach().cpu().numpy()
    plt.plot(s_coord, v_true, label='True', color='red')
    plt.plot(s_coord, mean_appr, label='Predicted', color='royalblue')
    plt.fill_between(s_coord,
                     mean_appr - 2 * std_appr,
                     mean_appr + 2 * std_appr,
                     facecolor='royalblue',
                     alpha=0.5)
    plt.tight_layout()
    plt.legend()
    Path('/'.join(sav_name.split('/')[:-1])).mkdir(exist_ok=True)
    plt.savefig(f'{sav_name}s_v_meanstd.pdf')
    plt.close()

class SocMartNetPenalty(SocMartNetPia):

    def __init__(self,
                 *args,
                 lamb0=1.,
                 del_lamb=10,
                 max_lamb=1000.,
                 weight_vmean=torch.tensor(1.),
                 name='SOCMartNet-Peanlty',
                 **kwargs) -> None:
        super().__init__(*args, name=name, **kwargs)
        self.lamb = lamb0
        self.max_lamb = max_lamb
        self.del_lamb = del_lamb
        self.weight_vmean = weight_vmean

    def set_train_param(
        self,
        nets,
        optims,
        schs,
        max_iter,
        size_per_epoch,
        batsize_arr: list,
        log_gap=1,
        batsize_milstone=None,
        num_dt=10,
        step_uv=2,
        step_rho=1,
        use_ctr_xpath=True,
    ):
        self.num_dt = num_dt
        self.dt = (self.problem.te - self.problem.t0) / num_dt

        self.step_uv = step_uv
        self.step_rho = step_rho
        self.max_iter = max_iter
        self.use_ctr_xpath = use_ctr_xpath
        self.log_gap = log_gap
        self.set_size(size_per_epoch, batsize_arr, batsize_milstone)
        self.set_nn_opt_sch(nets, optims, schs)

    def delta_m(self):
        u_path = self.unn(self.t_path, self.xt_bat)
        v_path = self.vnn(self.t_path, self.xt_bat)
        c_path = self.problem.f(self.t_path, self.xt_bat, u_path)

        t_next, x_next = self.xt_1step_sys(self.t_path,
                                           self.xt_bat,
                                           u_path,
                                           x_next=self.xtsysoff_bat)
        v_next0 = self.vnn(t_next[:-1], x_next[:-1])
        v_te = self.problem.v_term(x_next[-1:])
        v_next = torch.cat((v_next0, v_te), dim=0)

        deltam = ((v_next - v_path) / self.dt + c_path)
        return deltam, v_path

    def updata_lamb(self, mart_loss):
        mod_martloss = max(0., mart_loss.detach())
        next_lamb = self.lamb + self.del_lamb * mod_martloss
        self.lamb = min(self.max_lamb, next_lamb)

    def train_uv(self):
        with torch.no_grad():
            rho_bat = self.rhonn(self.t_path, self.xt_bat)
        for _ in range(self.step_uv):
            deltam, v_path = self.delta_m()
            mart_loss = self.loss_mart(deltam, rho_bat)
            ctr_loss = self.loss_ctr(v_path)

            loss_tot = self.weight_vmean * ctr_loss + self.lamb * mart_loss
            loss_tot.backward()
            self.updata_lamb(mart_loss)
            self.dsec_setp()
        return mart_loss, ctr_loss



class SocMartNet(object):

    def __init__(self,
                 socp,
                 use_dist=False,
                 name='SOCMartNet',
                 rank: int = 0) -> None:
        self.name = name
        self.problem = socp
        self.require_unn = True
        self.error_func = socp.produce_errorfunc()

        self.path_idx = None
        self.xt_path = None
        self.hist_dict = None

        self.use_dist = use_dist
        if use_dist is True:
            self.world_size = dist.get_world_size()
        else:
            self.world_size = 1
        self.rank = rank

        self.epoch = 0.
        self.hist_keys = ('it', 'epoch', 'rt', 'v_mean', 'mart_loss', 'error')

    def xt_1step_from_u(self, t, x, u, xsgm=None):
        dt = self.dt
        t_next = t + dt
        if xsgm is None:
            dwt = torch.normal(mean=0.,
                               std=torch.sqrt(self.dt),
                               size=x.shape,
                               device=self.rank)
            x_next = x + self.problem.sgm_diag_ctr(t, x, u) * dwt
        else:  # 离线计算
            x_next = xsgm
        x_next = x_next + self.problem.mu_ctr(t, x, u) * dt
        return t_next, x_next

    def xtctr_1step(self, t, x):
        return self.xt_1step_from_u(t, x, self.unn(t, x))

    def xt_1step(self, t, x):
        dt = self.dt
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(self.dt),
                           size=x.shape,
                           device=self.rank)
        t_next = t + dt
        x_next = x + self.problem.mu(t, x) * dt + self.problem.sgm_diag(
            t, x) * dwt
        return t_next, x_next

    def gen_xtpath(self):
        if self.x0 is None:
            x0 = self.problem.x0_points(self.size_per_epoch)
            self.x0 = x0[torch.randperm(self.size_per_epoch)]
        if self.use_ctr_xpath is True:
            xt1step = self.xtctr_1step
        else:
            xt1step = self.xt_1step

        xtn = self.x0
        xt_list = [xtn]
        with torch.no_grad():
            for tn in self.t_path[:-1]:
                xtn = xt1step(tn, xtn)[1]
                xt_list.append(xtn)

        # xt: [time, path, self]
        xt_path = torch.stack(xt_list, dim=0)
        if self.problem.h_depends_on_vxx is False:
            xsgm_path = self.gen_xsgm_path(self.t_path, xt_path)
            print(
                f'Rank {self.rank}: new (X, X + Sigma*dW) paths have been generated.'
            )
        else:
            xsgm_path = None
            print(f'Rank {self.rank}: new X paths have been generated.')
        return xt_path, xsgm_path

    def gen_xsgm_path(self, t_path, xt_path):
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(self.dt),
                           size=xt_path.shape,
                           device=self.rank)
        sgmt_path = self.problem.sgm_diag_ctr(t_path, xt_path, None) * dwt
        return xt_path + sgmt_path

    def set_xtbat(self, bat_size):

        if self.path_idx is None:
            self.path_idx = torch.arange(self.size_per_epoch)
        if self.xt_path is None:
            self.xt_path, self.xsgm_path = self.gen_xtpath()

        bat_idx = self.path_idx[:bat_size]
        self.xt_bat = self.xt_path[:, bat_idx]
        if self.xsgm_path is not None:
            self.xsgm_bat = self.xsgm_path[:, bat_idx]
        else:
            self.xsgm_bat = None

        self.epoch += min(bat_size / self.size_per_epoch, 1.)
        remain_size = self.size_per_epoch - self.path_idx[0]
        # if the epoch has been finished:
        if remain_size <= bat_size:
            self.xt_path = None
            self.xsgm_path = None
            self.path_idx = None
        else:
            self.path_idx = self.path_idx.roll(-bat_size)

    def log_hist(self, hist_vals):
        hist_keys = self.hist_keys
        if self.hist_dict is None:
            self.hist_dict = {k: [v] for k, v in zip(hist_keys, hist_vals)}
        else:
            for k, v in zip(hist_keys, hist_vals):
                self.hist_dict[k].append(v)

    def updata_lamb(self, mart_loss):
        mod_martloss = max(0., mart_loss.detach())
        next_lamb = self.lamb + self.del_lamb * mod_martloss
        self.lamb = min(self.max_lamb, next_lamb)

    def v_1step(self, ut_bat):
        t_next, x_next = self.xt_1step_from_u(self.t_path,
                                              self.xt_bat,
                                              ut_bat,
                                              xsgm=self.xsgm_bat)

        v_next0 = self.vnn(t_next[:-1], x_next[:-1])
        v_te = self.problem.v_term(x_next[-1:])
        v_next = torch.cat((v_next0, v_te), dim=0)
        return v_next

    def delta_m(self):
        u_path = self.unn(self.t_path, self.xt_bat)
        v_path = self.vnn(self.t_path, self.xt_bat)
        c_path = self.problem.c(self.t_path, self.xt_bat, u_path)

        t_next, x_next = self.xt_1step_from_u(self.t_path,
                                              self.xt_bat,
                                              u_path,
                                              xsgm=self.xsgm_bat)
        v_next0 = self.vnn(t_next[:-1], x_next[:-1])
        v_te = self.problem.v_term(x_next[-1:])
        v_next = torch.cat((v_next0, v_te), dim=0)

        deltam = ((v_next - v_path) / self.dt + c_path)
        return deltam, v_path

    def loss_mart(self, deltam, rho):
        rd = (rho * deltam).mean([0, 1])
        rd_mdt = rd.detach()
        if self.use_dist is True:
            dist.all_reduce(rd_mdt)
            rd_mdt = rd_mdt / self.world_size
        # Correct the bias caused by DDP
        loss_val = (rd_mdt * rd).mean() / 2
        return loss_val

    def loss_ctr(self, ctr_bat):
        ctr_loss = ctr_bat.mean()
        return ctr_loss

    def train_uv(self):
        with torch.no_grad():
            rho_bat = self.rhonn(self.t_path, self.xt_bat)
        for _ in range(self.step_uv):
            deltam, v_path = self.delta_m()
            mart_loss = self.loss_mart(deltam, rho_bat)
            ctr_loss = self.loss_ctr(v_path)

            loss_tot = self.weight_vmean * ctr_loss + self.lamb * mart_loss
            loss_tot.backward()
            self.updata_lamb(mart_loss)
            self.dsec_setp()
        return mart_loss, ctr_loss

    def train_rho(self):
        with torch.no_grad():
            deltam = self.delta_m()[0]
        for _ in range(self.step_rho):
            rho_bat = self.rhonn(self.t_path, self.xt_bat)
            loss_test = -self.loss_mart(deltam, rho_bat)
            loss_test.backward()
            self.optim_rho.step()
            self.optim_rho.zero_grad()

    def set_size(self, size_per_epoch, batsize_arr, batsize_milstone):
        if self.use_dist is True:
            batsize_arr = [int(siz / self.world_size) for siz in batsize_arr]
            size_per_epoch = int(size_per_epoch / self.world_size)
        if size_per_epoch < max(batsize_arr):
            size_per_epoch = max(batsize_arr)
            warn(
                f"size_per_epoch is changed to {size_per_epoch} on rank {self.rank}, since it should be no less than max(batsize_arr) = {max(batsize_arr)}. "
            )
        # ensure batsize >= 2
        batsize_arr = [max(2, sz) for sz in batsize_arr]

        self.batsize_arr = batsize_arr
        self.size_per_epoch = size_per_epoch

        if batsize_milstone is None:
            batsize_milstone = []
        self.batsize_milstone = batsize_milstone + [self.max_iter + 1]
        return None

    def get_batsize(self, it):
        if it == 0:
            self.bat_stage = 0
        if it >= self.batsize_milstone[self.bat_stage]:
            self.bat_stage += 1
        bat_size = self.batsize_arr[self.bat_stage]
        return bat_size

    def set_tpath(self):
        t_path = torch.linspace(self.problem.t0, self.problem.te,
                                self.num_dt + 1)
        self.t_path = t_path[:-1].unsqueeze(-1).unsqueeze(-1)
        self.tnext_path = t_path[1:].unsqueeze(-1).unsqueeze(-1)

    def set_nntrain(self):
        self.unn.train()
        self.vnn.train()
        self.rhonn.train()

    def set_nneval(self):
        self.unn.eval()
        self.vnn.eval()
        self.rhonn.eval()

    def dsec_setp(self):
        self.optim_u.step()
        self.optim_v.step()
        self.optim_u.zero_grad()
        self.optim_v.zero_grad()

    def sch_step(self):
        self.sch_u.step()
        self.sch_v.step()
        self.sch_rho.step()

    def set_nn_opt_sch(self, nets, optims, schs):
        self.unn, self.vnn, self.rhonn = nets
        self.optim_u, self.optim_v, self.optim_rho = optims
        self.sch_u, self.sch_v, self.sch_rho = schs

    def set_train_param(
            self,
            nets,
            optims,
            schs,
            max_iter,
            size_per_epoch,
            batsize_arr: list,
            lamb0=1.,
            log_gap=1,
            batsize_milstone=None,
            num_dt=10,
            step_uv=2,
            step_rho=1,
            del_lamb=10,
            max_lamb=1000.,
            use_ctr_xpath=True,
            weight_vmean=torch.tensor(1.),
    ):
        self.num_dt = num_dt
        self.dt = (self.problem.te - self.problem.t0) / num_dt
        self.lamb = lamb0
        self.max_lamb = max_lamb
        self.del_lamb = del_lamb
        self.step_uv = step_uv
        self.step_rho = step_rho
        self.max_iter = max_iter
        self.use_ctr_xpath = use_ctr_xpath
        self.weight_vmean = weight_vmean
        self.x0 = None
        self.log_gap = log_gap
        self.set_size(size_per_epoch, batsize_arr, batsize_milstone)
        self.set_nn_opt_sch(nets, optims, schs)

    def train(self):
        rt0 = time.time()
        self.set_tpath()
        self.set_nntrain()
        for it in range(self.max_iter + 1):
            bat_size = self.get_batsize(it)
            self.set_xtbat(bat_size)
            mart_loss, ctr_loss = self.train_uv()
            self.train_rho()
            self.sch_step()

            if it % self.log_gap == 0:
                with torch.no_grad():
                    error = self.error_func(self.vnn)
                rt = time.time() - rt0
                hist_vals = (
                    it,
                    self.epoch,
                    rt,
                    ctr_loss.item(),
                    mart_loss.item(),
                    error.item(),
                )
                self.log_hist(hist_vals)
                lr = self.optim_v.param_groups[0]['lr']
                print(
                    f"rank: {self.rank}\niter step: [{it}/{self.max_iter}], rt: {rt:.2f}, epoch: {self.epoch:.2f},\nbat_size: {bat_size}, lr: {lr:.5}, lambda: {self.lamb:.5},\nloss_mart: {mart_loss.item():.5}, ctr_loss: {ctr_loss.item():.5},\nerror: {error:.5}\n"
                )
        self.set_nneval()

    def v_next(self, t_next, x_next):
        v_next0 = self.vnn(t_next[:-1], x_next[:-1])
        v_te = self.problem.v_term(x_next[-1:])
        v_next = torch.cat((v_next0, v_te), dim=0)
        return v_next

    def delta_m(self):
        u_path = self.unn(self.t_path, self.xt_bat)
        v_path = self.vnn(self.t_path, self.xt_bat)
        c_path = self.problem.c(self.t_path, self.xt_bat, u_path)
        t_next, x_next = self.xt_1step_from_u(self.t_path,
                                              self.xt_bat,
                                              u_path,
                                              xsgm=self.xsgm_bat)

        vnext_ud = self.v_next(t_next, x_next.detach())
        deltam_ud = (vnext_ud - v_path) / self.dt + c_path.detach()

        with torch.no_grad():
            vnext_vd = self.v_next(t_next, x_next)
        deltam_vd = (vnext_vd - v_path.detach()) / self.dt + c_path
        return deltam_ud, deltam_vd

    def train_uv(self):
        with torch.no_grad():
            rho_bat = self.rhonn(self.t_path, self.xt_bat)
        for _ in range(self.step_uv):
            deltam_ud, deltam_vd = self.delta_m()
            mart_loss = self.loss_mart(deltam_ud, rho_bat)
            ctr_loss = self.loss_ctr(deltam_vd)
            loss_tot = ctr_loss + mart_loss
            loss_tot.backward()
            self.updata_lamb(mart_loss)
            self.dsec_setp()
        return mart_loss, ctr_loss


class FromDBDP(PDE):
    '''
    This example is a modified version of an example from subsection 5.2 in
        Deep backward schemes for high-dimensional nonlinear PDEs
        by Côme Huré, Huyên Pham and Xavier Warin;
        Math. Comp. 89 (2020), 1547-1579
        DOI: https://doi.org/10.1090/mcom/3514
        Published electronically: January 31, 2020
    '''

    def __init__(self, dim_x, t0=0., te=1.) -> None:
        super().__init__(dim_x, t0=t0, te=te)
        self.dim_w = dim_x
        self.name = 'ExampleFromDBDP'

        self.update_musys = True
        self.update_sgmsys = True
        self.update_f = False
        self.unitball = True

        self.delta = 1.
        self.one2dimx = torch.arange(1., dim_x + 1)

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.full_like(x, self.dim_x**(-0.5)) * dw

    def mu_sys(self, _t, x, v):
        return v * torch.full_like(x, 0.5 / self.dim_x)

    def sgm_sys(self, _t, x, v, dw):
        return self.delta * (2 + v) * torch.ones_like(x) * dw

    def v(self, t, x):
        x_isneg = torch.heaviside(-x, torch.tensor(0.)).detach()
        x_ispos = 1 - x_isneg
        bar_sin = (torch.sin(x) * x_isneg).mean(-1, keepdim=True)
        bar_x = (x * x_ispos).mean(-1, keepdim=True)
        sum_ix = (self.one2dimx * x).sum(-1, keepdim=True)
        cos_sumix = torch.cos(sum_ix)
        y = (self.te - t) * (bar_sin + bar_x) + cos_sumix
        return y

    def v_term(self, x):
        return self.v(self.te, x)

    def f(self, t, x, _v):
        dv_val = self.d_v(t, x)
        return -dv_val

    def d_v(self, t, x):
        x_isneg = torch.heaviside(-x, torch.tensor(0.)).detach()
        x_ispos = 1 - x_isneg
        bar_sin = (torch.sin(x) * x_isneg).mean(-1, keepdim=True)
        bar_cos = (torch.cos(x) * x_isneg).mean(-1, keepdim=True)
        bar_x = (x * x_ispos).mean(-1, keepdim=True)
        bar_xispos = x_ispos.mean(-1, keepdim=True)
        bar_i = (self.dim_x + 1) / 2
        bar_i2 = self.one2dimx.pow(2).mean(-1, keepdim=True)
        sum_ix = (self.one2dimx * x).sum(-1, keepdim=True)
        cos_sumix = torch.cos(sum_ix)
        sin_sumix = torch.sin(sum_ix)

        te_negt = self.te - t
        v = te_negt * (bar_sin + bar_x) + cos_sumix
        dt_v = -bar_sin - bar_xispos
        dx_v = te_negt * bar_cos + bar_xispos - bar_i * sin_sumix
        dxx_v = -te_negt * bar_sin - bar_i2 * cos_sumix
        diffu_v = (self.delta * (2 + v)).pow(2) * dxx_v
        dv_val = dt_v + 0.5 * (v * dx_v + diffu_v)
        return dv_val


==> CodeAndFig_Revision/HJB2b/examples.py <==
# Some examples of PDE and SOCP
import torch.distributed as dist

import matplotlib.pyplot as plt
import torch
from pathlib import Path
import numpy as np


def e1_points(dim_x, num_points, radius):
    s_coord = torch.linspace(-radius, radius, num_points)
    e_1stcoord = torch.zeros([dim_x])
    e_1stcoord[0] = 1.
    xe1 = torch.outer(s_coord, e_1stcoord)
    return s_coord, xe1


def origin_point(dim_x, num_points, _radius):
    s_coord = torch.zeros([num_points])
    x = torch.zeros([num_points, dim_x])
    return s_coord, x


def diag_points(dim_x, num_points, radius):
    e_diag = torch.full((dim_x, ), 1.)
    s_coord = torch.linspace(-radius, radius, num_points)
    xdiag = torch.outer(s_coord, e_diag)
    return s_coord, xdiag


def manifold_points(dim_x, num_points, radius):
    s_coord = torch.linspace(-radius, radius, num_points)
    e_vec = torch.arange(1, dim_x + 1)
    x_diag = torch.outer(s_coord, torch.sign(torch.sin(e_vec)))
    x = x_diag + torch.cos(e_vec + s_coord.unsqueeze(-1) * torch.pi)
    return s_coord, x


def plot_on_coord(coord, v_true, v_approx, sav_name, labels=None, ylim=None):
    if labels is None:
        labels = ['True', 'Predicted']
    plt.plot(coord, v_true, label=labels[0], color='blue')
    plt.scatter(coord, v_approx, label=labels[1], color='red')
    if ylim is not None:
        plt.ylim(*ylim)
    plt.legend()
    Path('/'.join(sav_name.split('/')[:-1])).mkdir(exist_ok=True, parents=True)
    plt.savefig(sav_name)
    plt.close()


class PDE(object):
    name = 'Default_PDE_Name'
    x0_sets = {'diag': diag_points, 'manifold': manifold_points}
    single_x0 = False
    update_musys = True
    update_sgmsys = True
    update_f = True
    x0pil_scale = 1.
    x0test_scale = 1.

    def __init__(self, dim_x, t0=0., te=1., use_dist=False) -> None:
        self.dim_x = dim_x
        self.dim_w = dim_x

        if isinstance(t0, float):
            t0 = torch.tensor(t0)
        if isinstance(te, float):
            te = torch.tensor(te)
        self.t0 = t0
        self.te = te

        self.use_dist = use_dist
        if use_dist is True:
            self.world_size = dist.get_world_size()
        else:
            self.world_size = 1

    def mu_pil(self, _t, _x):
        raise NotImplementedError

    def sgm_pil(self, _t, _x, _dw):
        raise NotImplementedError

    def mu_sys(self, _t, _x, _k):
        raise NotImplementedError

    def sgm_sys(self, _t, _x, _k, _dw):
        raise NotImplementedError

    def f(self, _t, _x, _v):
        raise NotImplementedError

    def v(self, _t, _x):
        raise NotImplementedError

    def v_term(self, _x):
        raise NotImplementedError

    def x0_points(self, num_points, test=False):
        if test is False:
            x0_scale = self.x0pil_scale
        else:
            x0_scale = self.x0test_scale
        args = (self.dim_x, num_points // len(self.x0_sets), x0_scale)
        x0 = torch.concatenate(
            [x0f(*args)[1] for x0f in self.x0_sets.values()], dim=0)
        return x0

    def produce_logfunc(self, v_approx, num_testpoint=1000):
        print("Computing Reference Solution...\n")
        t0 = self.t0.unsqueeze(-1)
        x_test = self.x0_points(num_testpoint, test=True)
        vtrue_ontest = self.v(t0, x_test)
        vtrue_ontest_l1 = torch.abs(vtrue_ontest).mean()
        vtrue_ontest_linf = torch.abs(vtrue_ontest).max()
        print("Done.")

        def log_func(_it: int):
            err = v_approx(t0, x_test) - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            linf_err = abs_err.max() / vtrue_ontest_linf
            log = {
                'rel_l1err': l1err.item(),
                'rel_linferr': linf_err.item(),
            }
            return log

        return log_func

    def plot_res(self, v_approx, sav_path, grid_points=50):
        t0 = self.t0.unsqueeze(-1)
        args = (self.dim_x, grid_points, self.x0test_scale)
        x0_names = list(self.x0_sets.keys())
        coords, x0s = zip(*[x0f(*args) for x0f in self.x0_sets.values()])

        vtrue_list = [self.v(t0, x).cpu().numpy() for x in x0s]
        vapprox_list = [v_approx(t0, x).detach().cpu().numpy() for x in x0s]
        u_max = np.nanmax([vtrue_list, vapprox_list])
        u_min = np.nanmin([vtrue_list, vapprox_list])

        if u_max - u_min < 1.:
            shift = 1 - (u_max - u_min)
            u_min = u_min - shift / 2
            u_max = u_max + shift / 2
        edge = 0.2 * (u_max - u_min)

        for i in range(len(coords)):
            plot_on_coord(
                coords[i].cpu().numpy(),
                vtrue_list[i],
                vapprox_list[i],
                sav_path + x0_names[i] + '.pdf',
                ylim=(min(0, u_min - edge), max(0, u_max + edge)),
            )


class HJB(PDE):
    name = 'Default_HJB_equation'
    compute_cost_gap = None

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.dim_u = None

    def gen_xpath(self, x0, num_dt, u_func):

        dt = (self.te - self.t0) / num_dt
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(dt),
                           size=(num_dt, x0.shape[-2], self.dim_w),
                           device=x0.device)

        t = [self.t0.unsqueeze(-1)]
        ut = []
        xt = [x0]
        for n in range(num_dt):
            tn = t[n]
            xtn = xt[n]
            utn = u_func(tn, xtn)
            mu_tn = self.mu_sys(tn, xtn, utn)
            sgm_dwtn = self.sgm_sys(tn, xtn, utn, dwt[n])
            t.append(tn + dt)
            xt.append(xtn + mu_tn * dt + sgm_dwtn)
            ut.append(utn)
        t = torch.stack(t, dim=0)
        xt = torch.stack(xt, dim=0)
        ut = torch.stack(ut, dim=0)
        # xt: [time, path, dim of x]
        return t, xt, ut

    def comput_cost(self, x0, u_func, num_dt=100):
        t, xt, ut = self.gen_xpath(x0, num_dt, u_func)
        f_val = self.f(t[:-1], xt[:-1], ut)
        run_cost = f_val.mean([0, 1]) * (self.te - self.t0)
        term_cost = self.v_term(xt[-1]).mean(0)
        cost = run_cost + term_cost

        if self.use_dist is True:
            dist.all_reduce(cost)
            cost = cost / self.world_size
        return cost

    def compute_cost_onpoints(self,
                              x0,
                              u_approx,
                              num_dt=100,
                              num_cost_path=64):
        # x0: [points, x]
        cost_list = []
        for x0i in x0:
            x0i_mc = torch.ones([num_cost_path, 1]) * x0i
            cost_x0i = self.comput_cost(x0i_mc, u_approx, num_dt=num_dt)
            cost_list.append(cost_x0i)
        cost_onpoints = torch.stack(cost_list, dim=0)
        return cost_onpoints

    def produce_logfunc(self,
                        v_approx,
                        u_approx,
                        num_testpoint=1000,
                        num_cost_path=64):
        print("Computing Reference Solution...\n")
        t0 = self.t0.unsqueeze(-1)
        x0_cost = self.x0_points(num_cost_path, test=True)
        x0_value = self.x0_points(num_testpoint, test=True)
        vtrue_ontest = self.v(t0, x0_value)
        mean_vtrue_t0 = vtrue_ontest.mean()

        vtrue_ontest_l1 = torch.abs(vtrue_ontest).mean()
        vtrue_ontest_linf = torch.abs(vtrue_ontest).max()
        print("Done.")

        def log_func(it: int):
            with torch.no_grad():
                err = v_approx(t0, x0_value) - vtrue_ontest
                abs_err = torch.abs(err)
                l1err = abs_err.mean() / vtrue_ontest_l1
                linf_err = abs_err.max() / vtrue_ontest_linf

            if (self.compute_cost_gap is None) or \
                (it % self.compute_cost_gap != 0):
                cost = None
            else:
                with torch.no_grad():
                    cost = self.comput_cost(x0_cost, u_approx).item()

            log = {
                'rel_l1err': l1err.item(),
                'rel_linferr': linf_err.item(),
                'mean_vtrue_t0': mean_vtrue_t0.item(),
                'cost': cost
            }
            return log

        return log_func


class HJB0(HJB):
    name = 'HJB_Example0'
    update_musys = True
    update_sgmsys = False
    update_f = True
    nsamp_mc = 10**6

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x
        self.dim_u = dim_x

        self.b_val = torch.tensor(1.)
        self.delta0 = torch.tensor(1 / 4)

    def mu_sys(self, _t, _x, k):
        return self.b_val + 2 * k

    def sgm_sys(self, _t, x, _k, dw):
        c_sgm = self.delta0 * torch.tensor(2.).pow(0.5)
        return torch.full_like(x, c_sgm) * dw

    def mu_pil(self, _t, x):
        return torch.full_like(x, self.b_val)

    def sgm_pil(self, _t, x, dw):
        c_sgm = self.delta0 * torch.tensor(2.).pow(0.5)
        return torch.full_like(x, c_sgm) * dw

    def g(self, x):
        x = x - self.b_val
        return torch.log(0.5 * (1 + (x**2).sum(-1, keepdim=True)))

    def v_term(self, x):
        return self.g(x)

    def f(self, _t, _x, k):
        return self.delta0.pow(-2) * k.pow(2).sum(-1, keepdims=True)

    def v_for_chunk(self, t, x):
        c_sgm = self.delta0 * torch.tensor(2.).pow(0.5)
        std_dw = c_sgm * (self.te - t.squeeze(-1)).pow(0.5)
        chunksize = min(max(int(10**7 / self.dim_w), 1), self.nsamp_mc)
        nchunk_mc = int(self.nsamp_mc // chunksize) + 1
        x_bdt = x + self.b_val * (self.te - t)
        expa_exp_list = []
        # Compute the expectation of exp(-g(x_bdt + dw_tte))
        for _ in range(nchunk_mc):
            rand_mc = torch.normal(torch.zeros([chunksize, self.dim_w]),
                                   std=1.)
            # dw_tte: [t 的轴, MC样本, 自身]
            dw_tte = torch.einsum('..., ij -> ...ij', std_dw, rand_mc)
            expa_exp_list.append(
                torch.exp(-self.g(x_bdt.unsqueeze(-2) + dw_tte)).mean(-2))
        expa_exp = torch.stack(expa_exp_list).mean(0)
        return -torch.log(expa_exp)

    def v(self, t, x, chunk_size=None):
        # x: [time step, batch, x], or [batch, x]
        # the shape of t should admit the validity of t + x

        if chunk_size is None:
            chunk_size = min(100, int(1000 / self.dim_w**2) + 1)

        assert (t.ndim == 1) or (t.ndim == x.ndim)
        assert x.ndim >= 2

        t_expand = t.expand_as(x[..., :1]).contiguous()
        num_points = x.shape[0]
        chunk_size = min(num_points, chunk_size)

        uval_list = []
        ch_num = num_points // chunk_size
        idx_bat = 0
        for _ in range(ch_num):
            t_bat = t_expand[..., idx_bat:idx_bat + chunk_size, :]
            x_bat = x[..., idx_bat:idx_bat + chunk_size, :]
            uval_list.append(self.v_for_chunk(t_bat, x_bat))
            idx_bat += chunk_size
        if num_points % chunk_size > 0:
            t_last = t_expand[..., idx_bat:, :]
            x_last = x[..., idx_bat:, :]
            uval_list.append(self.v_for_chunk(t_last, x_last))
        return torch.concatenate(uval_list, dim=-2)


class HJB0a(HJB0):
    name = 'HJB_Example0a'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.5)


class HJB0b(HJB0):
    name = 'HJB_Example0b'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.1)


class HJB0c(HJB0):
    name = 'HJB_Example0c'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.05)


class HJB1(HJB0):
    '''
    This example is modified from Section 3.1 of
        Bachouch, A., Huré, C., Langrené, N. et al. Deep Neural Networks Algorithms for Stochastic Control Problems on Finite Horizon: Numerical Applications. Methodol Comput Appl Probab 24, 143-178 (2022).
    and Section 4.3 of
        Weinan E, Han J, Jentzen A (2017) Deep learning-based numerical methods for high-dimensional parabolic partial differential equations and backward stochastic differential equations.
        In: Communications in mathematics and statistics 5, vol 5, pp 349-380.
    '''
    name = 'HJB_Example1'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.b_val = torch.tensor(0.)
        self.delta0 = torch.tensor(1.)


class HJB1SingleX0(HJB1):
    name = 'HJB_Example1SingleX0'
    x0_sets = {'x0': origin_point}
    single_x0 = True

    def plot_res(self, *args, **kwargs):
        pass


class HJB1ShiftTarget(HJB1):
    """
    This example is inspired by section 4.2.3 of 
    @article {MR4793480,
    AUTHOR = {Li, Xingjian and Verma, Deepanshu and Ruthotto, Lars},
     TITLE = {A neural network approach for stochastic optimal control},
   JOURNAL = {SIAM J. Sci. Comput.},
  FJOURNAL = {SIAM Journal on Scientific Computing},
    VOLUME = {46},
      YEAR = {2024},
    NUMBER = {5},
     PAGES = {C535--C556},
      ISSN = {1064-8275,1095-7197},
   MRCLASS = {65M70 (35F21 49K45 49L20 68T07 93-08 93E20)},
  MRNUMBER = {4793480},
       DOI = {10.1137/23M155832X},
       URL = {https://doi.org/10.1137/23M155832X},
}
    """
    name = 'HJB_ShiftTarget'
    x0_sets = {'diag': diag_points}
    single_x0 = False
    coeff_g = 1.
    compute_cost_gap = 1

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self._target = torch.full((self.dim_x, ), 3.)
        self.b_val = torch.tensor(0.)
        self.delta0 = torch.tensor(0.1)

    def _inner_g(self, x):
        delta_x = x - self._target
        return ((delta_x**2).mean(-1, keepdim=True))

    def g(self, x):
        # return self.coeff_g * torch.log(self._inner_g(x))
        return self.coeff_g * self._inner_g(x)


class HJB2(HJB0):
    name = 'HJB_Example2'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.b_val = torch.tensor(1.)
        self.delta0 = torch.tensor(0.1)
        self.delcpi = 0.3 / torch.pi

    def g(self, x):
        x = x - self.b_val
        return (torch.sin(x - torch.pi / 2) +
                torch.sin(1 / (self.delcpi + x.pow(2)))).mean(-1, keepdim=True)


class HJB2a(HJB2):
    name = 'HJB_Example2a'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.5)


class HJB2b(HJB2):
    name = 'HJB_Example2b'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.2)


class HJB2c(HJB2):
    name = 'HJB_Example2c'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.1)


class HJB2bPba(HJB2b):
    c_purb = 2.0
    name = 'HJB_Example2bPba'
    x0_sets = {'diag': diag_points}

    def f(self, _t, _x, k):
        f_val = self.delta0.pow(-2) * k.pow(2).sum(-1, keepdims=True)
        purb = self.c_purb * torch.sin(k.sum(-1, keepdims=True))
        return f_val + purb


class HJB2bPbb(HJB2bPba):
    c_purb = 1.0
    name = 'HJB_Example2bPbb'


class HJB2bPbc(HJB2bPba):
    c_purb = 1 / 2
    name = 'HJB_Example2bPbc'


class HJB2bPbd(HJB2bPba):
    c_purb = 1 / 4
    name = 'HJB_Example2bPbd'


class HJB2bPbe(HJB2bPba):
    c_purb = 1 / 8
    name = 'HJB_Example2bPbe'


class HJB2bPbf(HJB2bPba):
    c_purb = 1 / 18
    name = 'HJB_Example2bPbf'


class HJB2bPbg(HJB2bPba):
    c_purb = 1 / 32
    name = 'HJB_Example2bPbg'


class Counter(PDE):
    name = 'Counter_Example'
    update_musys = False
    update_sgmsys = False
    update_f = False

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.ones_like(x) * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, x, _v, dw):
        return torch.ones_like(x) * dw

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, _v):
        dt_u = torch.cos(t + x).mean(-1, keepdim=True)
        dxx_u = -torch.sin(t + x).mean(-1, keepdim=True)
        return -dt_u - 0.5 * dxx_u

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)


class LinearSin(PDE):
    name = 'Linear_Sinx'
    update_musys = False
    update_sgmsys = False
    update_f = True

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x
        self.x_scale = torch.pi / 2

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.ones_like(x) * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, x, _v, dw):
        return torch.ones_like(x) * dw

    def v_term(self, x):
        y = torch.sin(self.te + self.x_scale * x).mean(-1, keepdim=True)
        return 1. + y

    def f(self, t, x, v):
        v_t = torch.cos(t + self.x_scale * x).mean(-1, keepdim=True)
        return -v_t + (0.5 * self.x_scale**2) * (v - 1.)

    def v(self, t, x):
        y = torch.sin(t + self.x_scale * x).mean(-1, keepdim=True)
        return 1. + y


class AllenCahn(PDE):
    '''
    This example is taken from Eq. [15] in
        J. Han, A. Jentzen, W. E, Solving high-dimensional partial differential equations using deep learning, Proc. Natl. Acad. Sci. U.S.A. 115 (34) 8505-8510, (2018).
    '''
    name = 'Allen-Cahn-equation'
    update_musys = False
    update_sgmsys = False
    update_f = True

    def __init__(self, dim_x, t0=0., te=0.3, use_dist=False) -> None:
        super().__init__(dim_x, t0=t0, te=te, use_dist=use_dist)
        self.dim_w = dim_x

        if dim_x != 100:
            raise ValueError(
                f"Only dim_x = 100 is available for this example.")
        if t0 != 0.:
            raise ValueError(f"Only t_0 = 0 is available for this example.")

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.full_like(x, 2**(0.5)) * dw

    def mu_sys(self, t, x, _v):
        return self.mu_pil(t, x)

    def sgm_sys(self, t, x, _v, dw):
        return self.sgm_pil(t, x, dw)

    def v_term(self, x):
        y = 1 / (2 + 0.4 * x.pow(2).sum(-1, keepdims=True))
        return y

    def f(self, _t, _x, v):
        return v - v.pow(3)

    def x0_points(self, num_points):
        x0 = torch.zeros((num_points, self.dim_x))
        # x0 = torch.normal(x0, 0.1)
        return x0

    def produce_logfunc(self, v_approx, num_testpoint=None):
        v_val = torch.tensor((0.0528, ))
        x_test = torch.zeros((self.dim_x, ))
        v_val_l1 = torch.abs(v_val).mean()

        def log_func(_it: int):
            vpred = v_approx(self.t0.unsqueeze(-1), x_test)
            err = vpred - v_val
            l1err = torch.abs(err).mean() / v_val_l1
            log = {
                'rel_l1err_ontest': l1err.item(),
                'vpred_x0': vpred.item(),
                'vtrue_x0': v_val.item(),
            }
            return log

        return log_func

    def plot_res(self, _v_approx, _sav_path):
        return None


class BSE(PDE):
    '''
    This example is taken from Eq. [11] in
        J. Han, A. Jentzen, W. E, Solving high-dimensional partial differential equations using deep learning, Proc. Natl. Acad. Sci. U.S.A. 115 (34) 8505-8510, (2018).
    '''
    name = 'Black-Scholes-equation'
    update_musys = False
    update_sgmsys = False
    update_f = True

    def __init__(self, dim_x, t0=0., **kwargs) -> None:
        super().__init__(dim_x, t0=t0, **kwargs)
        self.dim_w = dim_x

        if t0 != 0.:
            raise ValueError(f"Only t_0 = 0 is available for this example.")

        self.bar_mu = 0.02
        self.bar_sgm = 0.2
        self.delta = 2 / 3
        self.r = 0.02

        if dim_x == 100:
            self.vh = 50.
            self.vl = 70.
            self.v0 = torch.tensor((60.781, ))
        elif dim_x == 1:
            self.vh = 50.
            self.vl = 120.
            self.v0 = torch.tensor((97.705, ))
        else:
            assert dim_x in (1, 100)

        self.relu6 = torch.nn.ReLU6()

    def mu_pil(self, _t, x):
        return self.bar_mu * x

    def sgm_pil(self, _t, x, dw):
        return self.bar_sgm * x * dw

    def mu_sys(self, t, x, _v):
        return self.mu_pil(t, x)

    def sgm_sys(self, t, x, _v, dw):
        return self.sgm_pil(t, x, dw)

    def v_term(self, x):
        y = x.min(-1, keepdims=True)[0]
        return y

    def q_func(self, v):
        relu6_val = self.relu6((v - self.vh) / (self.vl - self.vh) * 6.)
        q = 0.2 + (0.02 - 0.2) * relu6_val / 6.
        return q

    def f(self, _t, _x, v):
        f_val = -(1 - self.delta) * self.q_func(v) * v - self.r * v
        return f_val

    def x0_points(self, num_points):
        x0 = torch.full((num_points, self.dim_x), 100.)
        return x0

    def produce_logfunc(self, v_approx, num_testpoint=None):
        v_val = self.v0
        x_test = torch.full((self.dim_x, ), 100.)
        v_val_l1 = torch.abs(v_val).mean()

        def log_func(_it: int):
            vpred = v_approx(self.t0.unsqueeze(-1), x_test)
            err = vpred - v_val
            l1err = torch.abs(err).mean() / v_val_l1
            log = {
                'rel_l1err_ontest': l1err.item(),
                'vpred_x0': vpred.item(),
                'vtrue_x0': v_val.item(),
            }
            return log

        return log_func

    def plot_res(self, _v_approx, _sav_path):
        return None


class AllenCahnSDGD(PDE):
    '''
    This example is modified from 
    title = {Tackling the curse of dimensionality with physics-informed neural networks},
    journal = {Neural Networks},
    author = {Zheyuan Hu and Khemraj Shukla and George Em Karniadakis and Kenji Kawaguchi},
    volume = {176},
    pages = {106369},
    year = {2024},
    doi = {https://doi.org/10.1016/j.neunet.2024.106369}.
    '''
    name = 'Allen-Cahn-SDGD'
    update_musys = False
    update_sgmsys = False
    update_f = True
    x0pil_scale = 1.5
    x0test_scale = 1.5

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

        xi = torch.linspace(-torch.pi / 2, torch.pi / 2, dim_x)
        self.ci = (1.5 + torch.sin(xi)) / dim_x

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(0.5)

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.full_like(x, 2**0.5) * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, x, _v, dw):
        return torch.full_like(x, 2**0.5) * dw

    def v(self, t, x):
        x = self.x_shift(t, x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        s = torch.sin(x + cosx_r1 + x_r1 * cosx)
        return (self.ci * s).sum(-1, keepdims=True)

    def v_term(self, x):
        return self.v(self.te, x)

    def d_v(self, t, x):
        x = self.x_shift(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        sinx_r1 = torch.roll(sinx, -1, dims=-1)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        x_inner = x + cosx_r1 + x_r1 * cosx

        sin_xinn = torch.sin(x_inner)
        cos_xinn = torch.cos(x_inner)

        dx_xinn1 = 1. - x_r1 * sinx
        dx_xinn2 = cosx - sinx_r1
        dx_xinn = dx_xinn1 + dx_xinn2
        sumdx_v = (self.ci * cos_xinn * dx_xinn).sum(-1, keepdims=True)

        dxx_xinn1 = -dx_xinn1.pow(2) - dx_xinn2.pow(2)
        dxx_xinn2 = -x_r1 * cosx - cosx_r1

        sxinn_cxinn = sin_xinn * dxx_xinn1 + cos_xinn * dxx_xinn2
        sumdxx_v = (self.ci * sxinn_cxinn).sum(-1, keepdims=True)

        d_v = sumdx_v + sumdxx_v
        v = (self.ci * sin_xinn).sum(-1, keepdims=True)
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        return v - v.pow(3) - dv_val - v_true + v_true.pow(3)


class AllenCahnSDGDXrad0d5(AllenCahnSDGD):
    x0_scale = 0.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'
    x0pil_scale = x0_scale
    x0test_scale = x0_scale


class AllenCahnSDGDXrad0(AllenCahnSDGDXrad0d5):
    x0_scale = 0.
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(1.0)


class AllenCahnSDGDXrad1d0(AllenCahnSDGDXrad0d5):
    x0_scale = 1.0
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad1d5(AllenCahnSDGDXrad0d5):
    x0_scale = 1.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad2d0(AllenCahnSDGDXrad0d5):
    x0_scale = 2.0
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad2d5(AllenCahnSDGDXrad0d5):
    x0_scale = 2.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDVlap(PDE):
    '''
    This example is modified from 
    title = {Tackling the curse of dimensionality with physics-informed neural networks},
    journal = {Neural Networks},
    author = {Zheyuan Hu and Khemraj Shukla and George Em Karniadakis and Kenji Kawaguchi},
    volume = {176},
    pages = {106369},
    year = {2024},
    doi = {https://doi.org/10.1016/j.neunet.2024.106369}.
    '''
    name = 'Allen-Cahn-SDGD-vLaplace'
    update_musys = False
    update_sgmsys = True
    update_f = True
    x0pil_scale = 1.5
    x0test_scale = 1.5

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

        xi = torch.linspace(-torch.pi / 2, torch.pi / 2, dim_x)
        self.ci = (1.5 + torch.sin(xi)) / dim_x

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(0.5)

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return 2**0.5 * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, x, v, dw):
        return v * dw

    def v(self, t, x):
        x = self.x_shift(t, x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        s = torch.sin(x + cosx_r1 + x_r1 * cosx)
        return (self.ci * s).sum(-1, keepdims=True)

    def v_term(self, x):
        return self.v(self.te, x)

    def d_v(self, t, x):
        x = self.x_shift(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        sinx_r1 = torch.roll(sinx, -1, dims=-1)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        x_inner = x + cosx_r1 + x_r1 * cosx

        sin_xinn = torch.sin(x_inner)
        cos_xinn = torch.cos(x_inner)

        dx_xinn1 = 1. - x_r1 * sinx
        dx_xinn2 = cosx - sinx_r1
        dx_xinn = dx_xinn1 + dx_xinn2
        sumdx_v = (self.ci * cos_xinn * dx_xinn).sum(-1, keepdims=True)

        dxx_xinn1 = -dx_xinn1.pow(2) - dx_xinn2.pow(2)
        dxx_xinn2 = -x_r1 * cosx - cosx_r1

        sxinn_cxinn = sin_xinn * dxx_xinn1 + cos_xinn * dxx_xinn2
        sumdxx_v = (self.ci * sxinn_cxinn).sum(-1, keepdims=True)

        v = (self.ci * sin_xinn).sum(-1, keepdims=True)
        d_v = sumdx_v + 0.5 * v.pow(2) * sumdxx_v
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        return v - v.pow(3) - dv_val - v_true + v_true.pow(3)


class QuasiSDGD(PDE):
    '''
    This example is modified from 
    title = {Tackling the curse of dimensionality with physics-informed neural networks},
    journal = {Neural Networks},
    author = {Zheyuan Hu and Khemraj Shukla and George Em Karniadakis and Kenji Kawaguchi},
    volume = {176},
    pages = {106369},
    year = {2024},
    doi = {https://doi.org/10.1016/j.neunet.2024.106369}.
    '''
    name = 'Quasi-SDGD'
    update_musys = True
    update_sgmsys = True
    update_f = True
    x0pil_scale = 1.5
    x0test_scale = 1.5

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

        xi = torch.linspace(-torch.pi / 2, torch.pi / 2, dim_x)
        self.ci = (1.5 + torch.sin(xi)) / dim_x

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(0.5)

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.full_like(x, 2**0.5) * dw

    def mu_sys(self, _t, x, v):
        return -1. + 0.5 * v * torch.ones_like(x)

    def sgm_sys(self, _t, x, v, dw):
        return v * torch.ones_like(x) * dw

    def v(self, t, x):
        x = self.x_shift(t, x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        s = torch.sin(x + cosx_r1 + x_r1 * cosx)
        return (self.ci * s).sum(-1, keepdims=True)

    def v_term(self, x):
        return self.v(self.te, x)

    def d_v(self, t, x):
        x = self.x_shift(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        sinx_r1 = torch.roll(sinx, -1, dims=-1)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        x_inner = x + cosx_r1 + x_r1 * cosx

        sin_xinn = torch.sin(x_inner)
        cos_xinn = torch.cos(x_inner)

        dx_xinn1 = 1. - x_r1 * sinx
        dx_xinn2 = cosx - sinx_r1
        dx_xinn = dx_xinn1 + dx_xinn2
        sumdx_v = (self.ci * cos_xinn * dx_xinn).sum(-1, keepdims=True)

        dxx_xinn1 = -dx_xinn1.pow(2) - dx_xinn2.pow(2)
        dxx_xinn2 = -x_r1 * cosx - cosx_r1
        sxinn_cxinn = sin_xinn * dxx_xinn1 + cos_xinn * dxx_xinn2
        sumdxx_v = (self.ci * sxinn_cxinn).sum(-1, keepdims=True)

        v = (self.ci * sin_xinn).sum(-1, keepdims=True)
        d_v = 0.5 * (v * sumdx_v + v.pow(2) * sumdxx_v)
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        f_val = v.pow(2) - v_true.pow(2) - dv_val
        return f_val


class QuasiSDGDFullHess(PDE):
    name = 'Quasi-SDGD-Full-Hess'
    update_musys = True
    update_sgmsys = True
    update_f = True
    x0pil_scale = 1.5
    x0test_scale = 1.5

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

        xi = torch.linspace(-torch.pi / 2, torch.pi / 2, dim_x)
        self.ci = (1.5 + torch.sin(xi)) / dim_x

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(0.5)

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def mu_sys(self, _t, x, v):
        return -1. + 0.5 * v * torch.ones_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.full_like(x, 2**0.5) * dw

    def sgm_sys(self, _t, x, v, dw):
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        val = cosx * dw.mean(-1, keepdims=True)
        val = val + v * (sinx * dw).mean(-1, keepdims=True)
        return val

    def v(self, t, x):
        x = self.x_shift(t, x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        s = torch.sin(x + cosx_r1 + x_r1 * cosx)
        return (self.ci * s).sum(-1, keepdims=True)

    def v_term(self, x):
        return self.v(self.te, x)

    def d_v(self, t, x):
        x = self.x_shift(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        sinx_r1 = torch.roll(sinx, -1, dims=-1)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        x_inner = x + cosx_r1 + x_r1 * cosx

        sin_xinn = torch.sin(x_inner)
        cos_xinn = torch.cos(x_inner)

        dx_xinn1 = 1. - x_r1 * sinx
        dx_xinn2 = cosx - sinx_r1
        dx_xinn = dx_xinn1 + dx_xinn2
        sumdx_v = (self.ci * cos_xinn * dx_xinn).sum(-1, keepdims=True)

        dxx_xinn1 = -dx_xinn1.pow(2) - dx_xinn2.pow(2)
        dxx_xinn2 = -x_r1 * cosx - cosx_r1
        sxinn_cxinn = sin_xinn * dxx_xinn1 + cos_xinn * dxx_xinn2

        v = (self.ci * sin_xinn).sum(-1, keepdims=True)
        sgm_1 = (v * sinx).pow(2).mean(-1, keepdims=True)
        sgm_2 = v * sinx.mean(-1, keepdims=True)

        sgm2_ii = cosx.pow(2) + sgm_1 + sgm_2 * (2 * cosx)
        sgm2_ir1 = cosx * cosx_r1 + sgm_1 + sgm_2 * (cosx + cosx_r1)

        dxixi_v = (self.ci * sgm2_ii * sxinn_cxinn).sum(-1, keepdim=True)
        dxir1_v0 = -sin_xinn * dx_xinn1 * dx_xinn2 - cos_xinn * sinx_r1
        dxir1_v = (self.ci * sgm2_ir1 * dxir1_v0).sum(-1, keepdim=True)
        tr_hess = (dxixi_v + 2 * dxir1_v) / self.dim_x

        d_v = 0.5 * (v * sumdx_v + tr_hess)
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        f_val = v.pow(2) - v_true.pow(2) - dv_val
        return f_val


==> CodeAndFig_Revision/HJB2b/martnetdf.py <==
# Core components of DF-MartNet
import abc
from abc import abstractmethod
import time
from collections.abc import Callable
from typing import Optional, Sequence, Union, Tuple
import math

import torch
import torch.distributed as dist
from torch import nn
from torch.optim.lr_scheduler import LRScheduler
from torch.optim.optimizer import Optimizer

from examples import HJB, PDE


def update_paths(path, new_path):
    if new_path is None:
        updated_path = path
    elif path is None:
        updated_path = new_path
    elif new_path.shape[1] >= path.shape[1]:
        updated_path = new_path
    else:
        old_path = path[:, new_path.shape[1]:]
        updated_path = torch.cat((old_path, new_path), dim=1)
    return updated_path


def append_hist(hist: dict, hist_keys, hist_vals):
    if len(hist) == 0:
        hist.update({k: [v] for k, v in zip(hist_keys, hist_vals)})
    else:
        for k, v in zip(hist_keys, hist_vals):
            hist[k].append(v)


class DNNtx(nn.Module):

    def __init__(
        self,
        xdims: list,
        shell_func=None,
        act_func=nn.ReLU,
        multi_scale=False,
        scale_factor=10.,
    ):
        # dims: list of ints, or [int, int, ..., int, [int, int]].
        # shell_func: (t, x, layer_output) -> dnn_output

        super().__init__()
        dim_x = xdims[0]
        dim_out = xdims[-1]
        self.dim_x = dim_x
        self.dim_out = dim_out
        self.num_hidden = len(xdims) - 2

        self.tlayer = nn.Linear(1, xdims[1])
        self.xlayer = nn.Linear(dim_x, xdims[1])

        if multi_scale is True:
            w = 1. + torch.arange(0, dim_out) / dim_out * scale_factor
            self.scale_layer = lambda z: w * z
        else:
            self.scale_layer = lambda z: z

        layers = []
        if self.num_hidden > 0:
            layers.append(act_func())
            for i in range(1, self.num_hidden):
                layers.append(nn.Linear(xdims[i], xdims[i + 1]))
                layers.append(act_func())
            if isinstance(dim_out, int):  # if the NN is vector-valued
                layers.append(nn.Linear(xdims[-2], dim_out))
            else:  # if the NN is tensor-valued
                dim_flatout = torch.prod(torch.tensor(dim_out))
                layers.append(nn.Linear(xdims[-2], dim_flatout))
                layers.append(nn.Unflatten(-1, dim_out), )
        else:
            layers.append(nn.Identity())
        self.layers = nn.Sequential(*layers)
        if shell_func is None:
            self.shell_func = lambda _t, y: y
        else:
            self.shell_func = shell_func

    def forward(self, t, x):
        tx = self.tlayer(t) + self.xlayer(x)
        ltx = self.layers(tx)
        y = self.shell_func(t, self.scale_layer(ltx))
        return y


class PathSampler(object):

    def __init__(self,
                 problem: PDE,
                 num_dt: int,
                 size_per_epoch: int,
                 ctr_func=None,
                 rank=None,
                 syspath_as_pilpath=False,
                 rate_newpath=1.):
        self.problem = problem
        self.rank = rank
        self.num_dt = num_dt
        self.dt = (self.problem.te - self.problem.t0) / num_dt

        self.size_per_epoch = size_per_epoch
        self.epoch = 0.
        self.epoch_finished = 0.
        self.path_idx = torch.randperm(self.size_per_epoch)
        self.syspath_as_pilpath = syspath_as_pilpath

        if rate_newpath <= 0.:
            num_newpath = 0
        elif rate_newpath >= 1.0:
            num_newpath = self.size_per_epoch
        else:
            num_newpath = int(self.size_per_epoch * rate_newpath)
            num_newpath = max(1, num_newpath)
        self.num_newpath = num_newpath

        t_path = torch.linspace(self.problem.t0, self.problem.te,
                                self.num_dt + 1)
        t_path = t_path.unsqueeze(-1).unsqueeze(-1)
        self.t_path = t_path

        xt_pil, xtsys_offline, ft_offline = self.gen_xtpil_offlines(
            size_per_epoch,
            ctr_func=None,
        )
        self.xt_pil = xt_pil
        self.xtsys_offline = xtsys_offline
        self.ft_offline = ft_offline
        self.ctr_func = ctr_func

    def xt_1step_pil(self, t, x, dw):
        x = x + self.problem.mu_pil(t, x) * self.dt
        x_next = x + self.problem.sgm_pil(t, x, dw)
        return x_next

    def xt_1step_sys(self, t, x, ctr, dw):
        x = x + self.problem.mu_sys(t, x, ctr) * self.dt
        x_next = x + self.problem.sgm_sys(t, x, ctr, dw)
        return x_next

    def gen_xtpath(self, num_path, ctr_func=None):

        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(self.dt),
                           size=(self.num_dt, num_path, self.problem.dim_w),
                           device=self.rank)
        xt_shape = (self.num_dt + 1, num_path, self.problem.dim_x)
        xt = torch.full(xt_shape, torch.nan)
        x0 = self.problem.x0_points(num_path)
        x0 = x0[torch.randperm(num_path)]
        xt[0] = x0
        if ctr_func is not None:
            for n in range(self.num_dt):
                ctr = ctr_func(self.t_path[n], xt[n])
                xt[n + 1] = self.xt_1step_sys(self.t_path[n], xt[n], ctr,
                                              dwt[n])
        else:
            for n in range(self.num_dt):
                xt[n + 1] = self.xt_1step_pil(self.t_path[n], xt[n], dwt[n])
        # xt: [t0 to tN, path, dim of x]
        return xt

    def gen_sgmsys_offline(self, t_path, xt_path: torch.Tensor):
        dwt_shape = (xt_path.shape[0], xt_path.shape[1], self.problem.dim_w)
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(self.dt),
                           size=dwt_shape,
                           device=self.rank)
        sgmt_path = self.problem.sgm_sys(t_path, xt_path, None, dwt)
        return sgmt_path

    def gen_musys_offline(self, t_path, xt_path):
        mut_path = self.problem.mu_sys(t_path, xt_path, None) * self.dt
        return mut_path

    def gen_ft_offline(self, t_path, xt_path):
        return self.problem.f(t_path, xt_path, None)

    def gen_xtpil_offlines(self, num_path, ctr_func=None):
        with torch.no_grad():
            xt_pil = self.gen_xtpath(num_path, ctr_func=ctr_func)

        path_print = ['Xt_pilot']
        xtsys_offline = xt_pil[:-1]
        if self.problem.update_sgmsys is False:
            sgmt_path = self.gen_sgmsys_offline(self.t_path[:-1], xt_pil[:-1])
            xtsys_offline = xtsys_offline + sgmt_path
            path_print.append('mu_offline')
        if self.problem.update_musys is False:
            mut_path = self.gen_musys_offline(self.t_path[:-1], xt_pil[:-1])
            xtsys_offline = xtsys_offline + mut_path
            path_print.append('sigma_offline')

        if self.problem.update_f is False:
            ft_offline = self.gen_ft_offline(self.t_path, xt_pil)
        else:
            ft_offline = None
        print(
            f'Rank {self.rank}: new paths are generated for {path_print}, \nnum_newpath={self.num_newpath}/{self.size_per_epoch}'
        )
        return xt_pil, xtsys_offline, ft_offline

    def get_pathbat(self, bat_size):

        if (self.epoch - self.epoch_finished) >= 1.:
            # If an entire epoch has be finished, then update the paths
            offlines = self.gen_xtpil_offlines(self.num_newpath,
                                               ctr_func=self.ctr_func)
            self.xt_pil = update_paths(self.xt_pil, offlines[0])
            self.xtsys_offline = update_paths(self.xtsys_offline, offlines[1])
            self.ft_offline = update_paths(self.ft_offline, offlines[2])
            self.epoch_finished += 1.

        bat_idx = self.path_idx[:bat_size]
        xt_bat = self.xt_pil[:, bat_idx]
        if self.xtsys_offline is not None:
            xtsysoff_bat = self.xtsys_offline[:, bat_idx]
        else:
            xtsysoff_bat = None
        if self.ft_offline is not None:
            ftoff_bat = self.ft_offline[:, bat_idx]
        else:
            ftoff_bat = None
        self.epoch += min(bat_size / self.size_per_epoch, 1.)
        self.path_idx = self.path_idx.roll(-bat_size)

        # xt_bat, ftoff_bat: [t_0 to t_N, batch, dim of x]
        # xtsysoff_bat: [t_0 to t_{N-1}, batch, dim of self]
        return xt_bat, xtsysoff_bat, ftoff_bat


class MartNet(metaclass=abc.ABCMeta):
    name = 'MartNet'

    def __init__(self,
                 problem: PDE,
                 nets: Sequence[DNNtx],
                 num_dt: int = 100,
                 use_dist: bool = False,
                 rank: int = 0) -> None:
        self.problem = problem
        if use_dist is True:
            self.world_size = dist.get_world_size()
        else:
            self.world_size = 1
        self.use_dist = use_dist
        self.rank = rank

        self.num_dt = num_dt
        self.dt = (self.problem.te - self.problem.t0) / num_dt
        t_path = torch.linspace(self.problem.t0, self.problem.te,
                                self.num_dt + 1)
        self.t_path = t_path.unsqueeze(-1).unsqueeze(-1)

        self.nets = nets
        if len(nets) == 3:
            self.unn, self.vnn, self.rhonn = nets
        elif len(nets) == 2:
            self.vnn, self.rhonn = nets
            self.unn = None
        else:
            raise ValueError('The number of nets should be 2 or 3')

    def init_train(self):
        self._rho_val = None
        self._deltam = None
        for net in self.nets:
            net.train()

    def finalize_train(self):
        for net in self.nets:
            net.eval()

    def loss_desc(self, xt_pil, xtsys_offline=None, ft_offline=None):
        self._deltam = None
        if self._rho_val is None:
            with torch.no_grad():
                self._rho_val = self.rhonn(self.t_path[:-1], xt_pil[:-1])

        deltam_vgrad, deltam_ugrad = self.delta_m(
            xt_pil,
            xtsys_offline=xtsys_offline,
            f_offline=ft_offline,
            compute_ugrad=True,
        )
        mart_loss = self.loss_mart(deltam_vgrad, self._rho_val)
        ctr_loss = self.loss_ctr(deltam_ugrad)
        loss_tot = mart_loss + ctr_loss

        self.mart_loss = mart_loss.detach()
        self.crt_loss = ctr_loss.detach()
        return loss_tot

    def loss_asc(self, xt_pil, xtsys_offline=None, ft_offline=None):
        self._rho_val = None
        if self._deltam is None:
            with torch.no_grad():
                self._deltam, _ = self.delta_m(
                    xt_pil,
                    xtsys_offline=xtsys_offline,
                    f_offline=ft_offline,
                    compute_ugrad=False,
                )
        rho_bat = self.rhonn(self.t_path[:-1], xt_pil[:-1])
        loss_test = -self.loss_mart(self._deltam, rho_bat)
        return loss_test

    def loss_mart(self, deltam, rho):
        rd = (rho * deltam).mean([0, 1])
        rd_mdt = rd.detach()
        if self.use_dist is True:
            dist.all_reduce(rd_mdt)
            rd_mdt = rd_mdt / self.world_size
        # Correct the bias caused by DDP
        loss_val = (rd_mdt * rd).mean() / 2
        return loss_val

    @abstractmethod
    def delta_m(
        self,
        xt_pil: torch.Tensor,
        xtsys_offline: Optional[torch.Tensor] = None,
        f_offline: Optional[torch.Tensor] = None,
        compute_ugrad: bool = True,
    ) -> Tuple[torch.Tensor, Optional[torch.Tensor]]:
        # xt_pil, xtsys_offline, f_offline: [time, path, dim of x]
        pass

    @abstractmethod
    def loss_ctr(self, deltam: torch.Tensor) -> torch.Tensor:
        # deltam: [time, path, dim of self]
        pass

    # def loss_mart(self, deltam: torch.Tensor,
    #               rho: torch.Tensor) -> torch.Tensor:
    #     # deltam, rho: [time, path, dim of self]
    #     # the number of path must be even
    #     rdm = (rho * deltam).unflatten(1, (-1, 2)).mean([0, 1])
    #     rdm_det = rdm.detach()
    #     if self.use_dist is True:
    #         dist.all_reduce(rdm_det)
    #         rdm_det = rdm_det / self.world_size

    #     # Correct the bias caused by DDP and mini-batch sampling
    #     loss_val = (rdm_det[0] * rdm[1] + rdm_det[1] * rdm[0]).mean()
    #     return loss_val / 4


class DfSocMartNet(MartNet):
    name = 'Df-SocMartNet'

    def _xt_next(self, t: torch.Tensor, x: torch.Tensor, ctr: torch.Tensor):
        x_next = x
        if self.problem.update_musys is True:
            x_next = x_next + self.problem.mu_sys(t, x, ctr) * self.dt
        if self.problem.update_sgmsys is True:
            dwt_shape = x.shape[:-1] + (self.problem.dim_w, )
            dwt = torch.normal(mean=0.,
                               std=torch.sqrt(self.dt),
                               size=dwt_shape,
                               device=self.rank)
            x_next = x_next + self.problem.sgm_sys(t, x, ctr, dwt)
        return x_next

    def _v_next(self, t_next, x_next):
        v_next0 = self.vnn(t_next[:-1], x_next[:-1])
        v_te = self.problem.v_term(x_next[-1:])
        v_next = torch.cat((v_next0, v_te), dim=0)
        return v_next

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=True):
        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        ut = self.unn(t, xt)
        vt = self.vnn(t, xt)

        if xtsys_offline is None:
            xtsys_offline = xt_pil
        if self.problem.update_f is True:
            f_path = self.problem.f(t, xt, ut)
        else:
            f_path = f_offline[:-1]

        x_next = self._xt_next(t, xtsys_offline, ut)
        t_next = self.t_path[1:]
        vnext_ud = self._v_next(t_next, x_next.detach())
        deltam_vgrad = (vnext_ud - vt) / self.dt + f_path.detach()

        if compute_ugrad is True:
            with torch.no_grad():
                vnext_vd = self._v_next(t_next, x_next)
            deltam_ugrad = (vnext_vd - vt.detach()) / self.dt + f_path
        else:
            deltam_ugrad = None
        return deltam_vgrad, deltam_ugrad

    def loss_ctr(self, deltam):
        # loss = self.problem.comput_cost(self.unn)
        loss = deltam.mean()
        return loss


class SocMartNet(MartNet):
    name = 'SocMartNet'

    def __init__(self, *args, **kwargs):
        super().__init__(*args, **kwargs)
        assert self.problem.update_sgmsys is False, \
            'Currently, SocMartNet is only for HJB equation with update_sgmsys == False'

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=True):
        # xtsys_offline is not used in this class

        ut = self.unn(self.t_path, xt_pil)
        if self.problem.update_f is True:
            f_path = self.problem.f(self.t_path, xt_pil, ut)
        else:
            f_path = f_offline
        fpath_mean = (f_path[1:] + f_path[:-1]) / 2

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        vt = self.vnn(t, xt)
        v_te = self.problem.v_term(xt_pil[-1:])
        v_path = torch.cat((vt, v_te), dim=0)
        deltav = (v_path[1:] - v_path[:-1]) / self.dt

        # Approximate (mu_sys - mu_pil)^{\top} v_x by finite difference
        sz_diff = self.dt**2
        musys_val = self.problem.mu_sys(t, xt, ut[:-1])
        mupil_val = self.problem.mu_pil(t, xt)
        delta_mu = musys_val - mupil_val
        x_forw = xt + delta_mu * sz_diff

        vforw_vgrad = self.vnn(t, x_forw.detach())
        deltamu_vdx = (vforw_vgrad - vt) / sz_diff

        deltam_vgrad = deltav + deltamu_vdx + fpath_mean.detach()
        if compute_ugrad is True:
            with torch.no_grad():
                vforw_ugrad = self.vnn(t, x_forw)
            deltam_ugrad = (vforw_ugrad - vt.detach()) / sz_diff + fpath_mean
        else:
            deltam_ugrad = None
        return deltam_vgrad, deltam_ugrad

    def loss_ctr(self, deltam):
        # loss = self.problem.comput_cost(self.unn)
        loss = deltam.mean()
        return loss


class QuasiMartNet(SocMartNet):
    name = 'QuasiMartNet'

    def loss_ctr(self, _):
        return torch.tensor(0.)

    def delta_m(self,
                xt_pil,
                f_offline=None,
                xtsys_offline=None,
                compute_ugrad=False):
        # xtsys_offline and compute_ugrad are not used in this class

        ut = self.vnn(self.t_path, xt_pil)
        if self.problem.update_f is True:
            f_path = self.problem.f(self.t_path, xt_pil, ut)
        else:
            f_path = f_offline
        fpath_mean = (f_path[1:] + f_path[:-1]) / 2

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        vt = self.vnn(t, xt)
        v_te = self.problem.v_term(xt_pil[-1:])
        v_path = torch.cat((vt, v_te), dim=0)
        deltav = (v_path[1:] - v_path[:-1]) / self.dt

        # Approximate (mu_sys - mu_pil)^{\top} v_x by finite difference
        sz_diff = self.dt**2
        musys_val = self.problem.mu_sys(t, xt, ut[:-1])
        mupil_val = self.problem.mu_pil(t, xt)
        delta_mu = musys_val - mupil_val
        x_forw = xt + delta_mu * sz_diff
        vforw_vgrad = self.vnn(t, x_forw)
        deltamu_vdx = (vforw_vgrad - vt) / sz_diff

        deltam_vgrad = deltav + deltamu_vdx + fpath_mean
        return deltam_vgrad, None


class DfQuasiMartNet(DfSocMartNet):
    name = 'Df-QuasiMartNet'

    def loss_ctr(self, _):
        return torch.tensor(0.)

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=None):
        # compute_ugrad is not used in this class

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        vt = self.vnn(t, xt)
        if self.problem.update_f is True:
            f_path = self.problem.f(t, xt, vt)
        else:
            f_path = f_offline[:-1]

        if xtsys_offline is None:
            xtsys_offline = xt_pil
        x_next = self._xt_next(t, xtsys_offline, vt)
        t_next = self.t_path[1:]
        vnext_ud = self._v_next(t_next, x_next.detach())
        deltam_ud = (vnext_ud - vt) / self.dt + f_path.detach()
        return deltam_ud, None


def train_martnet(
    martnet: MartNet,
    pathsamp_func: Callable[[int], tuple],
    optim_desc: Union[Optimizer, Sequence[Optimizer]],
    optim_asc: Optimizer,
    batsize: int = 64,
    max_iter: int = 1000,
    step_desc: int = 2,
    step_asc: int = 1,
    schs: Optional[Sequence[LRScheduler]] = None,
    log_func: Optional[Callable[[int], dict]] = None,
) -> dict:

    schs = () if schs is None else schs
    if isinstance(optim_desc, Optimizer):
        optim_desc = (optim_desc, )
    log_func = (lambda _: {}) if log_func is None else log_func
    log_keys = ['it', 'rt', 'mart_loss', 'g1_loss']
    hist_dict = {}

    # Ensure that the batch size is even
    batsize = math.ceil(batsize / 2) * 2

    rt0 = time.time()
    martnet.init_train()
    for it in range(max_iter + 1):
        xt_pil, xtsys_offline, ft_offline = pathsamp_func(batsize)
        for _ in range(step_desc):
            loss_desc = martnet.loss_desc(
                xt_pil,
                xtsys_offline=xtsys_offline,
                ft_offline=ft_offline,
            )
            loss_desc.backward()
            for opt in optim_desc:
                opt.step()
                opt.zero_grad()

        for _ in range(step_asc):
            loss_asc = martnet.loss_asc(
                xt_pil,
                xtsys_offline=xtsys_offline,
                ft_offline=ft_offline,
            )
            loss_asc.backward()
            optim_asc.step()
            optim_asc.zero_grad()
        for sch in schs:
            sch.step()
        rt = time.time() - rt0

        with torch.no_grad():
            newlog_dict = log_func(it)
        mart_loss = martnet.mart_loss.item()
        crt_loss = martnet.crt_loss.item()

        log_vals = [it, rt, mart_loss, crt_loss]
        new_histkeys = log_keys + list(newlog_dict.keys())
        new_histvals = log_vals + list(newlog_dict.values())
        append_hist(hist_dict, new_histkeys, new_histvals)

        lr = optim_desc[0].param_groups[0]['lr']
        pr_str = f"rank: {martnet.rank}\niter step: [{it}/{max_iter}], rt: {rt:.2f}, lr: {lr:.5}, \nloss_mart: {mart_loss:.5}, ctr_loss: {crt_loss:.5}\n"
        pr_str += "\n".join([f'{k}: {v}' for k, v in newlog_dict.items()])
        pr_str += '\n'
        print(pr_str)

    martnet.finalize_train()
    return hist_dict


==> CodeAndFig_Revision/HJB2b/nrun_socp8.sh <==
#!/bin/bash
#SBATCH --gpus=8
#SBATCH --partition=cnGPU
#SBATCH --gres=gpu:8
#SBATCH --cpus-per-gpu=3
module load compilers/nvidia/cuda-12.0
export PYTHONUNBUFFERED=1
srun env | grep CUDA
python runtask.py


==> CodeAndFig_Revision/HJB2b/plotcsv.py <==
import os
import numpy as np
import pandas as pd
from savresult import plot_hist


def read_csvdir(csv_dir, idx_label):
    files = os.listdir(csv_dir)
    files.sort()

    df_list = [pd.read_csv(f'{csv_dir}/{file}') for file in files]
    idx_list = [file.split('_')[0] for file in files]
    labels = [idx_label[i] for i in idx_list]

    it = df_list[0]['it'].to_numpy()
    err = np.stack([df["mean_error_(None,)"] for df in df_list])
    std = np.stack([df["std_error_(None,)"] for df in df_list])

    return it, err, std, labels


def downsamp(arr, max_length):
    if arr.shape[0] > max_length:
        idx = np.linspace(0, arr.shape[0] - 1, max_length).round().astype(int)
        arr_sped = arr[idx]
    else:
        arr_sped = arr
    return arr_sped


def main():

    equ = 'AllenCahnSDGD'
    path = './csv_files'
    idx_label = {
        '4': '$s = 0$',
        # '5': '$|s| < 0.5$',
        '6': '$|s| < 1.0$',
        '7': '$|s| < 1.5$',
    }

    it, err, std, labels = read_csvdir(path, idx_label)
    num_relerr = err.shape[0]
    color_list = ['royalblue', 'orange', 'crimson']

    plot_hist(
        f'{equ}_multiX0Rad_error.pdf',
        [it] * num_relerr,
        err,
        color_list=color_list,
        std_arr_list=std,
        lable_list=labels,
        xlabel='Iteration',
        ylabel='Relative Error',
        yscal='log',
        alpha=1.0,
        two_side_std=False,
    )


if __name__ == '__main__':
    main()


==> CodeAndFig_Revision/HJB2b/plotsumm.py <==
import numpy as np
import pandas as pd
from savresult import plot_hist
from pathlib import Path
import os


def csv2np(csv_name):
    df = pd.read_csv(csv_name)
    epo_arr = df['epoch'].to_numpy()
    loss_arr = df['mart loss'].to_numpy()
    err_arr = df['error'].to_numpy()
    return epo_arr, loss_arr, err_arr


def downsamp(arr, max_length):
    if arr.shape[0] > max_length:
        idx = np.linspace(0, arr.shape[0] - 1, max_length).round().astype(int)
        arr_sped = arr[idx]
    else:
        arr_sped = arr
    return arr_sped


def main():

    input_path = './outputs'
    output_path = './new_hist'
    Path(output_path).mkdir(exist_ok=True)

    for file_csv in os.listdir(input_path):
        if file_csv.split('_')[-1] != 'summary.csv':
            continue
        df = pd.read_csv(f'{input_path}/{file_csv}')
        it = df['it'].to_numpy()
        mean_err = df['mean_error'].to_numpy()
        std_err = df['std_error'].to_numpy()
        file_name = '_'.join(file_csv.split('_')[:-1]) + '_error_mean_std.pdf'
        file_name = f'{output_path}/{file_name}'
        plot_hist(file_name, (it, ), (mean_err, ),
                  std_arr_list=(std_err, ),
                  xlabel='Iteration',
                  ylabel='Relative Error',
                  yscal='log',
                  alpha=1.,
                  two_side_std=False)


if __name__ == '__main__':
    main()


==> CodeAndFig_Revision/HJB2b/plottrue.py <==
from functools import partial
from itertools import product
from pathlib import Path
import matplotlib.pyplot as plt
from savresult import x_segs

import examples
import torch


def plot_diag(dim_x,
              v_funcs,
              labels,
              sav_path,
              line_styles=None,
              x_range=(-1, 1),
              unit_ball=False,
              nump=600):
    if line_styles is None:
        line_styles = ['-' for _ in v_funcs]

    coord, (xpoint, ) = x_segs(dim_x,
                               x_range[0],
                               x_range[1],
                               unit_ball=unit_ball,
                               seg='diag',
                               nump=nump)
    vals = [v(xpoint) for v in v_funcs]
    for val, label, ls in zip(vals, labels, line_styles):
        plt.plot(
            coord,
            val,
            label=label,
            linestyle=ls,
            linewidth=2,
        )
    plt.legend()
    Path('/'.join(sav_path.split('/')[:-1])).mkdir(exist_ok=True)
    plt.savefig(sav_path)
    plt.close()


def main():

    prob_list = [
        # 'Example0a',
        # 'Example0b',
        # 'Example0c',
        # 'Example2a',
        'Example2b',
        'Example2c',
    ]
    unit_ball = False
    dimx_list = [1]

    te_list = [1.]
    x0 = -torch.tensor(1.)
    x1 = torch.tensor(1.) + 1.

    output_dir = './outputs_truesol'
    Path(output_dir).mkdir(exist_ok=True)
    line_styles = ['--', '-']

    for prob_name, te, dim_x in product(prob_list, te_list, dimx_list):

        t0 = torch.tensor(0.)
        te = torch.tensor(te)
        Problem = getattr(examples, prob_name)
        problem = Problem(dim_x, t0=t0, te=te)

        sav_name = f"{output_dir}/{problem.name}_true.pdf"
        v_list = [
            partial(problem.v, te.unsqueeze(0)),
            partial(problem.v, t0.unsqueeze(0))
        ]
        plot_diag(dim_x,
                  v_list, ['t=T', 't=0'],
                  sav_name,
                  line_styles=line_styles,
                  x_range=(x0, x1),
                  unit_ball=unit_ball,
                  nump=600)


if __name__ == '__main__':
    main()


==> CodeAndFig_Revision/HJB2b/run_socp8.sh <==
#!/bin/bash
#SBATCH --gpus=8
module load cuda/11.8
export PYTHONUNBUFFERED=1
python runtask.py


==> CodeAndFig_Revision/HJB2b/runtask.py <==
import ast
import os
import random
import socket
import warnings
from configparser import ConfigParser, ExtendedInterpolation
from pathlib import Path

import numpy as np
import torch
import torch.distributed as dist
import torch.multiprocessing as mp
from torch import nn
from torch.nn.parallel import DistributedDataParallel as DDP

import martnetdf
import examples
from examples import HJB
from martnetdf import DNNtx, PathSampler, train_martnet
from savresult import save_results, summary_hist, plot_summary

DEFAULT_CONFIG = './default_config.ini'
TASK_PATH = './taskfiles'


def set_seed(config, rank: int = 0):
    seed_str = config.get('Platform', 'seed')
    if seed_str == "None":
        return None
    else:
        seed = ast.literal_eval(seed_str) + rank
        torch.manual_seed(seed)
        torch.cuda.manual_seed_all(seed)
        np.random.seed(seed)
        random.seed(seed)
        torch.backends.cudnn.benchmark = False
        torch.backends.cudnn.deterministic = True


def clean_mp():
    dist.barrier()
    dist.destroy_process_group()


def kwarg2dict(**kwargs):
    return kwargs


def get_config(path):
    config = ConfigParser(interpolation=ExtendedInterpolation())
    config.read(path, encoding='utf-8')
    return config


def sav_config(config, path):
    Path('/'.join(path.split('/')[:-1])).mkdir(exist_ok=True)
    with open(f'{path}.ini', 'w') as configfile:
        config.write(configfile)


def set_torchdtype(config):
    dtype = config['Platform']['torch_dtype']
    assert dtype in ('float64', 'float32', 'float16')
    if dtype == 'float64':
        torch.set_default_dtype(torch.float64)
    elif dtype == 'float32':
        torch.set_default_dtype(torch.float32)
    elif dtype == 'float16':
        torch.set_default_dtype(torch.float16)


def print_cuda():
    for rank in range(torch.cuda.device_count()):
        cuda_i = torch.device(f"cuda:{rank}")
        properties = torch.cuda.get_device_properties(cuda_i)
        print(f"GPU {rank}: {properties.name}")
        print("Memory: ", properties.total_memory)


def parse_device(config):
    dev_conf = config['Platform']['device']
    n_gpus = torch.cuda.device_count()

    if dev_conf == 'default':
        device = 'cpu' if n_gpus == 0 else 'cuda'
    elif dev_conf == 'cuda' and (n_gpus == 0):
        warnings.warn('Cuda is unavailable. Use cpu instead.')
        device = 'cpu'
    elif dev_conf == 'cuda' and (n_gpus > 0):
        device = 'cuda'
    elif dev_conf == 'cpu':
        device = 'cpu'
    else:
        raise ValueError(
            f"Unknown config setting: config[Platform][device] = {dev_conf}")

    if device == 'cuda':
        print_cuda()
        ws_str = config['Platform']['world_size']
        if ws_str == 'auto':
            world_size = n_gpus
        else:
            world_size = int(ws_str)
            if world_size > n_gpus:
                world_size = n_gpus
                warnings.warn(
                    f'Available GPUs is less than world_size = {world_size}. \n Reset world_size = {n_gpus}.'
                )
            # if (world_size < 2):
            #     assert world_size > 1, "When using cuda, world_size must be larger than 2."
    else:
        world_size = 1
    return device, world_size


def get_free_port():
    sock = socket.socket(socket.AF_INET, socket.SOCK_STREAM)
    port = random.randint(1024, 65535)
    while True:
        try:
            sock.bind(('localhost', port))
            break
        except socket.error:
            port = random.randint(1024, 65535)
    sock.close()
    return port


def set_locdevice(rank, world_size):
    torch.set_default_device(f'cuda:{rank}')
    try:
        dist.init_process_group(backend="nccl",
                                rank=rank,
                                world_size=world_size)
        if rank == 0:
            print('Using nccl backend')
    except RuntimeError:
        dist.init_process_group(backend="gloo",
                                rank=rank,
                                world_size=world_size)
        if rank == 0:
            print('Nccl is unavailable. Use gloo backend instead.\n')


def set_master(config):

    mp_str = config.get('Platform', 'master_port')
    if mp_str == 'random':
        master_port = get_free_port()
    else:
        master_port = int(mp_str)
    use_libuv = config.get('Platform', 'use_libuv')

    os.environ['MASTER_ADDR'] = 'localhost'
    os.environ['MASTER_PORT'] = str(master_port)
    os.environ["USE_LIBUV"] = use_libuv
    print(f'Master Port: {master_port}')


def parse_example(config, use_dist):
    exa_name = config.get('Example', 'name')
    dim_x = config.getint('Example', 'dim_x')
    example = getattr(examples, exa_name)(dim_x, use_dist=use_dist)
    return example


def parse_martnet(config, example, use_dist=False, rank=0):

    vnn, optim_v, sch_v = parse_v(config, use_dist=use_dist, rank=rank)
    rhonn, optim_asc, sch_rho = parse_rho(config, use_dist=use_dist, rank=rank)
    if isinstance(example, HJB):
        unn, optim_u, sch_u = parse_u(config,
                                      example.dim_u,
                                      use_dist=use_dist,
                                      rank=rank)
        nets = (unn, vnn, rhonn)
        optim_desc = (optim_u, optim_v)
        schs = (sch_u, sch_v, sch_rho)
        meth_str = config.get('Example', 'method_soc')
        num_cost_path = config.getint('Example', 'num_cost_path')
        if use_dist is True:
            wd_size = dist.get_world_size()
            num_cost_path = max(1, int(num_cost_path // wd_size))
        log_func = example.produce_logfunc(
            vnn,
            unn,
            num_cost_path=num_cost_path,
        )
    else:
        nets = (vnn, rhonn)
        optim_desc = optim_v
        schs = (sch_v, sch_rho)
        meth_str = config.get('Example', 'method_pde')
        log_func = example.produce_logfunc(vnn)

    MartNet = getattr(martnetdf, meth_str)
    martnet = MartNet(example,
                      nets,
                      num_dt=config.getint('Training', 'num_dt'),
                      use_dist=use_dist,
                      rank=rank)
    kwarg_train = {
        "schs": schs,
        "max_iter": config.getint('Training', 'max_iter'),
        "step_desc": config.getint('Training', 'inner_step_descend'),
        "step_asc": config.getint('Training', 'inner_step_ascend'),
        "log_func": log_func,
    }
    return martnet, optim_desc, optim_asc, kwarg_train


def parse_pathsampler(config,
                      example,
                      ctr_func,
                      world_size=1,
                      rank=0) -> callable:
    epochsize = config.getint('Training', 'epochsize')
    epochsize = max(1, int(epochsize // world_size))

    syspath_as_pilpath = config.getboolean('Training', 'syspath_as_pilpath')
    rate_newpath = config.getfloat('Training', 'rate_newpath')
    num_dt = config.getint('Training', 'num_dt')
    path_sampler = PathSampler(example,
                               num_dt,
                               epochsize,
                               rank=rank,
                               ctr_func=ctr_func,
                               syspath_as_pilpath=syspath_as_pilpath,
                               rate_newpath=rate_newpath)
    return path_sampler.get_pathbat


def nets2dpp(nets, rank):
    return [DDP(nn.to(rank), device_ids=[rank]) for nn in nets]


def parse_u(config, dim_u, use_dist=False, rank=0):

    act_u = getattr(nn, config.get('Network', 'act_u'))
    dim_x = config.getint('Example', 'dim_x')
    width_u = eval(config.get('Network', 'width_u'))
    if isinstance(width_u, int):
        num_hidden_u = config.getint('Network', 'num_hidden_u')
        list_w = [width_u] * num_hidden_u
    elif isinstance(width_u, list):
        list_w = width_u
    else:
        raise ValueError()
    width_u = [dim_x] + list_w + [dim_u]
    unn = DNNtx(width_u, act_func=act_u)

    if use_dist is True:
        unn = DDP(unn.to(rank), device_ids=[rank])

    optname_u = config.get('Optimizer', 'optimizer_u')
    kwargs_u = ast.literal_eval(config['Optimizer']['kwargs_u'])
    lr0_u = eval(config.get('Optimizer', 'lr0_u'))
    optim_u = getattr(torch.optim, optname_u)(
        unn.parameters(),
        lr=lr0_u,
        **kwargs_u,
    )

    decay_gap_u = config.getint('Optimizer', 'decay_stepgap_u')
    decay_rate_u = eval(config.get('Optimizer', 'decay_rate_u'))
    sch_u = torch.optim.lr_scheduler.StepLR(optim_u,
                                            step_size=decay_gap_u,
                                            gamma=decay_rate_u)
    return unn, optim_u, sch_u


def parse_v(config, use_dist=False, rank=0):
    act_v = getattr(nn, config.get('Network', 'act_v'))
    num_hidden_v = config.getint('Network', 'num_hidden_v')
    width_v = eval(config.get('Network', 'width_v'))
    dim_x = config.getint('Example', 'dim_x')
    width_v = [dim_x] + [width_v] * num_hidden_v + [1]
    vnn = DNNtx(width_v, act_func=act_v)
    if use_dist is True:
        vnn = DDP(vnn.to(rank), device_ids=[rank])

    optname_v = config.get('Optimizer', 'optimizer_v')
    kwargs_v = ast.literal_eval(config['Optimizer']['kwargs_v'])
    lr0_v = eval(config.get('Optimizer', 'lr0_v'))
    decay_gap_v = config.getint('Optimizer', 'decay_stepgap_v')
    decay_rate_v = eval(config.get('Optimizer', 'decay_rate_v'))

    optim_v = getattr(torch.optim, optname_v)(
        vnn.parameters(),
        lr=lr0_v,
        **kwargs_v,
    )
    sch_v = torch.optim.lr_scheduler.StepLR(
        optim_v,
        step_size=decay_gap_v,
        gamma=decay_rate_v,
    )

    return vnn, optim_v, sch_v


def parse_rho(config, use_dist=False, rank=0):
    act_rho = getattr(nn, config.get('Network', 'act_rho'))
    num_hidden_rho = config.getint('Network', 'num_hidden_rho')
    width_rho = eval(config.get('Network', 'width_rho'))
    dim_x = config.getint('Example', 'dim_x')
    width_rho = [dim_x] + [width_rho] * (num_hidden_rho + 1)

    rho_shell_str = config.get('Network', 'rho_shell')
    rho_shell = getattr(torch, rho_shell_str)
    mulscale = config.getboolean('Network', 'mulscale_rho')
    scale_factor = config.getfloat('Network', 'scale_factor')

    def shell_test(_, y):
        return rho_shell(y)

    rhonn = DNNtx(width_rho,
                  act_func=act_rho,
                  shell_func=shell_test,
                  multi_scale=mulscale,
                  scale_factor=scale_factor)
    if use_dist is True:
        rhonn = DDP(rhonn.to(rank), device_ids=[rank])

    optname_rho = config.get('Optimizer', 'optimizer_rho')
    kwargs_rho = ast.literal_eval(config['Optimizer']['kwargs_rho'])
    lr0_rho = eval(config.get('Optimizer', 'lr0_rho'))
    decay_gap_rho = config.getint('Optimizer', 'decay_stepgap_rho')
    decay_rate_rho = eval(config.get('Optimizer', 'decay_rate_rho'))

    optim_rho = getattr(torch.optim, optname_rho)(
        rhonn.parameters(),
        lr=lr0_rho,
        **kwargs_rho,
    )
    sch_rho = torch.optim.lr_scheduler.StepLR(optim_rho,
                                              step_size=decay_gap_rho,
                                              gamma=decay_rate_rho)

    return rhonn, optim_rho, sch_rho


def parse_repeat_time(config):
    rtime = config.getint('Example', 'repeat_time')
    return rtime


def solve(config, sav_name, use_dist, rank):
    batsize = config.getint('Training', 'batsize')
    if use_dist is True:
        wd_size = dist.get_world_size()
        batsize = max(1, int(batsize // wd_size))
    else:
        wd_size = 1

    example = parse_example(config, use_dist)
    martnet, optim_desc, optim_asc, kwarg_train = parse_martnet(
        config,
        example,
        use_dist=use_dist,
        rank=rank,
    )

    ctr_func = martnet.unn if isinstance(example, HJB) else martnet.vnn
    pathsamp_func = parse_pathsampler(config,
                                      example,
                                      ctr_func,
                                      world_size=wd_size,
                                      rank=rank)
    hist_dict = train_martnet(martnet,
                              pathsamp_func,
                              optim_desc,
                              optim_asc,
                              batsize=batsize,
                              **kwarg_train)

    if (rank == 0) or (use_dist is False):
        output_dir = config.get('Platform', 'output_dir')
        sav_path = f"{output_dir}/{sav_name}"
        save_results(martnet, hist_dict, sav_path)
    return example, hist_dict


def task_on_cuda(rank: int, world_size: int, config, sav_name: str):
    set_torchdtype(config)
    set_locdevice(rank, world_size)
    set_seed(config, rank=rank)

    hdict_list = []
    rep_time = parse_repeat_time(config)
    for r in range(rep_time):
        savname_r = f'{sav_name}_r{r}_'
        example, hist_dict = solve(config, savname_r, True, rank)
        hdict_list.append(hist_dict)
    if rank == 0:
        output_dir = config.get('Platform', 'output_dir')
        sav_path = f"{output_dir}/{sav_name}_"
        sav_config(config, sav_path)
        summ_df = summary_hist(hdict_list)
        summ_df.to_csv(f'{sav_path}summary.csv')
        plot_summary(summ_df, sav_path, single_x0=example.single_x0)
    clean_mp()


def task_on_cpu(config, sav_name: str):
    set_torchdtype(config)
    set_seed(config)
    torch.set_default_device('cpu')

    hdict_list = []
    rep_time = parse_repeat_time(config)
    for r in range(rep_time):
        savname_r = f'{sav_name}_r{r}_'
        example, hist_dict = solve(config, savname_r, False, None)
        hdict_list.append(hist_dict)

    output_dir = config.get('Platform', 'output_dir')
    sav_path = f"{output_dir}/{sav_name}_"
    sav_config(config, sav_path)
    summ_df = summary_hist(hdict_list)
    summ_df.to_csv(f'{sav_path}summary.csv')
    plot_summary(summ_df, sav_path, single_x0=example.single_x0)


def run_task(config_path):
    config = get_config(config_path)
    device, world_size = parse_device(config)
    sav_name = config_path.split('/')[-1].split('.')[-2]
    if device == 'cuda':
        print(f'Used device: {device} * {world_size}')
        set_master(config)
        mp.spawn(task_on_cuda,
                 args=(world_size, config, sav_name),
                 nprocs=world_size,
                 join=True)
    else:
        print(f'Used device: {device}')
        task_on_cpu(config, sav_name)


def findfiles(base):
    for root, _, fs in os.walk(base):
        for f in fs:
            fullname = os.path.join(root, f)
            yield fullname


def get_taskfiles(path):
    taskfiles = [f for f in findfiles(path) if f.split('.')[-1] == 'ini']
    taskfiles.sort()
    return taskfiles


def main():
    if not os.path.isdir(TASK_PATH):
        os.mkdir(TASK_PATH)
    config_file = get_taskfiles(TASK_PATH)
    if len(config_file) == 0:
        run_task(DEFAULT_CONFIG)
    else:
        for file in config_file:
            print(f'Task starts: {file}')
            run_task(file)


if __name__ == '__main__':
    main()


==> CodeAndFig_Revision/HJB2b/savresult.py <==
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
import torch
from examples import PDE, HJB
from martnetdf import MartNet


def plot_solution(xcoord_plot, unn_plot, utrue_plot, sav_name, ylim=None):
    plt.plot(xcoord_plot, utrue_plot, label='True', color='blue')
    if unn_plot is not None:
        plt.scatter(xcoord_plot, unn_plot, label='Predicted', color='red')
    if ylim is not None:
        plt.ylim(*ylim)
    # ax.set(xlim=(-1, 1), ylim=(-5, 20))
    plt.legend()
    Path('/'.join(sav_name.split('/')[:-1])).mkdir(exist_ok=True)
    plt.savefig(sav_name)
    # plt.show()
    plt.close()


def plot_hist(
    sav_name,
    x_arr_list,
    y_arr_list,
    std_arr_list=None,
    lable_list=None,
    color_list=None,
    xlabel=None,
    ylabel=None,
    alpha=1.0,
    yscal='log',
    linewidth=None,
    ylim0=None,
    ylim1=None,
    two_side_std=False,
):
    num_arrs = len(x_arr_list)

    if lable_list is None:
        lable_list = [None] * num_arrs
    if all(lable_list) is False:
        plot_legend = False
    else:
        plot_legend = True

    if color_list is None:
        c_list = plt.get_cmap('tab10')(np.arange(num_arrs))
    if std_arr_list is None:
        std_arr_list = [None] * num_arrs

    plt.yscale(yscal)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)

    for x_arr, y_arr, std_arr, label, color in zip(
            x_arr_list,
            y_arr_list,
            std_arr_list,
            lable_list,
            c_list,
    ):
        plt.plot(
            x_arr,
            y_arr,
            label=label,
            alpha=alpha,
            color=color,
            linewidth=linewidth,
        )
        if std_arr is not None:
            yup_arr = y_arr + 2 * std_arr
            if two_side_std is True:
                ylow_arr = y_arr - 2 * std_arr
            else:
                ylow_arr = y_arr
            plt.fill_between(
                x_arr,
                ylow_arr,
                yup_arr,
                facecolor=color,
                alpha=0.5 * alpha,
            )
    plt.ylim(ylim0, ylim1)
    plt.tight_layout()

    if plot_legend:
        plt.legend()

    Path('/'.join(sav_name.split('/')[:-1])).mkdir(exist_ok=True)
    plt.grid(True)
    plt.savefig(sav_name)
    plt.close()


def plot_on_e1diag(dim_x,
                   u_true,
                   u_nn,
                   sav_name,
                   x_scale=1.,
                   ylim0=None,
                   ylim1=None,
                   unit_ball=False,
                   seg='both'):
    assert seg in ('e1', 'diag', ' both')
    coord, point_tup = x_segs(dim_x,
                              -x_scale,
                              x_scale,
                              unit_ball=unit_ball,
                              seg=seg)

    if seg == 'e1':
        savnam_tup = ('e1', )
    elif seg == 'diag':
        savnam_tup = ('diag', )
    else:
        savnam_tup = ('e1', 'diag')

    utrue_val_list = [u_true(x).cpu().numpy() for x in point_tup]
    if u_nn is not None:
        unn_val_list = [u_nn(x).detach().cpu().numpy() for x in point_tup]
        u_max = np.nanmax([utrue_val_list, unn_val_list])
        u_min = np.nanmin([utrue_val_list, unn_val_list])
    else:
        unn_val_list = [None for _ in point_tup]
        u_max = np.nanmax(utrue_val_list)
        u_min = np.nanmin(utrue_val_list)

    if u_max - u_min < 1.:
        shift = 1 - (u_max - u_min)
        u_min = u_min - shift / 2
        u_max = u_max + shift / 2

    if ylim0 is None:
        ylim0 = min(0, u_min * 1.2)
    if ylim1 is None:
        ylim1 = max(0, u_max * 1.2)

    for i in range(len(unn_val_list)):
        plot_solution(
            coord.cpu().numpy(),
            unn_val_list[i],
            utrue_val_list[i],
            sav_name + savnam_tup[i] + '.pdf',
            ylim=(ylim0, ylim1),
        )


def x_segs(dim_x, x0, x1, unit_ball=False, nump=50, seg='both'):
    assert seg in ('e1', 'diag', ' both')

    s_coord = torch.linspace(x0, x1, nump)
    x_list = []

    if seg in ('e1', 'both'):
        e1_coord = torch.zeros([dim_x])
        e1_coord[0] = 1
        xe1 = torch.outer(s_coord, e1_coord)
        x_list.append(xe1)
    if seg in ('diag', 'both'):
        e_diag = torch.ones([dim_x])
        if unit_ball is True:
            e_diag = e_diag / torch.norm(e_diag)
        xdiag = torch.outer(s_coord, e_diag)
        x_list.append(xdiag)
    return s_coord, x_list


def sav_pkl(nets, sav_name):
    unn, vnn, test_nn = nets
    torch.save(unn.module.state_dict(), f"{sav_name}_unn.pkl")
    torch.save(vnn.module.state_dict(), f"{sav_name}_vnn.pkl")
    torch.save(test_nn.state_dict(), f"{sav_name}_testnn.pkl")


# def plot_error_path(example,
#                     v_approx,
#                     sav_name,
#                     num_path=10000,
#                     num_dt=100,
#                     ctr_func=None):

#     tpart, x_path = example.gen_xpath(num_path, num_dt, ctr_func=ctr_func)
#     tpart, x_path = tpart[:-1], x_path[:-1]
#     t_path = tpart.unsqueeze(-1).unsqueeze(-1)
#     vtrue_path = example.v(t_path, x_path)
#     vappr_path = v_approx(t_path, x_path)
#     l1_true = vtrue_path.abs().mean(1, keepdims=True)
#     rel_error = (vappr_path - vtrue_path).abs() / l1_true
#     relerr_mean = rel_error.mean(1).squeeze(-1)
#     relerr_std = rel_error.std(1).squeeze(-1)

#     tpart = tpart.detach().cpu().numpy()
#     relerr_mean = relerr_mean.detach().cpu().numpy()
#     relerr_std = relerr_std.detach().cpu().numpy()

#     plt.plot(tpart, relerr_mean, color='royalblue')
#     plt.fill_between(tpart,
#                      relerr_mean,
#                      relerr_mean + 2 * relerr_std,
#                      facecolor='royalblue',
#                      alpha=0.5)
#     plt.xlabel('t')
#     plt.ylabel('Relative error')
#     plt.grid(True)
#     plt.yscale('log')
#     Path('/'.join(sav_name.split('/')[:-1])).mkdir(exist_ok=True)
#     plt.savefig(f'{sav_name}relerr_vs_t.pdf')
#     plt.close()


def plot_l1linf_error(hist_df, sav_path):
    l1err = hist_df['rel_l1err']
    linf_err = hist_df['rel_linferr']
    plot_hist(
        sav_path + 'error_hist.pdf',
        [hist_df['it'].to_numpy()] * 2,
        (linf_err, l1err),
        lable_list=(r"Rel. $L^{\infty}$-error", "Rel. $L^1$-error"),
        alpha=1.0,
    )


def plot_linf_error(hist_df, sav_path):
    linf_err = hist_df['rel_linferr']
    plot_hist(
        sav_path + 'error_hist.pdf',
        (hist_df['it'].to_numpy(), ),
        (linf_err, ),
        lable_list=None,
        alpha=1.0,
    )


def ylim_for_g1loss(g1_hist):
    y_median = np.median(g1_hist)
    iqr = np.quantile(g1_hist, 0.75) - np.quantile(g1_hist, 0.25)
    ylim0 = y_median - 10 * max(iqr, 0.05)
    ylim1 = y_median + 10 * max(iqr, 0.05)
    return ylim0, ylim1


def save_results(martnet: MartNet, hist_dict, sav_path):
    Path('/'.join(sav_path.split('/')[:-1])).mkdir(exist_ok=True)

    hist_df = pd.DataFrame(hist_dict)
    hist_df.to_csv(f'{sav_path}log.csv', index=False)
    it_arr = np.array(hist_df['it'])

    problem = martnet.problem
    problem.plot_res(martnet.vnn, sav_path)

    plot_hist(sav_path + 'lossmart_hist.pdf', (it_arr, ),
              (hist_df['mart_loss'], ))

    g1_hist = hist_df['g1_loss'].to_numpy()
    ylim0, ylim1 = ylim_for_g1loss(g1_hist)
    plot_hist(sav_path + 'g1_loss.pdf', (it_arr, ), (g1_hist, ),
              yscal='linear',
              ylim0=ylim0,
              ylim1=ylim1)

    if ("cost" in hist_dict) and ("mean_vtrue_t0" in hist_dict):
        it_cost = hist_df[['it', 'cost', 'mean_vtrue_t0']].dropna()
        if len(it_cost) > 0:
            plot_hist(sav_path + 'cost_hist.pdf',
                      (it_cost['it'], it_cost['it']),
                      (it_cost['cost'], it_cost['mean_vtrue_t0']),
                      lable_list=(r'$u_{\theta}$', '$u^*$'),
                      yscal='linear')

    if ("rel_l1err" in hist_dict) and ("rel_linferr" in hist_dict):
        if problem.single_x0 is False:
            plot_l1linf_error(hist_df, sav_path)
        else:
            plot_linf_error(hist_df, sav_path)


def aggregate_hist(hist_list, key):

    agg_arr = np.stack([hist.get(key, None) for hist in hist_list], axis=0)

    if (agg_arr == None).all():
        agg_mean = None
        agg_std = None
    else:
        agg_arr = agg_arr[..., (agg_arr != None).all(axis=0)]
        if agg_arr.size == 0:
            agg_mean = None
            agg_std = None
        else:
            agg_arr = agg_arr.astype(float)
            agg_mean = agg_arr.mean(axis=0)
            agg_std = agg_arr.std(axis=0)

    # agg_arr: [round, value associated with key]
    return agg_mean, agg_std


def summary_hist(hist_list) -> pd.DataFrame:

    df_list = [pd.DataFrame(hist) for hist in hist_list]
    hist_df = pd.concat(df_list,
                        axis=0,
                        keys=range(len(df_list)),
                        names=['round', 'index'])
    hist_gp = hist_df.groupby('it')
    mean_df = hist_gp.mean()
    std_df = hist_gp.std()
    summ_df = pd.concat([mean_df, std_df], axis=1, keys=['mean', 'std'])
    summ_df = summ_df.swaplevel(0, 1, axis=1).sort_index(axis=1)
    return summ_df


def plot_summary(summ_df: pd.DataFrame,
                 sav_name: str,
                 single_x0: bool = False):
    it_arr = np.array(summ_df.index)
    plot_hist(
        sav_name + 'maloss_mean_std.pdf',
        (it_arr, ),
        (summ_df['mart_loss', 'mean'], ),
        std_arr_list=(summ_df['mart_loss', 'std'], ),
        lable_list=None,
        yscal='log',
        alpha=1.0,
        two_side_std=False,
    )

    mean_g1loss = summ_df['g1_loss', 'mean'].to_numpy()
    ylim0, ylim1 = ylim_for_g1loss(mean_g1loss)
    plot_hist(sav_name + 'g1loss_mean_std.pdf', (it_arr, ), (mean_g1loss, ),
              std_arr_list=(summ_df['g1_loss', 'std'], ),
              lable_list=None,
              yscal='linear',
              alpha=1.0,
              two_side_std=False,
              ylim0=ylim0,
              ylim1=ylim1)

    mean_linferr = summ_df['rel_linferr', 'mean'].to_numpy()
    std_linferr = summ_df['rel_linferr', 'std'].to_numpy()
    if single_x0 is False:
        mean_l1err = summ_df['rel_l1err', 'mean'].to_numpy()
        std_l1err = summ_df['rel_l1err', 'std'].to_numpy()
        plot_hist(sav_name + 'error_mean_std.pdf', (it_arr, it_arr),
                  (mean_linferr, mean_l1err),
                  std_arr_list=(std_linferr, std_l1err),
                  lable_list=(r"Rel. $L^{\infty}$-error", "Rel. $L^1$-error"),
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)
    else:
        plot_hist(sav_name + 'error_mean_std.pdf', (it_arr, ),
                  (mean_linferr, ),
                  std_arr_list=(std_linferr, ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)

    if (('cost', 'mean') in summ_df.columns) \
        and (('mean_vtrue_t0', 'mean') in summ_df.columns):
        cost_df = summ_df[[('cost', 'mean'), ('cost', 'std'),
                           ('mean_vtrue_t0', 'mean'),
                           ('mean_vtrue_t0', 'std')]].dropna()
        if len(cost_df) > 0:
            it_cost = cost_df.index.to_numpy()
            mean_cost = cost_df['cost', 'mean'].to_numpy()
            std_cost = cost_df['cost', 'std'].to_numpy()
            mean_vtrue_t0 = cost_df['mean_vtrue_t0', 'mean'].to_numpy()
            std_vtrue_t0 = cost_df['mean_vtrue_t0', 'std'].to_numpy()
            plot_hist(
                sav_name + 'cost_mean_std.pdf',
                (it_cost, it_cost),
                (mean_cost, mean_vtrue_t0),
                std_arr_list=(std_cost, std_vtrue_t0),
                lable_list=(r'$u_{\theta}$', '$u^*$'),
                yscal='linear',
            )


==> CodeAndFig_Revision/HJB2b/srun_socp1.sh <==
#!/bin/bash
#SBATCH -A cai_deepmartnet_0001 --gpus=1
module load gcc/11.2.0  
module load cuda/12.4.1-nsrijq7
export PYTHONUNBUFFERED=1
python runtask.py


==> CodeAndFig_Revision/HJB2b/srun_socp8.sh <==
#!/bin/bash
#SBATCH -A cai_deepmartnet_0001 --gpus=8
module load gcc/11.2.0  
module load cuda/12.4.1-nsrijq7
export PYTHONUNBUFFERED=1
python runtask.py


==> CodeAndFig_Revision/HJB2b/taskmaker.py <==
from itertools import product
from runtask import (get_config, sav_config, TASK_PATH, DEFAULT_CONFIG)


def maxit_default(dim_x):
    if dim_x < 1000:
        maxit = 2000
    elif dim_x < 5000:
        maxit = 4000
    else:
        maxit = 6000
    return maxit


def maxit_long(dim_x):
    if dim_x < 1000:
        maxit = 3000
    elif dim_x < 5000:
        maxit = 6000
    else:
        maxit = 9000
    return maxit


def batsz(dim_x):
    if dim_x < 1000:
        bsz = 256
    elif dim_x < 5000:
        bsz = 128
    else:
        bsz = 64
    return bsz


def lr(dim_x):
    if dim_x >= 1000:
        expo = 0.8
    else:
        expo = 0.5
    lr0_u = 3 * 1e-3 / dim_x**expo
    lr0_v = 3 * 1e-3 / dim_x**expo
    lr0_rho = 3 * 1e-2 / dim_x**expo
    return lr0_u, lr0_v, lr0_rho


def var_width(dim_x):
    if dim_x <= 100:
        wid = 5 * dim_x + 10
    elif dim_x <= 1000:
        wid = 2 * dim_x + 10
    else:
        wid = dim_x + 10
    return wid


def make_task(
    dimx_list,
    example_list,
    num_hidd=4,
    start_idx=0,
    maxit_func=None,
    width_func=var_width,
    repeat_time=1,
    compute_cost_gap=100,
):
    idx = start_idx
    tot_idx = start_idx - 1 + len(dimx_list) * len(example_list)
    length = len(str(tot_idx))

    if maxit_func is None:
        maxit_func = maxit_default

    for dimx, exmaple in product(dimx_list, example_list):
        bsz = batsz(dimx)
        wid = width_func(dimx)
        config = get_config(DEFAULT_CONFIG)
        config.set('Example', 'dim_x', str(dimx))
        config.set('Network', 'width_u', str(wid))
        config.set('Network', 'width_v', str(wid))
        config.set('Network', 'num_hidden_u', str(num_hidd))
        config.set('Network', 'num_hidden_v', str(num_hidd))

        config.set('Example', 'name', exmaple)
        config.set('Example', 'repeat_time', str(repeat_time))

        lr0_u, lr0_v, lr0_rho = lr(dimx)
        config.set('Optimizer', 'lr0_u', str(lr0_u))
        config.set('Optimizer', 'lr0_v', str(lr0_v))
        config.set('Optimizer', 'lr0_rho', str(lr0_rho))

        max_it = maxit_func(dimx)
        config.set('Training', 'max_iter', str(max_it))
        config.set('Training', 'batsize', str(bsz))
        idx_str = str(idx).zfill(length)
        sav_name = f'{idx_str}_{exmaple}_d{dimx}_w{wid}_h{num_hidd}'
        sav_config(config, f'{TASK_PATH}/{sav_name}')
        idx = idx + 1


def main():
    # maxit_func = maxit_long
    maxit_func = lambda _: 2000
    # maxit_func = maxit_default
    # maxit_func = lambda d: 600
    # width_func = lambda d: d + 10
    width_func = lambda d: 256
    num_hidd = 6

    repeat_time = 5
    dimx_list = [100]
    # exa_list = ['HJB1SingleX0']
    exa_list = [
        'HJB2bPba', 'HJB2bPbb', 'HJB2bPbc', 'HJB2bPbd', 'HJB2bPbe', 'HJB2bPbf',
        'HJB2bPbg'
        # 'HJB1ShiftTarget'
        # 'HJB2a',
        # 'HJB2b',
        # 'HJB2c'
    ]
    make_task(
        dimx_list,
        exa_list,
        num_hidd=num_hidd,
        maxit_func=maxit_func,
        width_func=width_func,
        repeat_time=repeat_time,
    )


if __name__ == "__main__":
    main()


==> CodeAndFig_Revision/HJB2b/test.py <==
import numpy as np
import matplotlib.pyplot as plt

def generate_curve(d, t_range, num_points):
    """
    生成 d 维空间中的曲线。
    t_range 是 t 的取值范围，形如 (t_min, t_max)。
    num_points 是生成的点数。
    """
    # 创建 t 的值
    t_values = np.linspace(t_range[0], t_range[1], num_points)
    
    # 初始化空的 `x` 数组，用于存储曲线的每一维的坐标
    x = np.zeros((num_points, d))
    
    # 根据函数 f(t) 计算每一维上的坐标
    for i in range(num_points):
        t = t_values[i]
        x[i, 0] = np.sin(t)  # 第一维：sin(t)
        if d > 1:
            x[i, 1] = np.cos(t)  # 第二维：cos(t)
        if d > 2:
            x[i, 2] = np.sin(2 * t)  # 第三维：sin(2t)
        # 可以为更高维度添加更多函数
        
    return t_values, x

# 生成三维空间中的曲线
d = 3
t_range = (0, 2 * np.pi)
num_points = 1000
t_values, x = generate_curve(d, t_range, num_points)

# 绘制曲线
fig = plt.figure()
ax = fig.add_subplot(111, projection='3d')
ax.plot(x[:, 0], x[:, 1], x[:, 2])

# 设置轴标题
ax.set_xlabel('X')
ax.set_ylabel('Y')
ax.set_zlabel('Z')

# 显示图形
plt.title('3D Curve in Space')
plt.show(block=True)


==> CodeAndFig_Revision/HJB2c/bak.py <==

# def plots_true(dim_x,
#                u_funcs,
#                labels,
#                sav_name,
#                x_range=(-1., 1.),
#                unit_ball=True,
#                nump=50):
#     xcoord_plot, x_tup = x_segs(dim_x,
#                                 x_range[0],
#                                 x_range[1],
#                                 unit_ball,
#                                 nump=nump)
#     savnam_tup = ('_1stcoord', '_diag')
#     u_list = [[u(x).cpu().numpy() for u in u_funcs] for x in x_tup]
#     u_max = np.nanmax(u_list)
#     u_min = np.nanmin(u_list)
#     ylim0 = min(0, u_min * 1.3)
#     ylim1 = max(0, u_max * 1.3)

#     for savnam, ufuncs_forx in zip(savnam_tup, u_list):
#         for ux, lab in zip(ufuncs_forx, labels):
#             plt.plot(
#                 xcoord_plot.cpu().numpy(),
#                 ux,
#                 label=lab,
#             )
#         plt.ylim(ylim0, ylim1)
#         plt.legend()
#         plt.savefig(sav_name + savnam + '.pdf')
#         plt.close()



def plot_meanstd_ofv(problem, vappr_list, sav_name):

    res_inte = problem.v_of_interest()
    if res_inte is None:
        return None

    s_coord = res_inte['s']
    v_true = res_inte['v_true']

    v_appr = torch.stack(vappr_list, dim=0).detach().cpu().numpy()[..., 0]
    mean_appr = v_appr.mean(0)
    std_appr = v_appr.std(0)
    s_coord = s_coord.detach().cpu().numpy()
    v_true = v_true[..., 0].detach().cpu().numpy()
    plt.plot(s_coord, v_true, label='True', color='red')
    plt.plot(s_coord, mean_appr, label='Predicted', color='royalblue')
    plt.fill_between(s_coord,
                     mean_appr - 2 * std_appr,
                     mean_appr + 2 * std_appr,
                     facecolor='royalblue',
                     alpha=0.5)
    plt.tight_layout()
    plt.legend()
    Path('/'.join(sav_name.split('/')[:-1])).mkdir(exist_ok=True)
    plt.savefig(f'{sav_name}s_v_meanstd.pdf')
    plt.close()

class SocMartNetPenalty(SocMartNetPia):

    def __init__(self,
                 *args,
                 lamb0=1.,
                 del_lamb=10,
                 max_lamb=1000.,
                 weight_vmean=torch.tensor(1.),
                 name='SOCMartNet-Peanlty',
                 **kwargs) -> None:
        super().__init__(*args, name=name, **kwargs)
        self.lamb = lamb0
        self.max_lamb = max_lamb
        self.del_lamb = del_lamb
        self.weight_vmean = weight_vmean

    def set_train_param(
        self,
        nets,
        optims,
        schs,
        max_iter,
        size_per_epoch,
        batsize_arr: list,
        log_gap=1,
        batsize_milstone=None,
        num_dt=10,
        step_uv=2,
        step_rho=1,
        use_ctr_xpath=True,
    ):
        self.num_dt = num_dt
        self.dt = (self.problem.te - self.problem.t0) / num_dt

        self.step_uv = step_uv
        self.step_rho = step_rho
        self.max_iter = max_iter
        self.use_ctr_xpath = use_ctr_xpath
        self.log_gap = log_gap
        self.set_size(size_per_epoch, batsize_arr, batsize_milstone)
        self.set_nn_opt_sch(nets, optims, schs)

    def delta_m(self):
        u_path = self.unn(self.t_path, self.xt_bat)
        v_path = self.vnn(self.t_path, self.xt_bat)
        c_path = self.problem.f(self.t_path, self.xt_bat, u_path)

        t_next, x_next = self.xt_1step_sys(self.t_path,
                                           self.xt_bat,
                                           u_path,
                                           x_next=self.xtsysoff_bat)
        v_next0 = self.vnn(t_next[:-1], x_next[:-1])
        v_te = self.problem.v_term(x_next[-1:])
        v_next = torch.cat((v_next0, v_te), dim=0)

        deltam = ((v_next - v_path) / self.dt + c_path)
        return deltam, v_path

    def updata_lamb(self, mart_loss):
        mod_martloss = max(0., mart_loss.detach())
        next_lamb = self.lamb + self.del_lamb * mod_martloss
        self.lamb = min(self.max_lamb, next_lamb)

    def train_uv(self):
        with torch.no_grad():
            rho_bat = self.rhonn(self.t_path, self.xt_bat)
        for _ in range(self.step_uv):
            deltam, v_path = self.delta_m()
            mart_loss = self.loss_mart(deltam, rho_bat)
            ctr_loss = self.loss_ctr(v_path)

            loss_tot = self.weight_vmean * ctr_loss + self.lamb * mart_loss
            loss_tot.backward()
            self.updata_lamb(mart_loss)
            self.dsec_setp()
        return mart_loss, ctr_loss



class SocMartNet(object):

    def __init__(self,
                 socp,
                 use_dist=False,
                 name='SOCMartNet',
                 rank: int = 0) -> None:
        self.name = name
        self.problem = socp
        self.require_unn = True
        self.error_func = socp.produce_errorfunc()

        self.path_idx = None
        self.xt_path = None
        self.hist_dict = None

        self.use_dist = use_dist
        if use_dist is True:
            self.world_size = dist.get_world_size()
        else:
            self.world_size = 1
        self.rank = rank

        self.epoch = 0.
        self.hist_keys = ('it', 'epoch', 'rt', 'v_mean', 'mart_loss', 'error')

    def xt_1step_from_u(self, t, x, u, xsgm=None):
        dt = self.dt
        t_next = t + dt
        if xsgm is None:
            dwt = torch.normal(mean=0.,
                               std=torch.sqrt(self.dt),
                               size=x.shape,
                               device=self.rank)
            x_next = x + self.problem.sgm_diag_ctr(t, x, u) * dwt
        else:  # 离线计算
            x_next = xsgm
        x_next = x_next + self.problem.mu_ctr(t, x, u) * dt
        return t_next, x_next

    def xtctr_1step(self, t, x):
        return self.xt_1step_from_u(t, x, self.unn(t, x))

    def xt_1step(self, t, x):
        dt = self.dt
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(self.dt),
                           size=x.shape,
                           device=self.rank)
        t_next = t + dt
        x_next = x + self.problem.mu(t, x) * dt + self.problem.sgm_diag(
            t, x) * dwt
        return t_next, x_next

    def gen_xtpath(self):
        if self.x0 is None:
            x0 = self.problem.x0_points(self.size_per_epoch)
            self.x0 = x0[torch.randperm(self.size_per_epoch)]
        if self.use_ctr_xpath is True:
            xt1step = self.xtctr_1step
        else:
            xt1step = self.xt_1step

        xtn = self.x0
        xt_list = [xtn]
        with torch.no_grad():
            for tn in self.t_path[:-1]:
                xtn = xt1step(tn, xtn)[1]
                xt_list.append(xtn)

        # xt: [time, path, self]
        xt_path = torch.stack(xt_list, dim=0)
        if self.problem.h_depends_on_vxx is False:
            xsgm_path = self.gen_xsgm_path(self.t_path, xt_path)
            print(
                f'Rank {self.rank}: new (X, X + Sigma*dW) paths have been generated.'
            )
        else:
            xsgm_path = None
            print(f'Rank {self.rank}: new X paths have been generated.')
        return xt_path, xsgm_path

    def gen_xsgm_path(self, t_path, xt_path):
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(self.dt),
                           size=xt_path.shape,
                           device=self.rank)
        sgmt_path = self.problem.sgm_diag_ctr(t_path, xt_path, None) * dwt
        return xt_path + sgmt_path

    def set_xtbat(self, bat_size):

        if self.path_idx is None:
            self.path_idx = torch.arange(self.size_per_epoch)
        if self.xt_path is None:
            self.xt_path, self.xsgm_path = self.gen_xtpath()

        bat_idx = self.path_idx[:bat_size]
        self.xt_bat = self.xt_path[:, bat_idx]
        if self.xsgm_path is not None:
            self.xsgm_bat = self.xsgm_path[:, bat_idx]
        else:
            self.xsgm_bat = None

        self.epoch += min(bat_size / self.size_per_epoch, 1.)
        remain_size = self.size_per_epoch - self.path_idx[0]
        # if the epoch has been finished:
        if remain_size <= bat_size:
            self.xt_path = None
            self.xsgm_path = None
            self.path_idx = None
        else:
            self.path_idx = self.path_idx.roll(-bat_size)

    def log_hist(self, hist_vals):
        hist_keys = self.hist_keys
        if self.hist_dict is None:
            self.hist_dict = {k: [v] for k, v in zip(hist_keys, hist_vals)}
        else:
            for k, v in zip(hist_keys, hist_vals):
                self.hist_dict[k].append(v)

    def updata_lamb(self, mart_loss):
        mod_martloss = max(0., mart_loss.detach())
        next_lamb = self.lamb + self.del_lamb * mod_martloss
        self.lamb = min(self.max_lamb, next_lamb)

    def v_1step(self, ut_bat):
        t_next, x_next = self.xt_1step_from_u(self.t_path,
                                              self.xt_bat,
                                              ut_bat,
                                              xsgm=self.xsgm_bat)

        v_next0 = self.vnn(t_next[:-1], x_next[:-1])
        v_te = self.problem.v_term(x_next[-1:])
        v_next = torch.cat((v_next0, v_te), dim=0)
        return v_next

    def delta_m(self):
        u_path = self.unn(self.t_path, self.xt_bat)
        v_path = self.vnn(self.t_path, self.xt_bat)
        c_path = self.problem.c(self.t_path, self.xt_bat, u_path)

        t_next, x_next = self.xt_1step_from_u(self.t_path,
                                              self.xt_bat,
                                              u_path,
                                              xsgm=self.xsgm_bat)
        v_next0 = self.vnn(t_next[:-1], x_next[:-1])
        v_te = self.problem.v_term(x_next[-1:])
        v_next = torch.cat((v_next0, v_te), dim=0)

        deltam = ((v_next - v_path) / self.dt + c_path)
        return deltam, v_path

    def loss_mart(self, deltam, rho):
        rd = (rho * deltam).mean([0, 1])
        rd_mdt = rd.detach()
        if self.use_dist is True:
            dist.all_reduce(rd_mdt)
            rd_mdt = rd_mdt / self.world_size
        # Correct the bias caused by DDP
        loss_val = (rd_mdt * rd).mean() / 2
        return loss_val

    def loss_ctr(self, ctr_bat):
        ctr_loss = ctr_bat.mean()
        return ctr_loss

    def train_uv(self):
        with torch.no_grad():
            rho_bat = self.rhonn(self.t_path, self.xt_bat)
        for _ in range(self.step_uv):
            deltam, v_path = self.delta_m()
            mart_loss = self.loss_mart(deltam, rho_bat)
            ctr_loss = self.loss_ctr(v_path)

            loss_tot = self.weight_vmean * ctr_loss + self.lamb * mart_loss
            loss_tot.backward()
            self.updata_lamb(mart_loss)
            self.dsec_setp()
        return mart_loss, ctr_loss

    def train_rho(self):
        with torch.no_grad():
            deltam = self.delta_m()[0]
        for _ in range(self.step_rho):
            rho_bat = self.rhonn(self.t_path, self.xt_bat)
            loss_test = -self.loss_mart(deltam, rho_bat)
            loss_test.backward()
            self.optim_rho.step()
            self.optim_rho.zero_grad()

    def set_size(self, size_per_epoch, batsize_arr, batsize_milstone):
        if self.use_dist is True:
            batsize_arr = [int(siz / self.world_size) for siz in batsize_arr]
            size_per_epoch = int(size_per_epoch / self.world_size)
        if size_per_epoch < max(batsize_arr):
            size_per_epoch = max(batsize_arr)
            warn(
                f"size_per_epoch is changed to {size_per_epoch} on rank {self.rank}, since it should be no less than max(batsize_arr) = {max(batsize_arr)}. "
            )
        # ensure batsize >= 2
        batsize_arr = [max(2, sz) for sz in batsize_arr]

        self.batsize_arr = batsize_arr
        self.size_per_epoch = size_per_epoch

        if batsize_milstone is None:
            batsize_milstone = []
        self.batsize_milstone = batsize_milstone + [self.max_iter + 1]
        return None

    def get_batsize(self, it):
        if it == 0:
            self.bat_stage = 0
        if it >= self.batsize_milstone[self.bat_stage]:
            self.bat_stage += 1
        bat_size = self.batsize_arr[self.bat_stage]
        return bat_size

    def set_tpath(self):
        t_path = torch.linspace(self.problem.t0, self.problem.te,
                                self.num_dt + 1)
        self.t_path = t_path[:-1].unsqueeze(-1).unsqueeze(-1)
        self.tnext_path = t_path[1:].unsqueeze(-1).unsqueeze(-1)

    def set_nntrain(self):
        self.unn.train()
        self.vnn.train()
        self.rhonn.train()

    def set_nneval(self):
        self.unn.eval()
        self.vnn.eval()
        self.rhonn.eval()

    def dsec_setp(self):
        self.optim_u.step()
        self.optim_v.step()
        self.optim_u.zero_grad()
        self.optim_v.zero_grad()

    def sch_step(self):
        self.sch_u.step()
        self.sch_v.step()
        self.sch_rho.step()

    def set_nn_opt_sch(self, nets, optims, schs):
        self.unn, self.vnn, self.rhonn = nets
        self.optim_u, self.optim_v, self.optim_rho = optims
        self.sch_u, self.sch_v, self.sch_rho = schs

    def set_train_param(
            self,
            nets,
            optims,
            schs,
            max_iter,
            size_per_epoch,
            batsize_arr: list,
            lamb0=1.,
            log_gap=1,
            batsize_milstone=None,
            num_dt=10,
            step_uv=2,
            step_rho=1,
            del_lamb=10,
            max_lamb=1000.,
            use_ctr_xpath=True,
            weight_vmean=torch.tensor(1.),
    ):
        self.num_dt = num_dt
        self.dt = (self.problem.te - self.problem.t0) / num_dt
        self.lamb = lamb0
        self.max_lamb = max_lamb
        self.del_lamb = del_lamb
        self.step_uv = step_uv
        self.step_rho = step_rho
        self.max_iter = max_iter
        self.use_ctr_xpath = use_ctr_xpath
        self.weight_vmean = weight_vmean
        self.x0 = None
        self.log_gap = log_gap
        self.set_size(size_per_epoch, batsize_arr, batsize_milstone)
        self.set_nn_opt_sch(nets, optims, schs)

    def train(self):
        rt0 = time.time()
        self.set_tpath()
        self.set_nntrain()
        for it in range(self.max_iter + 1):
            bat_size = self.get_batsize(it)
            self.set_xtbat(bat_size)
            mart_loss, ctr_loss = self.train_uv()
            self.train_rho()
            self.sch_step()

            if it % self.log_gap == 0:
                with torch.no_grad():
                    error = self.error_func(self.vnn)
                rt = time.time() - rt0
                hist_vals = (
                    it,
                    self.epoch,
                    rt,
                    ctr_loss.item(),
                    mart_loss.item(),
                    error.item(),
                )
                self.log_hist(hist_vals)
                lr = self.optim_v.param_groups[0]['lr']
                print(
                    f"rank: {self.rank}\niter step: [{it}/{self.max_iter}], rt: {rt:.2f}, epoch: {self.epoch:.2f},\nbat_size: {bat_size}, lr: {lr:.5}, lambda: {self.lamb:.5},\nloss_mart: {mart_loss.item():.5}, ctr_loss: {ctr_loss.item():.5},\nerror: {error:.5}\n"
                )
        self.set_nneval()

    def v_next(self, t_next, x_next):
        v_next0 = self.vnn(t_next[:-1], x_next[:-1])
        v_te = self.problem.v_term(x_next[-1:])
        v_next = torch.cat((v_next0, v_te), dim=0)
        return v_next

    def delta_m(self):
        u_path = self.unn(self.t_path, self.xt_bat)
        v_path = self.vnn(self.t_path, self.xt_bat)
        c_path = self.problem.c(self.t_path, self.xt_bat, u_path)
        t_next, x_next = self.xt_1step_from_u(self.t_path,
                                              self.xt_bat,
                                              u_path,
                                              xsgm=self.xsgm_bat)

        vnext_ud = self.v_next(t_next, x_next.detach())
        deltam_ud = (vnext_ud - v_path) / self.dt + c_path.detach()

        with torch.no_grad():
            vnext_vd = self.v_next(t_next, x_next)
        deltam_vd = (vnext_vd - v_path.detach()) / self.dt + c_path
        return deltam_ud, deltam_vd

    def train_uv(self):
        with torch.no_grad():
            rho_bat = self.rhonn(self.t_path, self.xt_bat)
        for _ in range(self.step_uv):
            deltam_ud, deltam_vd = self.delta_m()
            mart_loss = self.loss_mart(deltam_ud, rho_bat)
            ctr_loss = self.loss_ctr(deltam_vd)
            loss_tot = ctr_loss + mart_loss
            loss_tot.backward()
            self.updata_lamb(mart_loss)
            self.dsec_setp()
        return mart_loss, ctr_loss


class FromDBDP(PDE):
    '''
    This example is a modified version of an example from subsection 5.2 in
        Deep backward schemes for high-dimensional nonlinear PDEs
        by Côme Huré, Huyên Pham and Xavier Warin;
        Math. Comp. 89 (2020), 1547-1579
        DOI: https://doi.org/10.1090/mcom/3514
        Published electronically: January 31, 2020
    '''

    def __init__(self, dim_x, t0=0., te=1.) -> None:
        super().__init__(dim_x, t0=t0, te=te)
        self.dim_w = dim_x
        self.name = 'ExampleFromDBDP'

        self.update_musys = True
        self.update_sgmsys = True
        self.update_f = False
        self.unitball = True

        self.delta = 1.
        self.one2dimx = torch.arange(1., dim_x + 1)

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.full_like(x, self.dim_x**(-0.5)) * dw

    def mu_sys(self, _t, x, v):
        return v * torch.full_like(x, 0.5 / self.dim_x)

    def sgm_sys(self, _t, x, v, dw):
        return self.delta * (2 + v) * torch.ones_like(x) * dw

    def v(self, t, x):
        x_isneg = torch.heaviside(-x, torch.tensor(0.)).detach()
        x_ispos = 1 - x_isneg
        bar_sin = (torch.sin(x) * x_isneg).mean(-1, keepdim=True)
        bar_x = (x * x_ispos).mean(-1, keepdim=True)
        sum_ix = (self.one2dimx * x).sum(-1, keepdim=True)
        cos_sumix = torch.cos(sum_ix)
        y = (self.te - t) * (bar_sin + bar_x) + cos_sumix
        return y

    def v_term(self, x):
        return self.v(self.te, x)

    def f(self, t, x, _v):
        dv_val = self.d_v(t, x)
        return -dv_val

    def d_v(self, t, x):
        x_isneg = torch.heaviside(-x, torch.tensor(0.)).detach()
        x_ispos = 1 - x_isneg
        bar_sin = (torch.sin(x) * x_isneg).mean(-1, keepdim=True)
        bar_cos = (torch.cos(x) * x_isneg).mean(-1, keepdim=True)
        bar_x = (x * x_ispos).mean(-1, keepdim=True)
        bar_xispos = x_ispos.mean(-1, keepdim=True)
        bar_i = (self.dim_x + 1) / 2
        bar_i2 = self.one2dimx.pow(2).mean(-1, keepdim=True)
        sum_ix = (self.one2dimx * x).sum(-1, keepdim=True)
        cos_sumix = torch.cos(sum_ix)
        sin_sumix = torch.sin(sum_ix)

        te_negt = self.te - t
        v = te_negt * (bar_sin + bar_x) + cos_sumix
        dt_v = -bar_sin - bar_xispos
        dx_v = te_negt * bar_cos + bar_xispos - bar_i * sin_sumix
        dxx_v = -te_negt * bar_sin - bar_i2 * cos_sumix
        diffu_v = (self.delta * (2 + v)).pow(2) * dxx_v
        dv_val = dt_v + 0.5 * (v * dx_v + diffu_v)
        return dv_val


==> CodeAndFig_Revision/HJB2c/examples.py <==
# Some examples of PDE and SOCP
import torch.distributed as dist

import matplotlib.pyplot as plt
import torch
from pathlib import Path
import numpy as np


def e1_points(dim_x, num_points, radius):
    s_coord = torch.linspace(-radius, radius, num_points)
    e_1stcoord = torch.zeros([dim_x])
    e_1stcoord[0] = 1.
    xe1 = torch.outer(s_coord, e_1stcoord)
    return s_coord, xe1


def origin_point(dim_x, num_points, _radius):
    s_coord = torch.zeros([num_points])
    x = torch.zeros([num_points, dim_x])
    return s_coord, x


def diag_points(dim_x, num_points, radius):
    e_diag = torch.full((dim_x, ), 1.)
    s_coord = torch.linspace(-radius, radius, num_points)
    xdiag = torch.outer(s_coord, e_diag)
    return s_coord, xdiag


def manifold_points(dim_x, num_points, radius):
    s_coord = torch.linspace(-radius, radius, num_points)
    e_vec = torch.arange(1, dim_x + 1)
    x_diag = torch.outer(s_coord, torch.sign(torch.sin(e_vec)))
    x = x_diag + torch.cos(e_vec + s_coord.unsqueeze(-1) * torch.pi)
    return s_coord, x


def plot_on_coord(coord, v_true, v_approx, sav_name, labels=None, ylim=None):
    if labels is None:
        labels = ['True', 'Predicted']
    plt.plot(coord, v_true, label=labels[0], color='blue')
    plt.scatter(coord, v_approx, label=labels[1], color='red')
    if ylim is not None:
        plt.ylim(*ylim)
    plt.legend()
    Path('/'.join(sav_name.split('/')[:-1])).mkdir(exist_ok=True, parents=True)
    plt.savefig(sav_name)
    plt.close()


class PDE(object):
    name = 'Default_PDE_Name'
    x0_sets = {'diag': diag_points, 'manifold': manifold_points}
    single_x0 = False
    update_musys = True
    update_sgmsys = True
    update_f = True
    x0pil_scale = 1.
    x0test_scale = 1.

    def __init__(self, dim_x, t0=0., te=1., use_dist=False) -> None:
        self.dim_x = dim_x
        self.dim_w = dim_x

        if isinstance(t0, float):
            t0 = torch.tensor(t0)
        if isinstance(te, float):
            te = torch.tensor(te)
        self.t0 = t0
        self.te = te

        self.use_dist = use_dist
        if use_dist is True:
            self.world_size = dist.get_world_size()
        else:
            self.world_size = 1

    def mu_pil(self, _t, _x):
        raise NotImplementedError

    def sgm_pil(self, _t, _x, _dw):
        raise NotImplementedError

    def mu_sys(self, _t, _x, _k):
        raise NotImplementedError

    def sgm_sys(self, _t, _x, _k, _dw):
        raise NotImplementedError

    def f(self, _t, _x, _v):
        raise NotImplementedError

    def v(self, _t, _x):
        raise NotImplementedError

    def v_term(self, _x):
        raise NotImplementedError

    def x0_points(self, num_points, test=False):
        if test is False:
            x0_scale = self.x0pil_scale
        else:
            x0_scale = self.x0test_scale
        args = (self.dim_x, num_points // len(self.x0_sets), x0_scale)
        x0 = torch.concatenate(
            [x0f(*args)[1] for x0f in self.x0_sets.values()], dim=0)
        return x0

    def produce_logfunc(self, v_approx, num_testpoint=1000):
        print("Computing Reference Solution...\n")
        t0 = self.t0.unsqueeze(-1)
        x_test = self.x0_points(num_testpoint, test=True)
        vtrue_ontest = self.v(t0, x_test)
        vtrue_ontest_l1 = torch.abs(vtrue_ontest).mean()
        vtrue_ontest_linf = torch.abs(vtrue_ontest).max()
        print("Done.")

        def log_func(_it: int):
            err = v_approx(t0, x_test) - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            linf_err = abs_err.max() / vtrue_ontest_linf
            log = {
                'rel_l1err': l1err.item(),
                'rel_linferr': linf_err.item(),
            }
            return log

        return log_func

    def plot_res(self, v_approx, sav_path, grid_points=50):
        t0 = self.t0.unsqueeze(-1)
        args = (self.dim_x, grid_points, self.x0test_scale)
        x0_names = list(self.x0_sets.keys())
        coords, x0s = zip(*[x0f(*args) for x0f in self.x0_sets.values()])

        vtrue_list = [self.v(t0, x).cpu().numpy() for x in x0s]
        vapprox_list = [v_approx(t0, x).detach().cpu().numpy() for x in x0s]
        u_max = np.nanmax([vtrue_list, vapprox_list])
        u_min = np.nanmin([vtrue_list, vapprox_list])

        if u_max - u_min < 1.:
            shift = 1 - (u_max - u_min)
            u_min = u_min - shift / 2
            u_max = u_max + shift / 2
        edge = 0.2 * (u_max - u_min)

        for i in range(len(coords)):
            plot_on_coord(
                coords[i].cpu().numpy(),
                vtrue_list[i],
                vapprox_list[i],
                sav_path + x0_names[i] + '.pdf',
                ylim=(min(0, u_min - edge), max(0, u_max + edge)),
            )


class HJB(PDE):
    name = 'Default_HJB_equation'
    compute_cost_gap = None

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.dim_u = None

    def gen_xpath(self, x0, num_dt, u_func):

        dt = (self.te - self.t0) / num_dt
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(dt),
                           size=(num_dt, x0.shape[-2], self.dim_w),
                           device=x0.device)

        t = [self.t0.unsqueeze(-1)]
        ut = []
        xt = [x0]
        for n in range(num_dt):
            tn = t[n]
            xtn = xt[n]
            utn = u_func(tn, xtn)
            mu_tn = self.mu_sys(tn, xtn, utn)
            sgm_dwtn = self.sgm_sys(tn, xtn, utn, dwt[n])
            t.append(tn + dt)
            xt.append(xtn + mu_tn * dt + sgm_dwtn)
            ut.append(utn)
        t = torch.stack(t, dim=0)
        xt = torch.stack(xt, dim=0)
        ut = torch.stack(ut, dim=0)
        # xt: [time, path, dim of x]
        return t, xt, ut

    def comput_cost(self, x0, u_func, num_dt=100):
        t, xt, ut = self.gen_xpath(x0, num_dt, u_func)
        f_val = self.f(t[:-1], xt[:-1], ut)
        run_cost = f_val.mean([0, 1]) * (self.te - self.t0)
        term_cost = self.v_term(xt[-1]).mean(0)
        cost = run_cost + term_cost

        if self.use_dist is True:
            dist.all_reduce(cost)
            cost = cost / self.world_size
        return cost

    def compute_cost_onpoints(self,
                              x0,
                              u_approx,
                              num_dt=100,
                              num_cost_path=64):
        # x0: [points, x]
        cost_list = []
        for x0i in x0:
            x0i_mc = torch.ones([num_cost_path, 1]) * x0i
            cost_x0i = self.comput_cost(x0i_mc, u_approx, num_dt=num_dt)
            cost_list.append(cost_x0i)
        cost_onpoints = torch.stack(cost_list, dim=0)
        return cost_onpoints

    def produce_logfunc(self,
                        v_approx,
                        u_approx,
                        num_testpoint=1000,
                        num_cost_path=64):
        print("Computing Reference Solution...\n")
        t0 = self.t0.unsqueeze(-1)
        x0_cost = self.x0_points(num_cost_path, test=True)
        x0_value = self.x0_points(num_testpoint, test=True)
        vtrue_ontest = self.v(t0, x0_value)
        mean_vtrue_t0 = vtrue_ontest.mean()

        vtrue_ontest_l1 = torch.abs(vtrue_ontest).mean()
        vtrue_ontest_linf = torch.abs(vtrue_ontest).max()
        print("Done.")

        def log_func(it: int):
            with torch.no_grad():
                err = v_approx(t0, x0_value) - vtrue_ontest
                abs_err = torch.abs(err)
                l1err = abs_err.mean() / vtrue_ontest_l1
                linf_err = abs_err.max() / vtrue_ontest_linf

            if (self.compute_cost_gap is None) or \
                (it % self.compute_cost_gap != 0):
                cost = None
            else:
                with torch.no_grad():
                    cost = self.comput_cost(x0_cost, u_approx).item()

            log = {
                'rel_l1err': l1err.item(),
                'rel_linferr': linf_err.item(),
                'mean_vtrue_t0': mean_vtrue_t0.item(),
                'cost': cost
            }
            return log

        return log_func


class HJB0(HJB):
    name = 'HJB_Example0'
    update_musys = True
    update_sgmsys = False
    update_f = True
    nsamp_mc = 10**6

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x
        self.dim_u = dim_x

        self.b_val = torch.tensor(1.)
        self.delta0 = torch.tensor(1 / 4)

    def mu_sys(self, _t, _x, k):
        return self.b_val + 2 * k

    def sgm_sys(self, _t, x, _k, dw):
        c_sgm = self.delta0 * torch.tensor(2.).pow(0.5)
        return torch.full_like(x, c_sgm) * dw

    def mu_pil(self, _t, x):
        return torch.full_like(x, self.b_val)

    def sgm_pil(self, _t, x, dw):
        c_sgm = self.delta0 * torch.tensor(2.).pow(0.5)
        return torch.full_like(x, c_sgm) * dw

    def g(self, x):
        x = x - self.b_val
        return torch.log(0.5 * (1 + (x**2).sum(-1, keepdim=True)))

    def v_term(self, x):
        return self.g(x)

    def f(self, _t, _x, k):
        return self.delta0.pow(-2) * k.pow(2).sum(-1, keepdims=True)

    def v_for_chunk(self, t, x):
        c_sgm = self.delta0 * torch.tensor(2.).pow(0.5)
        std_dw = c_sgm * (self.te - t.squeeze(-1)).pow(0.5)
        chunksize = min(max(int(10**7 / self.dim_w), 1), self.nsamp_mc)
        nchunk_mc = int(self.nsamp_mc // chunksize) + 1
        x_bdt = x + self.b_val * (self.te - t)
        expa_exp_list = []
        # Compute the expectation of exp(-g(x_bdt + dw_tte))
        for _ in range(nchunk_mc):
            rand_mc = torch.normal(torch.zeros([chunksize, self.dim_w]),
                                   std=1.)
            # dw_tte: [t 的轴, MC样本, 自身]
            dw_tte = torch.einsum('..., ij -> ...ij', std_dw, rand_mc)
            expa_exp_list.append(
                torch.exp(-self.g(x_bdt.unsqueeze(-2) + dw_tte)).mean(-2))
        expa_exp = torch.stack(expa_exp_list).mean(0)
        return -torch.log(expa_exp)

    def v(self, t, x, chunk_size=None):
        # x: [time step, batch, x], or [batch, x]
        # the shape of t should admit the validity of t + x

        if chunk_size is None:
            chunk_size = min(100, int(1000 / self.dim_w**2) + 1)

        assert (t.ndim == 1) or (t.ndim == x.ndim)
        assert x.ndim >= 2

        t_expand = t.expand_as(x[..., :1]).contiguous()
        num_points = x.shape[0]
        chunk_size = min(num_points, chunk_size)

        uval_list = []
        ch_num = num_points // chunk_size
        idx_bat = 0
        for _ in range(ch_num):
            t_bat = t_expand[..., idx_bat:idx_bat + chunk_size, :]
            x_bat = x[..., idx_bat:idx_bat + chunk_size, :]
            uval_list.append(self.v_for_chunk(t_bat, x_bat))
            idx_bat += chunk_size
        if num_points % chunk_size > 0:
            t_last = t_expand[..., idx_bat:, :]
            x_last = x[..., idx_bat:, :]
            uval_list.append(self.v_for_chunk(t_last, x_last))
        return torch.concatenate(uval_list, dim=-2)


class HJB0a(HJB0):
    name = 'HJB_Example0a'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.5)


class HJB0b(HJB0):
    name = 'HJB_Example0b'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.1)


class HJB0c(HJB0):
    name = 'HJB_Example0c'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.05)


class HJB1(HJB0):
    '''
    This example is modified from Section 3.1 of
        Bachouch, A., Huré, C., Langrené, N. et al. Deep Neural Networks Algorithms for Stochastic Control Problems on Finite Horizon: Numerical Applications. Methodol Comput Appl Probab 24, 143-178 (2022).
    and Section 4.3 of
        Weinan E, Han J, Jentzen A (2017) Deep learning-based numerical methods for high-dimensional parabolic partial differential equations and backward stochastic differential equations.
        In: Communications in mathematics and statistics 5, vol 5, pp 349-380.
    '''
    name = 'HJB_Example1'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.b_val = torch.tensor(0.)
        self.delta0 = torch.tensor(1.)


class HJB1SingleX0(HJB1):
    name = 'HJB_Example1SingleX0'
    x0_sets = {'x0': origin_point}
    single_x0 = True

    def plot_res(self, *args, **kwargs):
        pass


class HJB1ShiftTarget(HJB1):
    """
    This example is inspired by section 4.2.3 of 
    @article {MR4793480,
    AUTHOR = {Li, Xingjian and Verma, Deepanshu and Ruthotto, Lars},
     TITLE = {A neural network approach for stochastic optimal control},
   JOURNAL = {SIAM J. Sci. Comput.},
  FJOURNAL = {SIAM Journal on Scientific Computing},
    VOLUME = {46},
      YEAR = {2024},
    NUMBER = {5},
     PAGES = {C535--C556},
      ISSN = {1064-8275,1095-7197},
   MRCLASS = {65M70 (35F21 49K45 49L20 68T07 93-08 93E20)},
  MRNUMBER = {4793480},
       DOI = {10.1137/23M155832X},
       URL = {https://doi.org/10.1137/23M155832X},
}
    """
    name = 'HJB_ShiftTarget'
    x0_sets = {'diag': diag_points}
    single_x0 = False
    coeff_g = 1.
    compute_cost_gap = 1

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self._target = torch.full((self.dim_x, ), 3.)
        self.b_val = torch.tensor(0.)
        self.delta0 = torch.tensor(0.1)

    def _inner_g(self, x):
        delta_x = x - self._target
        return ((delta_x**2).mean(-1, keepdim=True))

    def g(self, x):
        # return self.coeff_g * torch.log(self._inner_g(x))
        return self.coeff_g * self._inner_g(x)


class HJB2(HJB0):
    name = 'HJB_Example2'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.b_val = torch.tensor(1.)
        self.delta0 = torch.tensor(0.1)
        self.delcpi = 0.3 / torch.pi

    def g(self, x):
        x = x - self.b_val
        return (torch.sin(x - torch.pi / 2) +
                torch.sin(1 / (self.delcpi + x.pow(2)))).mean(-1, keepdim=True)


class HJB2a(HJB2):
    name = 'HJB_Example2a'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.5)


class HJB2b(HJB2):
    name = 'HJB_Example2b'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.2)


class HJB2c(HJB2):
    name = 'HJB_Example2c'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.1)


class HJB2bPba(HJB2b):
    c_purb = 2.0
    name = 'HJB_Example2bPba'
    x0_sets = {'diag': diag_points}

    def f(self, _t, _x, k):
        f_val = self.delta0.pow(-2) * k.pow(2).sum(-1, keepdims=True)
        purb = self.c_purb * torch.sin(k.sum(-1, keepdims=True))
        return f_val + purb


class HJB2bPbb(HJB2bPba):
    c_purb = 1.0
    name = 'HJB_Example2bPbb'


class HJB2bPbc(HJB2bPba):
    c_purb = 1 / 2
    name = 'HJB_Example2bPbc'


class HJB2bPbd(HJB2bPba):
    c_purb = 1 / 4
    name = 'HJB_Example2bPbd'


class HJB2bPbe(HJB2bPba):
    c_purb = 1 / 8
    name = 'HJB_Example2bPbe'


class HJB2bPbf(HJB2bPba):
    c_purb = 1 / 18
    name = 'HJB_Example2bPbf'


class HJB2bPbg(HJB2bPba):
    c_purb = 1 / 32
    name = 'HJB_Example2bPbg'


class Counter(PDE):
    name = 'Counter_Example'
    update_musys = False
    update_sgmsys = False
    update_f = False

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.ones_like(x) * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, x, _v, dw):
        return torch.ones_like(x) * dw

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, _v):
        dt_u = torch.cos(t + x).mean(-1, keepdim=True)
        dxx_u = -torch.sin(t + x).mean(-1, keepdim=True)
        return -dt_u - 0.5 * dxx_u

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)


class LinearSin(PDE):
    name = 'Linear_Sinx'
    update_musys = False
    update_sgmsys = False
    update_f = True

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x
        self.x_scale = torch.pi / 2

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.ones_like(x) * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, x, _v, dw):
        return torch.ones_like(x) * dw

    def v_term(self, x):
        y = torch.sin(self.te + self.x_scale * x).mean(-1, keepdim=True)
        return 1. + y

    def f(self, t, x, v):
        v_t = torch.cos(t + self.x_scale * x).mean(-1, keepdim=True)
        return -v_t + (0.5 * self.x_scale**2) * (v - 1.)

    def v(self, t, x):
        y = torch.sin(t + self.x_scale * x).mean(-1, keepdim=True)
        return 1. + y


class AllenCahn(PDE):
    '''
    This example is taken from Eq. [15] in
        J. Han, A. Jentzen, W. E, Solving high-dimensional partial differential equations using deep learning, Proc. Natl. Acad. Sci. U.S.A. 115 (34) 8505-8510, (2018).
    '''
    name = 'Allen-Cahn-equation'
    update_musys = False
    update_sgmsys = False
    update_f = True

    def __init__(self, dim_x, t0=0., te=0.3, use_dist=False) -> None:
        super().__init__(dim_x, t0=t0, te=te, use_dist=use_dist)
        self.dim_w = dim_x

        if dim_x != 100:
            raise ValueError(
                f"Only dim_x = 100 is available for this example.")
        if t0 != 0.:
            raise ValueError(f"Only t_0 = 0 is available for this example.")

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.full_like(x, 2**(0.5)) * dw

    def mu_sys(self, t, x, _v):
        return self.mu_pil(t, x)

    def sgm_sys(self, t, x, _v, dw):
        return self.sgm_pil(t, x, dw)

    def v_term(self, x):
        y = 1 / (2 + 0.4 * x.pow(2).sum(-1, keepdims=True))
        return y

    def f(self, _t, _x, v):
        return v - v.pow(3)

    def x0_points(self, num_points):
        x0 = torch.zeros((num_points, self.dim_x))
        # x0 = torch.normal(x0, 0.1)
        return x0

    def produce_logfunc(self, v_approx, num_testpoint=None):
        v_val = torch.tensor((0.0528, ))
        x_test = torch.zeros((self.dim_x, ))
        v_val_l1 = torch.abs(v_val).mean()

        def log_func(_it: int):
            vpred = v_approx(self.t0.unsqueeze(-1), x_test)
            err = vpred - v_val
            l1err = torch.abs(err).mean() / v_val_l1
            log = {
                'rel_l1err_ontest': l1err.item(),
                'vpred_x0': vpred.item(),
                'vtrue_x0': v_val.item(),
            }
            return log

        return log_func

    def plot_res(self, _v_approx, _sav_path):
        return None


class BSE(PDE):
    '''
    This example is taken from Eq. [11] in
        J. Han, A. Jentzen, W. E, Solving high-dimensional partial differential equations using deep learning, Proc. Natl. Acad. Sci. U.S.A. 115 (34) 8505-8510, (2018).
    '''
    name = 'Black-Scholes-equation'
    update_musys = False
    update_sgmsys = False
    update_f = True

    def __init__(self, dim_x, t0=0., **kwargs) -> None:
        super().__init__(dim_x, t0=t0, **kwargs)
        self.dim_w = dim_x

        if t0 != 0.:
            raise ValueError(f"Only t_0 = 0 is available for this example.")

        self.bar_mu = 0.02
        self.bar_sgm = 0.2
        self.delta = 2 / 3
        self.r = 0.02

        if dim_x == 100:
            self.vh = 50.
            self.vl = 70.
            self.v0 = torch.tensor((60.781, ))
        elif dim_x == 1:
            self.vh = 50.
            self.vl = 120.
            self.v0 = torch.tensor((97.705, ))
        else:
            assert dim_x in (1, 100)

        self.relu6 = torch.nn.ReLU6()

    def mu_pil(self, _t, x):
        return self.bar_mu * x

    def sgm_pil(self, _t, x, dw):
        return self.bar_sgm * x * dw

    def mu_sys(self, t, x, _v):
        return self.mu_pil(t, x)

    def sgm_sys(self, t, x, _v, dw):
        return self.sgm_pil(t, x, dw)

    def v_term(self, x):
        y = x.min(-1, keepdims=True)[0]
        return y

    def q_func(self, v):
        relu6_val = self.relu6((v - self.vh) / (self.vl - self.vh) * 6.)
        q = 0.2 + (0.02 - 0.2) * relu6_val / 6.
        return q

    def f(self, _t, _x, v):
        f_val = -(1 - self.delta) * self.q_func(v) * v - self.r * v
        return f_val

    def x0_points(self, num_points):
        x0 = torch.full((num_points, self.dim_x), 100.)
        return x0

    def produce_logfunc(self, v_approx, num_testpoint=None):
        v_val = self.v0
        x_test = torch.full((self.dim_x, ), 100.)
        v_val_l1 = torch.abs(v_val).mean()

        def log_func(_it: int):
            vpred = v_approx(self.t0.unsqueeze(-1), x_test)
            err = vpred - v_val
            l1err = torch.abs(err).mean() / v_val_l1
            log = {
                'rel_l1err_ontest': l1err.item(),
                'vpred_x0': vpred.item(),
                'vtrue_x0': v_val.item(),
            }
            return log

        return log_func

    def plot_res(self, _v_approx, _sav_path):
        return None


class AllenCahnSDGD(PDE):
    '''
    This example is modified from 
    title = {Tackling the curse of dimensionality with physics-informed neural networks},
    journal = {Neural Networks},
    author = {Zheyuan Hu and Khemraj Shukla and George Em Karniadakis and Kenji Kawaguchi},
    volume = {176},
    pages = {106369},
    year = {2024},
    doi = {https://doi.org/10.1016/j.neunet.2024.106369}.
    '''
    name = 'Allen-Cahn-SDGD'
    update_musys = False
    update_sgmsys = False
    update_f = True
    x0pil_scale = 1.5
    x0test_scale = 1.5

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

        xi = torch.linspace(-torch.pi / 2, torch.pi / 2, dim_x)
        self.ci = (1.5 + torch.sin(xi)) / dim_x

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(0.5)

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.full_like(x, 2**0.5) * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, x, _v, dw):
        return torch.full_like(x, 2**0.5) * dw

    def v(self, t, x):
        x = self.x_shift(t, x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        s = torch.sin(x + cosx_r1 + x_r1 * cosx)
        return (self.ci * s).sum(-1, keepdims=True)

    def v_term(self, x):
        return self.v(self.te, x)

    def d_v(self, t, x):
        x = self.x_shift(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        sinx_r1 = torch.roll(sinx, -1, dims=-1)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        x_inner = x + cosx_r1 + x_r1 * cosx

        sin_xinn = torch.sin(x_inner)
        cos_xinn = torch.cos(x_inner)

        dx_xinn1 = 1. - x_r1 * sinx
        dx_xinn2 = cosx - sinx_r1
        dx_xinn = dx_xinn1 + dx_xinn2
        sumdx_v = (self.ci * cos_xinn * dx_xinn).sum(-1, keepdims=True)

        dxx_xinn1 = -dx_xinn1.pow(2) - dx_xinn2.pow(2)
        dxx_xinn2 = -x_r1 * cosx - cosx_r1

        sxinn_cxinn = sin_xinn * dxx_xinn1 + cos_xinn * dxx_xinn2
        sumdxx_v = (self.ci * sxinn_cxinn).sum(-1, keepdims=True)

        d_v = sumdx_v + sumdxx_v
        v = (self.ci * sin_xinn).sum(-1, keepdims=True)
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        return v - v.pow(3) - dv_val - v_true + v_true.pow(3)


class AllenCahnSDGDXrad0d5(AllenCahnSDGD):
    x0_scale = 0.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'
    x0pil_scale = x0_scale
    x0test_scale = x0_scale


class AllenCahnSDGDXrad0(AllenCahnSDGDXrad0d5):
    x0_scale = 0.
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(1.0)


class AllenCahnSDGDXrad1d0(AllenCahnSDGDXrad0d5):
    x0_scale = 1.0
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad1d5(AllenCahnSDGDXrad0d5):
    x0_scale = 1.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad2d0(AllenCahnSDGDXrad0d5):
    x0_scale = 2.0
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad2d5(AllenCahnSDGDXrad0d5):
    x0_scale = 2.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDVlap(PDE):
    '''
    This example is modified from 
    title = {Tackling the curse of dimensionality with physics-informed neural networks},
    journal = {Neural Networks},
    author = {Zheyuan Hu and Khemraj Shukla and George Em Karniadakis and Kenji Kawaguchi},
    volume = {176},
    pages = {106369},
    year = {2024},
    doi = {https://doi.org/10.1016/j.neunet.2024.106369}.
    '''
    name = 'Allen-Cahn-SDGD-vLaplace'
    update_musys = False
    update_sgmsys = True
    update_f = True
    x0pil_scale = 1.5
    x0test_scale = 1.5

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

        xi = torch.linspace(-torch.pi / 2, torch.pi / 2, dim_x)
        self.ci = (1.5 + torch.sin(xi)) / dim_x

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(0.5)

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return 2**0.5 * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, x, v, dw):
        return v * dw

    def v(self, t, x):
        x = self.x_shift(t, x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        s = torch.sin(x + cosx_r1 + x_r1 * cosx)
        return (self.ci * s).sum(-1, keepdims=True)

    def v_term(self, x):
        return self.v(self.te, x)

    def d_v(self, t, x):
        x = self.x_shift(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        sinx_r1 = torch.roll(sinx, -1, dims=-1)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        x_inner = x + cosx_r1 + x_r1 * cosx

        sin_xinn = torch.sin(x_inner)
        cos_xinn = torch.cos(x_inner)

        dx_xinn1 = 1. - x_r1 * sinx
        dx_xinn2 = cosx - sinx_r1
        dx_xinn = dx_xinn1 + dx_xinn2
        sumdx_v = (self.ci * cos_xinn * dx_xinn).sum(-1, keepdims=True)

        dxx_xinn1 = -dx_xinn1.pow(2) - dx_xinn2.pow(2)
        dxx_xinn2 = -x_r1 * cosx - cosx_r1

        sxinn_cxinn = sin_xinn * dxx_xinn1 + cos_xinn * dxx_xinn2
        sumdxx_v = (self.ci * sxinn_cxinn).sum(-1, keepdims=True)

        v = (self.ci * sin_xinn).sum(-1, keepdims=True)
        d_v = sumdx_v + 0.5 * v.pow(2) * sumdxx_v
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        return v - v.pow(3) - dv_val - v_true + v_true.pow(3)


class QuasiSDGD(PDE):
    '''
    This example is modified from 
    title = {Tackling the curse of dimensionality with physics-informed neural networks},
    journal = {Neural Networks},
    author = {Zheyuan Hu and Khemraj Shukla and George Em Karniadakis and Kenji Kawaguchi},
    volume = {176},
    pages = {106369},
    year = {2024},
    doi = {https://doi.org/10.1016/j.neunet.2024.106369}.
    '''
    name = 'Quasi-SDGD'
    update_musys = True
    update_sgmsys = True
    update_f = True
    x0pil_scale = 1.5
    x0test_scale = 1.5

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

        xi = torch.linspace(-torch.pi / 2, torch.pi / 2, dim_x)
        self.ci = (1.5 + torch.sin(xi)) / dim_x

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(0.5)

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.full_like(x, 2**0.5) * dw

    def mu_sys(self, _t, x, v):
        return -1. + 0.5 * v * torch.ones_like(x)

    def sgm_sys(self, _t, x, v, dw):
        return v * torch.ones_like(x) * dw

    def v(self, t, x):
        x = self.x_shift(t, x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        s = torch.sin(x + cosx_r1 + x_r1 * cosx)
        return (self.ci * s).sum(-1, keepdims=True)

    def v_term(self, x):
        return self.v(self.te, x)

    def d_v(self, t, x):
        x = self.x_shift(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        sinx_r1 = torch.roll(sinx, -1, dims=-1)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        x_inner = x + cosx_r1 + x_r1 * cosx

        sin_xinn = torch.sin(x_inner)
        cos_xinn = torch.cos(x_inner)

        dx_xinn1 = 1. - x_r1 * sinx
        dx_xinn2 = cosx - sinx_r1
        dx_xinn = dx_xinn1 + dx_xinn2
        sumdx_v = (self.ci * cos_xinn * dx_xinn).sum(-1, keepdims=True)

        dxx_xinn1 = -dx_xinn1.pow(2) - dx_xinn2.pow(2)
        dxx_xinn2 = -x_r1 * cosx - cosx_r1
        sxinn_cxinn = sin_xinn * dxx_xinn1 + cos_xinn * dxx_xinn2
        sumdxx_v = (self.ci * sxinn_cxinn).sum(-1, keepdims=True)

        v = (self.ci * sin_xinn).sum(-1, keepdims=True)
        d_v = 0.5 * (v * sumdx_v + v.pow(2) * sumdxx_v)
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        f_val = v.pow(2) - v_true.pow(2) - dv_val
        return f_val


class QuasiSDGDFullHess(PDE):
    name = 'Quasi-SDGD-Full-Hess'
    update_musys = True
    update_sgmsys = True
    update_f = True
    x0pil_scale = 1.5
    x0test_scale = 1.5

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

        xi = torch.linspace(-torch.pi / 2, torch.pi / 2, dim_x)
        self.ci = (1.5 + torch.sin(xi)) / dim_x

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(0.5)

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def mu_sys(self, _t, x, v):
        return -1. + 0.5 * v * torch.ones_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.full_like(x, 2**0.5) * dw

    def sgm_sys(self, _t, x, v, dw):
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        val = cosx * dw.mean(-1, keepdims=True)
        val = val + v * (sinx * dw).mean(-1, keepdims=True)
        return val

    def v(self, t, x):
        x = self.x_shift(t, x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        s = torch.sin(x + cosx_r1 + x_r1 * cosx)
        return (self.ci * s).sum(-1, keepdims=True)

    def v_term(self, x):
        return self.v(self.te, x)

    def d_v(self, t, x):
        x = self.x_shift(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        sinx_r1 = torch.roll(sinx, -1, dims=-1)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        x_inner = x + cosx_r1 + x_r1 * cosx

        sin_xinn = torch.sin(x_inner)
        cos_xinn = torch.cos(x_inner)

        dx_xinn1 = 1. - x_r1 * sinx
        dx_xinn2 = cosx - sinx_r1
        dx_xinn = dx_xinn1 + dx_xinn2
        sumdx_v = (self.ci * cos_xinn * dx_xinn).sum(-1, keepdims=True)

        dxx_xinn1 = -dx_xinn1.pow(2) - dx_xinn2.pow(2)
        dxx_xinn2 = -x_r1 * cosx - cosx_r1
        sxinn_cxinn = sin_xinn * dxx_xinn1 + cos_xinn * dxx_xinn2

        v = (self.ci * sin_xinn).sum(-1, keepdims=True)
        sgm_1 = (v * sinx).pow(2).mean(-1, keepdims=True)
        sgm_2 = v * sinx.mean(-1, keepdims=True)

        sgm2_ii = cosx.pow(2) + sgm_1 + sgm_2 * (2 * cosx)
        sgm2_ir1 = cosx * cosx_r1 + sgm_1 + sgm_2 * (cosx + cosx_r1)

        dxixi_v = (self.ci * sgm2_ii * sxinn_cxinn).sum(-1, keepdim=True)
        dxir1_v0 = -sin_xinn * dx_xinn1 * dx_xinn2 - cos_xinn * sinx_r1
        dxir1_v = (self.ci * sgm2_ir1 * dxir1_v0).sum(-1, keepdim=True)
        tr_hess = (dxixi_v + 2 * dxir1_v) / self.dim_x

        d_v = 0.5 * (v * sumdx_v + tr_hess)
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        f_val = v.pow(2) - v_true.pow(2) - dv_val
        return f_val


==> CodeAndFig_Revision/HJB2c/martnetdf.py <==
# Core components of DF-MartNet
import abc
from abc import abstractmethod
import time
from collections.abc import Callable
from typing import Optional, Sequence, Union, Tuple
import math

import torch
import torch.distributed as dist
from torch import nn
from torch.optim.lr_scheduler import LRScheduler
from torch.optim.optimizer import Optimizer

from examples import HJB, PDE


def update_paths(path, new_path):
    if new_path is None:
        updated_path = path
    elif path is None:
        updated_path = new_path
    elif new_path.shape[1] >= path.shape[1]:
        updated_path = new_path
    else:
        old_path = path[:, new_path.shape[1]:]
        updated_path = torch.cat((old_path, new_path), dim=1)
    return updated_path


def append_hist(hist: dict, hist_keys, hist_vals):
    if len(hist) == 0:
        hist.update({k: [v] for k, v in zip(hist_keys, hist_vals)})
    else:
        for k, v in zip(hist_keys, hist_vals):
            hist[k].append(v)


class DNNtx(nn.Module):

    def __init__(
        self,
        xdims: list,
        shell_func=None,
        act_func=nn.ReLU,
        multi_scale=False,
        scale_factor=10.,
    ):
        # dims: list of ints, or [int, int, ..., int, [int, int]].
        # shell_func: (t, x, layer_output) -> dnn_output

        super().__init__()
        dim_x = xdims[0]
        dim_out = xdims[-1]
        self.dim_x = dim_x
        self.dim_out = dim_out
        self.num_hidden = len(xdims) - 2

        self.tlayer = nn.Linear(1, xdims[1])
        self.xlayer = nn.Linear(dim_x, xdims[1])

        if multi_scale is True:
            w = 1. + torch.arange(0, dim_out) / dim_out * scale_factor
            self.scale_layer = lambda z: w * z
        else:
            self.scale_layer = lambda z: z

        layers = []
        if self.num_hidden > 0:
            layers.append(act_func())
            for i in range(1, self.num_hidden):
                layers.append(nn.Linear(xdims[i], xdims[i + 1]))
                layers.append(act_func())
            if isinstance(dim_out, int):  # if the NN is vector-valued
                layers.append(nn.Linear(xdims[-2], dim_out))
            else:  # if the NN is tensor-valued
                dim_flatout = torch.prod(torch.tensor(dim_out))
                layers.append(nn.Linear(xdims[-2], dim_flatout))
                layers.append(nn.Unflatten(-1, dim_out), )
        else:
            layers.append(nn.Identity())
        self.layers = nn.Sequential(*layers)
        if shell_func is None:
            self.shell_func = lambda _t, y: y
        else:
            self.shell_func = shell_func

    def forward(self, t, x):
        tx = self.tlayer(t) + self.xlayer(x)
        ltx = self.layers(tx)
        y = self.shell_func(t, self.scale_layer(ltx))
        return y


class PathSampler(object):

    def __init__(self,
                 problem: PDE,
                 num_dt: int,
                 size_per_epoch: int,
                 ctr_func=None,
                 rank=None,
                 syspath_as_pilpath=False,
                 rate_newpath=1.):
        self.problem = problem
        self.rank = rank
        self.num_dt = num_dt
        self.dt = (self.problem.te - self.problem.t0) / num_dt

        self.size_per_epoch = size_per_epoch
        self.epoch = 0.
        self.epoch_finished = 0.
        self.path_idx = torch.randperm(self.size_per_epoch)
        self.syspath_as_pilpath = syspath_as_pilpath

        if rate_newpath <= 0.:
            num_newpath = 0
        elif rate_newpath >= 1.0:
            num_newpath = self.size_per_epoch
        else:
            num_newpath = int(self.size_per_epoch * rate_newpath)
            num_newpath = max(1, num_newpath)
        self.num_newpath = num_newpath

        t_path = torch.linspace(self.problem.t0, self.problem.te,
                                self.num_dt + 1)
        t_path = t_path.unsqueeze(-1).unsqueeze(-1)
        self.t_path = t_path

        xt_pil, xtsys_offline, ft_offline = self.gen_xtpil_offlines(
            size_per_epoch,
            ctr_func=None,
        )
        self.xt_pil = xt_pil
        self.xtsys_offline = xtsys_offline
        self.ft_offline = ft_offline
        self.ctr_func = ctr_func

    def xt_1step_pil(self, t, x, dw):
        x = x + self.problem.mu_pil(t, x) * self.dt
        x_next = x + self.problem.sgm_pil(t, x, dw)
        return x_next

    def xt_1step_sys(self, t, x, ctr, dw):
        x = x + self.problem.mu_sys(t, x, ctr) * self.dt
        x_next = x + self.problem.sgm_sys(t, x, ctr, dw)
        return x_next

    def gen_xtpath(self, num_path, ctr_func=None):

        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(self.dt),
                           size=(self.num_dt, num_path, self.problem.dim_w),
                           device=self.rank)
        xt_shape = (self.num_dt + 1, num_path, self.problem.dim_x)
        xt = torch.full(xt_shape, torch.nan)
        x0 = self.problem.x0_points(num_path)
        x0 = x0[torch.randperm(num_path)]
        xt[0] = x0
        if ctr_func is not None:
            for n in range(self.num_dt):
                ctr = ctr_func(self.t_path[n], xt[n])
                xt[n + 1] = self.xt_1step_sys(self.t_path[n], xt[n], ctr,
                                              dwt[n])
        else:
            for n in range(self.num_dt):
                xt[n + 1] = self.xt_1step_pil(self.t_path[n], xt[n], dwt[n])
        # xt: [t0 to tN, path, dim of x]
        return xt

    def gen_sgmsys_offline(self, t_path, xt_path: torch.Tensor):
        dwt_shape = (xt_path.shape[0], xt_path.shape[1], self.problem.dim_w)
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(self.dt),
                           size=dwt_shape,
                           device=self.rank)
        sgmt_path = self.problem.sgm_sys(t_path, xt_path, None, dwt)
        return sgmt_path

    def gen_musys_offline(self, t_path, xt_path):
        mut_path = self.problem.mu_sys(t_path, xt_path, None) * self.dt
        return mut_path

    def gen_ft_offline(self, t_path, xt_path):
        return self.problem.f(t_path, xt_path, None)

    def gen_xtpil_offlines(self, num_path, ctr_func=None):
        with torch.no_grad():
            xt_pil = self.gen_xtpath(num_path, ctr_func=ctr_func)

        path_print = ['Xt_pilot']
        xtsys_offline = xt_pil[:-1]
        if self.problem.update_sgmsys is False:
            sgmt_path = self.gen_sgmsys_offline(self.t_path[:-1], xt_pil[:-1])
            xtsys_offline = xtsys_offline + sgmt_path
            path_print.append('mu_offline')
        if self.problem.update_musys is False:
            mut_path = self.gen_musys_offline(self.t_path[:-1], xt_pil[:-1])
            xtsys_offline = xtsys_offline + mut_path
            path_print.append('sigma_offline')

        if self.problem.update_f is False:
            ft_offline = self.gen_ft_offline(self.t_path, xt_pil)
        else:
            ft_offline = None
        print(
            f'Rank {self.rank}: new paths are generated for {path_print}, \nnum_newpath={self.num_newpath}/{self.size_per_epoch}'
        )
        return xt_pil, xtsys_offline, ft_offline

    def get_pathbat(self, bat_size):

        if (self.epoch - self.epoch_finished) >= 1.:
            # If an entire epoch has be finished, then update the paths
            offlines = self.gen_xtpil_offlines(self.num_newpath,
                                               ctr_func=self.ctr_func)
            self.xt_pil = update_paths(self.xt_pil, offlines[0])
            self.xtsys_offline = update_paths(self.xtsys_offline, offlines[1])
            self.ft_offline = update_paths(self.ft_offline, offlines[2])
            self.epoch_finished += 1.

        bat_idx = self.path_idx[:bat_size]
        xt_bat = self.xt_pil[:, bat_idx]
        if self.xtsys_offline is not None:
            xtsysoff_bat = self.xtsys_offline[:, bat_idx]
        else:
            xtsysoff_bat = None
        if self.ft_offline is not None:
            ftoff_bat = self.ft_offline[:, bat_idx]
        else:
            ftoff_bat = None
        self.epoch += min(bat_size / self.size_per_epoch, 1.)
        self.path_idx = self.path_idx.roll(-bat_size)

        # xt_bat, ftoff_bat: [t_0 to t_N, batch, dim of x]
        # xtsysoff_bat: [t_0 to t_{N-1}, batch, dim of self]
        return xt_bat, xtsysoff_bat, ftoff_bat


class MartNet(metaclass=abc.ABCMeta):
    name = 'MartNet'

    def __init__(self,
                 problem: PDE,
                 nets: Sequence[DNNtx],
                 num_dt: int = 100,
                 use_dist: bool = False,
                 rank: int = 0) -> None:
        self.problem = problem
        if use_dist is True:
            self.world_size = dist.get_world_size()
        else:
            self.world_size = 1
        self.use_dist = use_dist
        self.rank = rank

        self.num_dt = num_dt
        self.dt = (self.problem.te - self.problem.t0) / num_dt
        t_path = torch.linspace(self.problem.t0, self.problem.te,
                                self.num_dt + 1)
        self.t_path = t_path.unsqueeze(-1).unsqueeze(-1)

        self.nets = nets
        if len(nets) == 3:
            self.unn, self.vnn, self.rhonn = nets
        elif len(nets) == 2:
            self.vnn, self.rhonn = nets
            self.unn = None
        else:
            raise ValueError('The number of nets should be 2 or 3')

    def init_train(self):
        self._rho_val = None
        self._deltam = None
        for net in self.nets:
            net.train()

    def finalize_train(self):
        for net in self.nets:
            net.eval()

    def loss_desc(self, xt_pil, xtsys_offline=None, ft_offline=None):
        self._deltam = None
        if self._rho_val is None:
            with torch.no_grad():
                self._rho_val = self.rhonn(self.t_path[:-1], xt_pil[:-1])

        deltam_vgrad, deltam_ugrad = self.delta_m(
            xt_pil,
            xtsys_offline=xtsys_offline,
            f_offline=ft_offline,
            compute_ugrad=True,
        )
        mart_loss = self.loss_mart(deltam_vgrad, self._rho_val)
        ctr_loss = self.loss_ctr(deltam_ugrad)
        loss_tot = mart_loss + ctr_loss

        self.mart_loss = mart_loss.detach()
        self.crt_loss = ctr_loss.detach()
        return loss_tot

    def loss_asc(self, xt_pil, xtsys_offline=None, ft_offline=None):
        self._rho_val = None
        if self._deltam is None:
            with torch.no_grad():
                self._deltam, _ = self.delta_m(
                    xt_pil,
                    xtsys_offline=xtsys_offline,
                    f_offline=ft_offline,
                    compute_ugrad=False,
                )
        rho_bat = self.rhonn(self.t_path[:-1], xt_pil[:-1])
        loss_test = -self.loss_mart(self._deltam, rho_bat)
        return loss_test

    def loss_mart(self, deltam, rho):
        rd = (rho * deltam).mean([0, 1])
        rd_mdt = rd.detach()
        if self.use_dist is True:
            dist.all_reduce(rd_mdt)
            rd_mdt = rd_mdt / self.world_size
        # Correct the bias caused by DDP
        loss_val = (rd_mdt * rd).mean() / 2
        return loss_val

    @abstractmethod
    def delta_m(
        self,
        xt_pil: torch.Tensor,
        xtsys_offline: Optional[torch.Tensor] = None,
        f_offline: Optional[torch.Tensor] = None,
        compute_ugrad: bool = True,
    ) -> Tuple[torch.Tensor, Optional[torch.Tensor]]:
        # xt_pil, xtsys_offline, f_offline: [time, path, dim of x]
        pass

    @abstractmethod
    def loss_ctr(self, deltam: torch.Tensor) -> torch.Tensor:
        # deltam: [time, path, dim of self]
        pass

    # def loss_mart(self, deltam: torch.Tensor,
    #               rho: torch.Tensor) -> torch.Tensor:
    #     # deltam, rho: [time, path, dim of self]
    #     # the number of path must be even
    #     rdm = (rho * deltam).unflatten(1, (-1, 2)).mean([0, 1])
    #     rdm_det = rdm.detach()
    #     if self.use_dist is True:
    #         dist.all_reduce(rdm_det)
    #         rdm_det = rdm_det / self.world_size

    #     # Correct the bias caused by DDP and mini-batch sampling
    #     loss_val = (rdm_det[0] * rdm[1] + rdm_det[1] * rdm[0]).mean()
    #     return loss_val / 4


class DfSocMartNet(MartNet):
    name = 'Df-SocMartNet'

    def _xt_next(self, t: torch.Tensor, x: torch.Tensor, ctr: torch.Tensor):
        x_next = x
        if self.problem.update_musys is True:
            x_next = x_next + self.problem.mu_sys(t, x, ctr) * self.dt
        if self.problem.update_sgmsys is True:
            dwt_shape = x.shape[:-1] + (self.problem.dim_w, )
            dwt = torch.normal(mean=0.,
                               std=torch.sqrt(self.dt),
                               size=dwt_shape,
                               device=self.rank)
            x_next = x_next + self.problem.sgm_sys(t, x, ctr, dwt)
        return x_next

    def _v_next(self, t_next, x_next):
        v_next0 = self.vnn(t_next[:-1], x_next[:-1])
        v_te = self.problem.v_term(x_next[-1:])
        v_next = torch.cat((v_next0, v_te), dim=0)
        return v_next

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=True):
        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        ut = self.unn(t, xt)
        vt = self.vnn(t, xt)

        if xtsys_offline is None:
            xtsys_offline = xt_pil
        if self.problem.update_f is True:
            f_path = self.problem.f(t, xt, ut)
        else:
            f_path = f_offline[:-1]

        x_next = self._xt_next(t, xtsys_offline, ut)
        t_next = self.t_path[1:]
        vnext_ud = self._v_next(t_next, x_next.detach())
        deltam_vgrad = (vnext_ud - vt) / self.dt + f_path.detach()

        if compute_ugrad is True:
            with torch.no_grad():
                vnext_vd = self._v_next(t_next, x_next)
            deltam_ugrad = (vnext_vd - vt.detach()) / self.dt + f_path
        else:
            deltam_ugrad = None
        return deltam_vgrad, deltam_ugrad

    def loss_ctr(self, deltam):
        # loss = self.problem.comput_cost(self.unn)
        loss = deltam.mean()
        return loss


class SocMartNet(MartNet):
    name = 'SocMartNet'

    def __init__(self, *args, **kwargs):
        super().__init__(*args, **kwargs)
        assert self.problem.update_sgmsys is False, \
            'Currently, SocMartNet is only for HJB equation with update_sgmsys == False'

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=True):
        # xtsys_offline is not used in this class

        ut = self.unn(self.t_path, xt_pil)
        if self.problem.update_f is True:
            f_path = self.problem.f(self.t_path, xt_pil, ut)
        else:
            f_path = f_offline
        fpath_mean = (f_path[1:] + f_path[:-1]) / 2

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        vt = self.vnn(t, xt)
        v_te = self.problem.v_term(xt_pil[-1:])
        v_path = torch.cat((vt, v_te), dim=0)
        deltav = (v_path[1:] - v_path[:-1]) / self.dt

        # Approximate (mu_sys - mu_pil)^{\top} v_x by finite difference
        sz_diff = self.dt**2
        musys_val = self.problem.mu_sys(t, xt, ut[:-1])
        mupil_val = self.problem.mu_pil(t, xt)
        delta_mu = musys_val - mupil_val
        x_forw = xt + delta_mu * sz_diff

        vforw_vgrad = self.vnn(t, x_forw.detach())
        deltamu_vdx = (vforw_vgrad - vt) / sz_diff

        deltam_vgrad = deltav + deltamu_vdx + fpath_mean.detach()
        if compute_ugrad is True:
            with torch.no_grad():
                vforw_ugrad = self.vnn(t, x_forw)
            deltam_ugrad = (vforw_ugrad - vt.detach()) / sz_diff + fpath_mean
        else:
            deltam_ugrad = None
        return deltam_vgrad, deltam_ugrad

    def loss_ctr(self, deltam):
        # loss = self.problem.comput_cost(self.unn)
        loss = deltam.mean()
        return loss


class QuasiMartNet(SocMartNet):
    name = 'QuasiMartNet'

    def loss_ctr(self, _):
        return torch.tensor(0.)

    def delta_m(self,
                xt_pil,
                f_offline=None,
                xtsys_offline=None,
                compute_ugrad=False):
        # xtsys_offline and compute_ugrad are not used in this class

        ut = self.vnn(self.t_path, xt_pil)
        if self.problem.update_f is True:
            f_path = self.problem.f(self.t_path, xt_pil, ut)
        else:
            f_path = f_offline
        fpath_mean = (f_path[1:] + f_path[:-1]) / 2

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        vt = self.vnn(t, xt)
        v_te = self.problem.v_term(xt_pil[-1:])
        v_path = torch.cat((vt, v_te), dim=0)
        deltav = (v_path[1:] - v_path[:-1]) / self.dt

        # Approximate (mu_sys - mu_pil)^{\top} v_x by finite difference
        sz_diff = self.dt**2
        musys_val = self.problem.mu_sys(t, xt, ut[:-1])
        mupil_val = self.problem.mu_pil(t, xt)
        delta_mu = musys_val - mupil_val
        x_forw = xt + delta_mu * sz_diff
        vforw_vgrad = self.vnn(t, x_forw)
        deltamu_vdx = (vforw_vgrad - vt) / sz_diff

        deltam_vgrad = deltav + deltamu_vdx + fpath_mean
        return deltam_vgrad, None


class DfQuasiMartNet(DfSocMartNet):
    name = 'Df-QuasiMartNet'

    def loss_ctr(self, _):
        return torch.tensor(0.)

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=None):
        # compute_ugrad is not used in this class

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        vt = self.vnn(t, xt)
        if self.problem.update_f is True:
            f_path = self.problem.f(t, xt, vt)
        else:
            f_path = f_offline[:-1]

        if xtsys_offline is None:
            xtsys_offline = xt_pil
        x_next = self._xt_next(t, xtsys_offline, vt)
        t_next = self.t_path[1:]
        vnext_ud = self._v_next(t_next, x_next.detach())
        deltam_ud = (vnext_ud - vt) / self.dt + f_path.detach()
        return deltam_ud, None


def train_martnet(
    martnet: MartNet,
    pathsamp_func: Callable[[int], tuple],
    optim_desc: Union[Optimizer, Sequence[Optimizer]],
    optim_asc: Optimizer,
    batsize: int = 64,
    max_iter: int = 1000,
    step_desc: int = 2,
    step_asc: int = 1,
    schs: Optional[Sequence[LRScheduler]] = None,
    log_func: Optional[Callable[[int], dict]] = None,
) -> dict:

    schs = () if schs is None else schs
    if isinstance(optim_desc, Optimizer):
        optim_desc = (optim_desc, )
    log_func = (lambda _: {}) if log_func is None else log_func
    log_keys = ['it', 'rt', 'mart_loss', 'g1_loss']
    hist_dict = {}

    # Ensure that the batch size is even
    batsize = math.ceil(batsize / 2) * 2

    rt0 = time.time()
    martnet.init_train()
    for it in range(max_iter + 1):
        xt_pil, xtsys_offline, ft_offline = pathsamp_func(batsize)
        for _ in range(step_desc):
            loss_desc = martnet.loss_desc(
                xt_pil,
                xtsys_offline=xtsys_offline,
                ft_offline=ft_offline,
            )
            loss_desc.backward()
            for opt in optim_desc:
                opt.step()
                opt.zero_grad()

        for _ in range(step_asc):
            loss_asc = martnet.loss_asc(
                xt_pil,
                xtsys_offline=xtsys_offline,
                ft_offline=ft_offline,
            )
            loss_asc.backward()
            optim_asc.step()
            optim_asc.zero_grad()
        for sch in schs:
            sch.step()
        rt = time.time() - rt0

        with torch.no_grad():
            newlog_dict = log_func(it)
        mart_loss = martnet.mart_loss.item()
        crt_loss = martnet.crt_loss.item()

        log_vals = [it, rt, mart_loss, crt_loss]
        new_histkeys = log_keys + list(newlog_dict.keys())
        new_histvals = log_vals + list(newlog_dict.values())
        append_hist(hist_dict, new_histkeys, new_histvals)

        lr = optim_desc[0].param_groups[0]['lr']
        pr_str = f"rank: {martnet.rank}\niter step: [{it}/{max_iter}], rt: {rt:.2f}, lr: {lr:.5}, \nloss_mart: {mart_loss:.5}, ctr_loss: {crt_loss:.5}\n"
        pr_str += "\n".join([f'{k}: {v}' for k, v in newlog_dict.items()])
        pr_str += '\n'
        print(pr_str)

    martnet.finalize_train()
    return hist_dict


==> CodeAndFig_Revision/HJB2c/nrun_socp8.sh <==
#!/bin/bash
#SBATCH --gpus=8
#SBATCH --partition=cnGPU
#SBATCH --gres=gpu:8
#SBATCH --cpus-per-gpu=3
module load compilers/nvidia/cuda-12.0
export PYTHONUNBUFFERED=1
srun env | grep CUDA
python runtask.py


==> CodeAndFig_Revision/HJB2c/plotcsv.py <==
import os
import numpy as np
import pandas as pd
from savresult import plot_hist


def read_csvdir(csv_dir, idx_label):
    files = os.listdir(csv_dir)
    files.sort()

    df_list = [pd.read_csv(f'{csv_dir}/{file}') for file in files]
    idx_list = [file.split('_')[0] for file in files]
    labels = [idx_label[i] for i in idx_list]

    it = df_list[0]['it'].to_numpy()
    err = np.stack([df["mean_error_(None,)"] for df in df_list])
    std = np.stack([df["std_error_(None,)"] for df in df_list])

    return it, err, std, labels


def downsamp(arr, max_length):
    if arr.shape[0] > max_length:
        idx = np.linspace(0, arr.shape[0] - 1, max_length).round().astype(int)
        arr_sped = arr[idx]
    else:
        arr_sped = arr
    return arr_sped


def main():

    equ = 'AllenCahnSDGD'
    path = './csv_files'
    idx_label = {
        '4': '$s = 0$',
        # '5': '$|s| < 0.5$',
        '6': '$|s| < 1.0$',
        '7': '$|s| < 1.5$',
    }

    it, err, std, labels = read_csvdir(path, idx_label)
    num_relerr = err.shape[0]
    color_list = ['royalblue', 'orange', 'crimson']

    plot_hist(
        f'{equ}_multiX0Rad_error.pdf',
        [it] * num_relerr,
        err,
        color_list=color_list,
        std_arr_list=std,
        lable_list=labels,
        xlabel='Iteration',
        ylabel='Relative Error',
        yscal='log',
        alpha=1.0,
        two_side_std=False,
    )


if __name__ == '__main__':
    main()


==> CodeAndFig_Revision/HJB2c/plotsumm.py <==
import numpy as np
import pandas as pd
from savresult import plot_hist
from pathlib import Path
import os


def csv2np(csv_name):
    df = pd.read_csv(csv_name)
    epo_arr = df['epoch'].to_numpy()
    loss_arr = df['mart loss'].to_numpy()
    err_arr = df['error'].to_numpy()
    return epo_arr, loss_arr, err_arr


def downsamp(arr, max_length):
    if arr.shape[0] > max_length:
        idx = np.linspace(0, arr.shape[0] - 1, max_length).round().astype(int)
        arr_sped = arr[idx]
    else:
        arr_sped = arr
    return arr_sped


def main():

    input_path = './outputs'
    output_path = './new_hist'
    Path(output_path).mkdir(exist_ok=True)

    for file_csv in os.listdir(input_path):
        if file_csv.split('_')[-1] != 'summary.csv':
            continue
        df = pd.read_csv(f'{input_path}/{file_csv}')
        it = df['it'].to_numpy()
        mean_err = df['mean_error'].to_numpy()
        std_err = df['std_error'].to_numpy()
        file_name = '_'.join(file_csv.split('_')[:-1]) + '_error_mean_std.pdf'
        file_name = f'{output_path}/{file_name}'
        plot_hist(file_name, (it, ), (mean_err, ),
                  std_arr_list=(std_err, ),
                  xlabel='Iteration',
                  ylabel='Relative Error',
                  yscal='log',
                  alpha=1.,
                  two_side_std=False)


if __name__ == '__main__':
    main()


==> CodeAndFig_Revision/HJB2c/plottrue.py <==
from functools import partial
from itertools import product
from pathlib import Path
import matplotlib.pyplot as plt
from savresult import x_segs

import examples
import torch


def plot_diag(dim_x,
              v_funcs,
              labels,
              sav_path,
              line_styles=None,
              x_range=(-1, 1),
              unit_ball=False,
              nump=600):
    if line_styles is None:
        line_styles = ['-' for _ in v_funcs]

    coord, (xpoint, ) = x_segs(dim_x,
                               x_range[0],
                               x_range[1],
                               unit_ball=unit_ball,
                               seg='diag',
                               nump=nump)
    vals = [v(xpoint) for v in v_funcs]
    for val, label, ls in zip(vals, labels, line_styles):
        plt.plot(
            coord,
            val,
            label=label,
            linestyle=ls,
            linewidth=2,
        )
    plt.legend()
    Path('/'.join(sav_path.split('/')[:-1])).mkdir(exist_ok=True)
    plt.savefig(sav_path)
    plt.close()


def main():

    prob_list = [
        # 'Example0a',
        # 'Example0b',
        # 'Example0c',
        # 'Example2a',
        'Example2b',
        'Example2c',
    ]
    unit_ball = False
    dimx_list = [1]

    te_list = [1.]
    x0 = -torch.tensor(1.)
    x1 = torch.tensor(1.) + 1.

    output_dir = './outputs_truesol'
    Path(output_dir).mkdir(exist_ok=True)
    line_styles = ['--', '-']

    for prob_name, te, dim_x in product(prob_list, te_list, dimx_list):

        t0 = torch.tensor(0.)
        te = torch.tensor(te)
        Problem = getattr(examples, prob_name)
        problem = Problem(dim_x, t0=t0, te=te)

        sav_name = f"{output_dir}/{problem.name}_true.pdf"
        v_list = [
            partial(problem.v, te.unsqueeze(0)),
            partial(problem.v, t0.unsqueeze(0))
        ]
        plot_diag(dim_x,
                  v_list, ['t=T', 't=0'],
                  sav_name,
                  line_styles=line_styles,
                  x_range=(x0, x1),
                  unit_ball=unit_ball,
                  nump=600)


if __name__ == '__main__':
    main()


==> CodeAndFig_Revision/HJB2c/run_socp8.sh <==
#!/bin/bash
#SBATCH --gpus=8
module load cuda/11.8
export PYTHONUNBUFFERED=1
python runtask.py


==> CodeAndFig_Revision/HJB2c/runtask.py <==
import ast
import os
import random
import socket
import warnings
from configparser import ConfigParser, ExtendedInterpolation
from pathlib import Path

import numpy as np
import torch
import torch.distributed as dist
import torch.multiprocessing as mp
from torch import nn
from torch.nn.parallel import DistributedDataParallel as DDP

import martnetdf
import examples
from examples import HJB
from martnetdf import DNNtx, PathSampler, train_martnet
from savresult import save_results, summary_hist, plot_summary

DEFAULT_CONFIG = './default_config.ini'
TASK_PATH = './taskfiles'


def set_seed(config, rank: int = 0):
    seed_str = config.get('Platform', 'seed')
    if seed_str == "None":
        return None
    else:
        seed = ast.literal_eval(seed_str) + rank
        torch.manual_seed(seed)
        torch.cuda.manual_seed_all(seed)
        np.random.seed(seed)
        random.seed(seed)
        torch.backends.cudnn.benchmark = False
        torch.backends.cudnn.deterministic = True


def clean_mp():
    dist.barrier()
    dist.destroy_process_group()


def kwarg2dict(**kwargs):
    return kwargs


def get_config(path):
    config = ConfigParser(interpolation=ExtendedInterpolation())
    config.read(path, encoding='utf-8')
    return config


def sav_config(config, path):
    Path('/'.join(path.split('/')[:-1])).mkdir(exist_ok=True)
    with open(f'{path}.ini', 'w') as configfile:
        config.write(configfile)


def set_torchdtype(config):
    dtype = config['Platform']['torch_dtype']
    assert dtype in ('float64', 'float32', 'float16')
    if dtype == 'float64':
        torch.set_default_dtype(torch.float64)
    elif dtype == 'float32':
        torch.set_default_dtype(torch.float32)
    elif dtype == 'float16':
        torch.set_default_dtype(torch.float16)


def print_cuda():
    for rank in range(torch.cuda.device_count()):
        cuda_i = torch.device(f"cuda:{rank}")
        properties = torch.cuda.get_device_properties(cuda_i)
        print(f"GPU {rank}: {properties.name}")
        print("Memory: ", properties.total_memory)


def parse_device(config):
    dev_conf = config['Platform']['device']
    n_gpus = torch.cuda.device_count()

    if dev_conf == 'default':
        device = 'cpu' if n_gpus == 0 else 'cuda'
    elif dev_conf == 'cuda' and (n_gpus == 0):
        warnings.warn('Cuda is unavailable. Use cpu instead.')
        device = 'cpu'
    elif dev_conf == 'cuda' and (n_gpus > 0):
        device = 'cuda'
    elif dev_conf == 'cpu':
        device = 'cpu'
    else:
        raise ValueError(
            f"Unknown config setting: config[Platform][device] = {dev_conf}")

    if device == 'cuda':
        print_cuda()
        ws_str = config['Platform']['world_size']
        if ws_str == 'auto':
            world_size = n_gpus
        else:
            world_size = int(ws_str)
            if world_size > n_gpus:
                world_size = n_gpus
                warnings.warn(
                    f'Available GPUs is less than world_size = {world_size}. \n Reset world_size = {n_gpus}.'
                )
            # if (world_size < 2):
            #     assert world_size > 1, "When using cuda, world_size must be larger than 2."
    else:
        world_size = 1
    return device, world_size


def get_free_port():
    sock = socket.socket(socket.AF_INET, socket.SOCK_STREAM)
    port = random.randint(1024, 65535)
    while True:
        try:
            sock.bind(('localhost', port))
            break
        except socket.error:
            port = random.randint(1024, 65535)
    sock.close()
    return port


def set_locdevice(rank, world_size):
    torch.set_default_device(f'cuda:{rank}')
    try:
        dist.init_process_group(backend="nccl",
                                rank=rank,
                                world_size=world_size)
        if rank == 0:
            print('Using nccl backend')
    except RuntimeError:
        dist.init_process_group(backend="gloo",
                                rank=rank,
                                world_size=world_size)
        if rank == 0:
            print('Nccl is unavailable. Use gloo backend instead.\n')


def set_master(config):

    mp_str = config.get('Platform', 'master_port')
    if mp_str == 'random':
        master_port = get_free_port()
    else:
        master_port = int(mp_str)
    use_libuv = config.get('Platform', 'use_libuv')

    os.environ['MASTER_ADDR'] = 'localhost'
    os.environ['MASTER_PORT'] = str(master_port)
    os.environ["USE_LIBUV"] = use_libuv
    print(f'Master Port: {master_port}')


def parse_example(config, use_dist):
    exa_name = config.get('Example', 'name')
    dim_x = config.getint('Example', 'dim_x')
    example = getattr(examples, exa_name)(dim_x, use_dist=use_dist)
    return example


def parse_martnet(config, example, use_dist=False, rank=0):

    vnn, optim_v, sch_v = parse_v(config, use_dist=use_dist, rank=rank)
    rhonn, optim_asc, sch_rho = parse_rho(config, use_dist=use_dist, rank=rank)
    if isinstance(example, HJB):
        unn, optim_u, sch_u = parse_u(config,
                                      example.dim_u,
                                      use_dist=use_dist,
                                      rank=rank)
        nets = (unn, vnn, rhonn)
        optim_desc = (optim_u, optim_v)
        schs = (sch_u, sch_v, sch_rho)
        meth_str = config.get('Example', 'method_soc')
        num_cost_path = config.getint('Example', 'num_cost_path')
        if use_dist is True:
            wd_size = dist.get_world_size()
            num_cost_path = max(1, int(num_cost_path // wd_size))
        log_func = example.produce_logfunc(
            vnn,
            unn,
            num_cost_path=num_cost_path,
        )
    else:
        nets = (vnn, rhonn)
        optim_desc = optim_v
        schs = (sch_v, sch_rho)
        meth_str = config.get('Example', 'method_pde')
        log_func = example.produce_logfunc(vnn)

    MartNet = getattr(martnetdf, meth_str)
    martnet = MartNet(example,
                      nets,
                      num_dt=config.getint('Training', 'num_dt'),
                      use_dist=use_dist,
                      rank=rank)
    kwarg_train = {
        "schs": schs,
        "max_iter": config.getint('Training', 'max_iter'),
        "step_desc": config.getint('Training', 'inner_step_descend'),
        "step_asc": config.getint('Training', 'inner_step_ascend'),
        "log_func": log_func,
    }
    return martnet, optim_desc, optim_asc, kwarg_train


def parse_pathsampler(config,
                      example,
                      ctr_func,
                      world_size=1,
                      rank=0) -> callable:
    epochsize = config.getint('Training', 'epochsize')
    epochsize = max(1, int(epochsize // world_size))

    syspath_as_pilpath = config.getboolean('Training', 'syspath_as_pilpath')
    rate_newpath = config.getfloat('Training', 'rate_newpath')
    num_dt = config.getint('Training', 'num_dt')
    path_sampler = PathSampler(example,
                               num_dt,
                               epochsize,
                               rank=rank,
                               ctr_func=ctr_func,
                               syspath_as_pilpath=syspath_as_pilpath,
                               rate_newpath=rate_newpath)
    return path_sampler.get_pathbat


def nets2dpp(nets, rank):
    return [DDP(nn.to(rank), device_ids=[rank]) for nn in nets]


def parse_u(config, dim_u, use_dist=False, rank=0):

    act_u = getattr(nn, config.get('Network', 'act_u'))
    dim_x = config.getint('Example', 'dim_x')
    width_u = eval(config.get('Network', 'width_u'))
    if isinstance(width_u, int):
        num_hidden_u = config.getint('Network', 'num_hidden_u')
        list_w = [width_u] * num_hidden_u
    elif isinstance(width_u, list):
        list_w = width_u
    else:
        raise ValueError()
    width_u = [dim_x] + list_w + [dim_u]
    unn = DNNtx(width_u, act_func=act_u)

    if use_dist is True:
        unn = DDP(unn.to(rank), device_ids=[rank])

    optname_u = config.get('Optimizer', 'optimizer_u')
    kwargs_u = ast.literal_eval(config['Optimizer']['kwargs_u'])
    lr0_u = eval(config.get('Optimizer', 'lr0_u'))
    optim_u = getattr(torch.optim, optname_u)(
        unn.parameters(),
        lr=lr0_u,
        **kwargs_u,
    )

    decay_gap_u = config.getint('Optimizer', 'decay_stepgap_u')
    decay_rate_u = eval(config.get('Optimizer', 'decay_rate_u'))
    sch_u = torch.optim.lr_scheduler.StepLR(optim_u,
                                            step_size=decay_gap_u,
                                            gamma=decay_rate_u)
    return unn, optim_u, sch_u


def parse_v(config, use_dist=False, rank=0):
    act_v = getattr(nn, config.get('Network', 'act_v'))
    num_hidden_v = config.getint('Network', 'num_hidden_v')
    width_v = eval(config.get('Network', 'width_v'))
    dim_x = config.getint('Example', 'dim_x')
    width_v = [dim_x] + [width_v] * num_hidden_v + [1]
    vnn = DNNtx(width_v, act_func=act_v)
    if use_dist is True:
        vnn = DDP(vnn.to(rank), device_ids=[rank])

    optname_v = config.get('Optimizer', 'optimizer_v')
    kwargs_v = ast.literal_eval(config['Optimizer']['kwargs_v'])
    lr0_v = eval(config.get('Optimizer', 'lr0_v'))
    decay_gap_v = config.getint('Optimizer', 'decay_stepgap_v')
    decay_rate_v = eval(config.get('Optimizer', 'decay_rate_v'))

    optim_v = getattr(torch.optim, optname_v)(
        vnn.parameters(),
        lr=lr0_v,
        **kwargs_v,
    )
    sch_v = torch.optim.lr_scheduler.StepLR(
        optim_v,
        step_size=decay_gap_v,
        gamma=decay_rate_v,
    )

    return vnn, optim_v, sch_v


def parse_rho(config, use_dist=False, rank=0):
    act_rho = getattr(nn, config.get('Network', 'act_rho'))
    num_hidden_rho = config.getint('Network', 'num_hidden_rho')
    width_rho = eval(config.get('Network', 'width_rho'))
    dim_x = config.getint('Example', 'dim_x')
    width_rho = [dim_x] + [width_rho] * (num_hidden_rho + 1)

    rho_shell_str = config.get('Network', 'rho_shell')
    rho_shell = getattr(torch, rho_shell_str)
    mulscale = config.getboolean('Network', 'mulscale_rho')
    scale_factor = config.getfloat('Network', 'scale_factor')

    def shell_test(_, y):
        return rho_shell(y)

    rhonn = DNNtx(width_rho,
                  act_func=act_rho,
                  shell_func=shell_test,
                  multi_scale=mulscale,
                  scale_factor=scale_factor)
    if use_dist is True:
        rhonn = DDP(rhonn.to(rank), device_ids=[rank])

    optname_rho = config.get('Optimizer', 'optimizer_rho')
    kwargs_rho = ast.literal_eval(config['Optimizer']['kwargs_rho'])
    lr0_rho = eval(config.get('Optimizer', 'lr0_rho'))
    decay_gap_rho = config.getint('Optimizer', 'decay_stepgap_rho')
    decay_rate_rho = eval(config.get('Optimizer', 'decay_rate_rho'))

    optim_rho = getattr(torch.optim, optname_rho)(
        rhonn.parameters(),
        lr=lr0_rho,
        **kwargs_rho,
    )
    sch_rho = torch.optim.lr_scheduler.StepLR(optim_rho,
                                              step_size=decay_gap_rho,
                                              gamma=decay_rate_rho)

    return rhonn, optim_rho, sch_rho


def parse_repeat_time(config):
    rtime = config.getint('Example', 'repeat_time')
    return rtime


def solve(config, sav_name, use_dist, rank):
    batsize = config.getint('Training', 'batsize')
    if use_dist is True:
        wd_size = dist.get_world_size()
        batsize = max(1, int(batsize // wd_size))
    else:
        wd_size = 1

    example = parse_example(config, use_dist)
    martnet, optim_desc, optim_asc, kwarg_train = parse_martnet(
        config,
        example,
        use_dist=use_dist,
        rank=rank,
    )

    ctr_func = martnet.unn if isinstance(example, HJB) else martnet.vnn
    pathsamp_func = parse_pathsampler(config,
                                      example,
                                      ctr_func,
                                      world_size=wd_size,
                                      rank=rank)
    hist_dict = train_martnet(martnet,
                              pathsamp_func,
                              optim_desc,
                              optim_asc,
                              batsize=batsize,
                              **kwarg_train)

    if (rank == 0) or (use_dist is False):
        output_dir = config.get('Platform', 'output_dir')
        sav_path = f"{output_dir}/{sav_name}"
        save_results(martnet, hist_dict, sav_path)
    return example, hist_dict


def task_on_cuda(rank: int, world_size: int, config, sav_name: str):
    set_torchdtype(config)
    set_locdevice(rank, world_size)
    set_seed(config, rank=rank)

    hdict_list = []
    rep_time = parse_repeat_time(config)
    for r in range(rep_time):
        savname_r = f'{sav_name}_r{r}_'
        example, hist_dict = solve(config, savname_r, True, rank)
        hdict_list.append(hist_dict)
    if rank == 0:
        output_dir = config.get('Platform', 'output_dir')
        sav_path = f"{output_dir}/{sav_name}_"
        sav_config(config, sav_path)
        summ_df = summary_hist(hdict_list)
        summ_df.to_csv(f'{sav_path}summary.csv')
        plot_summary(summ_df, sav_path, single_x0=example.single_x0)
    clean_mp()


def task_on_cpu(config, sav_name: str):
    set_torchdtype(config)
    set_seed(config)
    torch.set_default_device('cpu')

    hdict_list = []
    rep_time = parse_repeat_time(config)
    for r in range(rep_time):
        savname_r = f'{sav_name}_r{r}_'
        example, hist_dict = solve(config, savname_r, False, None)
        hdict_list.append(hist_dict)

    output_dir = config.get('Platform', 'output_dir')
    sav_path = f"{output_dir}/{sav_name}_"
    sav_config(config, sav_path)
    summ_df = summary_hist(hdict_list)
    summ_df.to_csv(f'{sav_path}summary.csv')
    plot_summary(summ_df, sav_path, single_x0=example.single_x0)


def run_task(config_path):
    config = get_config(config_path)
    device, world_size = parse_device(config)
    sav_name = config_path.split('/')[-1].split('.')[-2]
    if device == 'cuda':
        print(f'Used device: {device} * {world_size}')
        set_master(config)
        mp.spawn(task_on_cuda,
                 args=(world_size, config, sav_name),
                 nprocs=world_size,
                 join=True)
    else:
        print(f'Used device: {device}')
        task_on_cpu(config, sav_name)


def findfiles(base):
    for root, _, fs in os.walk(base):
        for f in fs:
            fullname = os.path.join(root, f)
            yield fullname


def get_taskfiles(path):
    taskfiles = [f for f in findfiles(path) if f.split('.')[-1] == 'ini']
    taskfiles.sort()
    return taskfiles


def main():
    if not os.path.isdir(TASK_PATH):
        os.mkdir(TASK_PATH)
    config_file = get_taskfiles(TASK_PATH)
    if len(config_file) == 0:
        run_task(DEFAULT_CONFIG)
    else:
        for file in config_file:
            print(f'Task starts: {file}')
            run_task(file)


if __name__ == '__main__':
    main()


==> CodeAndFig_Revision/HJB2c/savresult.py <==
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
import torch
from examples import PDE, HJB
from martnetdf import MartNet


def plot_solution(xcoord_plot, unn_plot, utrue_plot, sav_name, ylim=None):
    plt.plot(xcoord_plot, utrue_plot, label='True', color='blue')
    if unn_plot is not None:
        plt.scatter(xcoord_plot, unn_plot, label='Predicted', color='red')
    if ylim is not None:
        plt.ylim(*ylim)
    # ax.set(xlim=(-1, 1), ylim=(-5, 20))
    plt.legend()
    Path('/'.join(sav_name.split('/')[:-1])).mkdir(exist_ok=True)
    plt.savefig(sav_name)
    # plt.show()
    plt.close()


def plot_hist(
    sav_name,
    x_arr_list,
    y_arr_list,
    std_arr_list=None,
    lable_list=None,
    color_list=None,
    xlabel=None,
    ylabel=None,
    alpha=1.0,
    yscal='log',
    linewidth=None,
    ylim0=None,
    ylim1=None,
    two_side_std=False,
):
    num_arrs = len(x_arr_list)

    if lable_list is None:
        lable_list = [None] * num_arrs
    if all(lable_list) is False:
        plot_legend = False
    else:
        plot_legend = True

    if color_list is None:
        c_list = plt.get_cmap('tab10')(np.arange(num_arrs))
    if std_arr_list is None:
        std_arr_list = [None] * num_arrs

    plt.yscale(yscal)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)

    for x_arr, y_arr, std_arr, label, color in zip(
            x_arr_list,
            y_arr_list,
            std_arr_list,
            lable_list,
            c_list,
    ):
        plt.plot(
            x_arr,
            y_arr,
            label=label,
            alpha=alpha,
            color=color,
            linewidth=linewidth,
        )
        if std_arr is not None:
            yup_arr = y_arr + 2 * std_arr
            if two_side_std is True:
                ylow_arr = y_arr - 2 * std_arr
            else:
                ylow_arr = y_arr
            plt.fill_between(
                x_arr,
                ylow_arr,
                yup_arr,
                facecolor=color,
                alpha=0.5 * alpha,
            )
    plt.ylim(ylim0, ylim1)
    plt.tight_layout()

    if plot_legend:
        plt.legend()

    Path('/'.join(sav_name.split('/')[:-1])).mkdir(exist_ok=True)
    plt.grid(True)
    plt.savefig(sav_name)
    plt.close()


def plot_on_e1diag(dim_x,
                   u_true,
                   u_nn,
                   sav_name,
                   x_scale=1.,
                   ylim0=None,
                   ylim1=None,
                   unit_ball=False,
                   seg='both'):
    assert seg in ('e1', 'diag', ' both')
    coord, point_tup = x_segs(dim_x,
                              -x_scale,
                              x_scale,
                              unit_ball=unit_ball,
                              seg=seg)

    if seg == 'e1':
        savnam_tup = ('e1', )
    elif seg == 'diag':
        savnam_tup = ('diag', )
    else:
        savnam_tup = ('e1', 'diag')

    utrue_val_list = [u_true(x).cpu().numpy() for x in point_tup]
    if u_nn is not None:
        unn_val_list = [u_nn(x).detach().cpu().numpy() for x in point_tup]
        u_max = np.nanmax([utrue_val_list, unn_val_list])
        u_min = np.nanmin([utrue_val_list, unn_val_list])
    else:
        unn_val_list = [None for _ in point_tup]
        u_max = np.nanmax(utrue_val_list)
        u_min = np.nanmin(utrue_val_list)

    if u_max - u_min < 1.:
        shift = 1 - (u_max - u_min)
        u_min = u_min - shift / 2
        u_max = u_max + shift / 2

    if ylim0 is None:
        ylim0 = min(0, u_min * 1.2)
    if ylim1 is None:
        ylim1 = max(0, u_max * 1.2)

    for i in range(len(unn_val_list)):
        plot_solution(
            coord.cpu().numpy(),
            unn_val_list[i],
            utrue_val_list[i],
            sav_name + savnam_tup[i] + '.pdf',
            ylim=(ylim0, ylim1),
        )


def x_segs(dim_x, x0, x1, unit_ball=False, nump=50, seg='both'):
    assert seg in ('e1', 'diag', ' both')

    s_coord = torch.linspace(x0, x1, nump)
    x_list = []

    if seg in ('e1', 'both'):
        e1_coord = torch.zeros([dim_x])
        e1_coord[0] = 1
        xe1 = torch.outer(s_coord, e1_coord)
        x_list.append(xe1)
    if seg in ('diag', 'both'):
        e_diag = torch.ones([dim_x])
        if unit_ball is True:
            e_diag = e_diag / torch.norm(e_diag)
        xdiag = torch.outer(s_coord, e_diag)
        x_list.append(xdiag)
    return s_coord, x_list


def sav_pkl(nets, sav_name):
    unn, vnn, test_nn = nets
    torch.save(unn.module.state_dict(), f"{sav_name}_unn.pkl")
    torch.save(vnn.module.state_dict(), f"{sav_name}_vnn.pkl")
    torch.save(test_nn.state_dict(), f"{sav_name}_testnn.pkl")


# def plot_error_path(example,
#                     v_approx,
#                     sav_name,
#                     num_path=10000,
#                     num_dt=100,
#                     ctr_func=None):

#     tpart, x_path = example.gen_xpath(num_path, num_dt, ctr_func=ctr_func)
#     tpart, x_path = tpart[:-1], x_path[:-1]
#     t_path = tpart.unsqueeze(-1).unsqueeze(-1)
#     vtrue_path = example.v(t_path, x_path)
#     vappr_path = v_approx(t_path, x_path)
#     l1_true = vtrue_path.abs().mean(1, keepdims=True)
#     rel_error = (vappr_path - vtrue_path).abs() / l1_true
#     relerr_mean = rel_error.mean(1).squeeze(-1)
#     relerr_std = rel_error.std(1).squeeze(-1)

#     tpart = tpart.detach().cpu().numpy()
#     relerr_mean = relerr_mean.detach().cpu().numpy()
#     relerr_std = relerr_std.detach().cpu().numpy()

#     plt.plot(tpart, relerr_mean, color='royalblue')
#     plt.fill_between(tpart,
#                      relerr_mean,
#                      relerr_mean + 2 * relerr_std,
#                      facecolor='royalblue',
#                      alpha=0.5)
#     plt.xlabel('t')
#     plt.ylabel('Relative error')
#     plt.grid(True)
#     plt.yscale('log')
#     Path('/'.join(sav_name.split('/')[:-1])).mkdir(exist_ok=True)
#     plt.savefig(f'{sav_name}relerr_vs_t.pdf')
#     plt.close()


def plot_l1linf_error(hist_df, sav_path):
    l1err = hist_df['rel_l1err']
    linf_err = hist_df['rel_linferr']
    plot_hist(
        sav_path + 'error_hist.pdf',
        [hist_df['it'].to_numpy()] * 2,
        (linf_err, l1err),
        lable_list=(r"Rel. $L^{\infty}$-error", "Rel. $L^1$-error"),
        alpha=1.0,
    )


def plot_linf_error(hist_df, sav_path):
    linf_err = hist_df['rel_linferr']
    plot_hist(
        sav_path + 'error_hist.pdf',
        (hist_df['it'].to_numpy(), ),
        (linf_err, ),
        lable_list=None,
        alpha=1.0,
    )


def ylim_for_g1loss(g1_hist):
    y_median = np.median(g1_hist)
    iqr = np.quantile(g1_hist, 0.75) - np.quantile(g1_hist, 0.25)
    ylim0 = y_median - 10 * max(iqr, 0.05)
    ylim1 = y_median + 10 * max(iqr, 0.05)
    return ylim0, ylim1


def save_results(martnet: MartNet, hist_dict, sav_path):
    Path('/'.join(sav_path.split('/')[:-1])).mkdir(exist_ok=True)

    hist_df = pd.DataFrame(hist_dict)
    hist_df.to_csv(f'{sav_path}log.csv', index=False)
    it_arr = np.array(hist_df['it'])

    problem = martnet.problem
    problem.plot_res(martnet.vnn, sav_path)

    plot_hist(sav_path + 'lossmart_hist.pdf', (it_arr, ),
              (hist_df['mart_loss'], ))

    g1_hist = hist_df['g1_loss'].to_numpy()
    ylim0, ylim1 = ylim_for_g1loss(g1_hist)
    plot_hist(sav_path + 'g1_loss.pdf', (it_arr, ), (g1_hist, ),
              yscal='linear',
              ylim0=ylim0,
              ylim1=ylim1)

    if ("cost" in hist_dict) and ("mean_vtrue_t0" in hist_dict):
        it_cost = hist_df[['it', 'cost', 'mean_vtrue_t0']].dropna()
        if len(it_cost) > 0:
            plot_hist(sav_path + 'cost_hist.pdf',
                      (it_cost['it'], it_cost['it']),
                      (it_cost['cost'], it_cost['mean_vtrue_t0']),
                      lable_list=(r'$u_{\theta}$', '$u^*$'),
                      yscal='linear')

    if ("rel_l1err" in hist_dict) and ("rel_linferr" in hist_dict):
        if problem.single_x0 is False:
            plot_l1linf_error(hist_df, sav_path)
        else:
            plot_linf_error(hist_df, sav_path)


def aggregate_hist(hist_list, key):

    agg_arr = np.stack([hist.get(key, None) for hist in hist_list], axis=0)

    if (agg_arr == None).all():
        agg_mean = None
        agg_std = None
    else:
        agg_arr = agg_arr[..., (agg_arr != None).all(axis=0)]
        if agg_arr.size == 0:
            agg_mean = None
            agg_std = None
        else:
            agg_arr = agg_arr.astype(float)
            agg_mean = agg_arr.mean(axis=0)
            agg_std = agg_arr.std(axis=0)

    # agg_arr: [round, value associated with key]
    return agg_mean, agg_std


def summary_hist(hist_list) -> pd.DataFrame:

    df_list = [pd.DataFrame(hist) for hist in hist_list]
    hist_df = pd.concat(df_list,
                        axis=0,
                        keys=range(len(df_list)),
                        names=['round', 'index'])
    hist_gp = hist_df.groupby('it')
    mean_df = hist_gp.mean()
    std_df = hist_gp.std()
    summ_df = pd.concat([mean_df, std_df], axis=1, keys=['mean', 'std'])
    summ_df = summ_df.swaplevel(0, 1, axis=1).sort_index(axis=1)
    return summ_df


def plot_summary(summ_df: pd.DataFrame,
                 sav_name: str,
                 single_x0: bool = False):
    it_arr = np.array(summ_df.index)
    plot_hist(
        sav_name + 'maloss_mean_std.pdf',
        (it_arr, ),
        (summ_df['mart_loss', 'mean'], ),
        std_arr_list=(summ_df['mart_loss', 'std'], ),
        lable_list=None,
        yscal='log',
        alpha=1.0,
        two_side_std=False,
    )

    mean_g1loss = summ_df['g1_loss', 'mean'].to_numpy()
    ylim0, ylim1 = ylim_for_g1loss(mean_g1loss)
    plot_hist(sav_name + 'g1loss_mean_std.pdf', (it_arr, ), (mean_g1loss, ),
              std_arr_list=(summ_df['g1_loss', 'std'], ),
              lable_list=None,
              yscal='linear',
              alpha=1.0,
              two_side_std=False,
              ylim0=ylim0,
              ylim1=ylim1)

    mean_linferr = summ_df['rel_linferr', 'mean'].to_numpy()
    std_linferr = summ_df['rel_linferr', 'std'].to_numpy()
    if single_x0 is False:
        mean_l1err = summ_df['rel_l1err', 'mean'].to_numpy()
        std_l1err = summ_df['rel_l1err', 'std'].to_numpy()
        plot_hist(sav_name + 'error_mean_std.pdf', (it_arr, it_arr),
                  (mean_linferr, mean_l1err),
                  std_arr_list=(std_linferr, std_l1err),
                  lable_list=(r"Rel. $L^{\infty}$-error", "Rel. $L^1$-error"),
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)
    else:
        plot_hist(sav_name + 'error_mean_std.pdf', (it_arr, ),
                  (mean_linferr, ),
                  std_arr_list=(std_linferr, ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)

    if (('cost', 'mean') in summ_df.columns) \
        and (('mean_vtrue_t0', 'mean') in summ_df.columns):
        cost_df = summ_df[[('cost', 'mean'), ('cost', 'std'),
                           ('mean_vtrue_t0', 'mean'),
                           ('mean_vtrue_t0', 'std')]].dropna()
        if len(cost_df) > 0:
            it_cost = cost_df.index.to_numpy()
            mean_cost = cost_df['cost', 'mean'].to_numpy()
            std_cost = cost_df['cost', 'std'].to_numpy()
            mean_vtrue_t0 = cost_df['mean_vtrue_t0', 'mean'].to_numpy()
            std_vtrue_t0 = cost_df['mean_vtrue_t0', 'std'].to_numpy()
            plot_hist(
                sav_name + 'cost_mean_std.pdf',
                (it_cost, it_cost),
                (mean_cost, mean_vtrue_t0),
                std_arr_list=(std_cost, std_vtrue_t0),
                lable_list=(r'$u_{\theta}$', '$u^*$'),
                yscal='linear',
            )


==> CodeAndFig_Revision/HJB2c/srun_socp1.sh <==
#!/bin/bash
#SBATCH -A cai_deepmartnet_0001 --gpus=1
module load gcc/11.2.0  
module load cuda/12.4.1-nsrijq7
export PYTHONUNBUFFERED=1
python runtask.py


==> CodeAndFig_Revision/HJB2c/srun_socp8.sh <==
#!/bin/bash
#SBATCH -A cai_deepmartnet_0001 --gpus=8
module load gcc/11.2.0  
module load cuda/12.4.1-nsrijq7
export PYTHONUNBUFFERED=1
python runtask.py


==> CodeAndFig_Revision/HJB2c/taskmaker.py <==
from itertools import product
from runtask import (get_config, sav_config, TASK_PATH, DEFAULT_CONFIG)


def maxit_default(dim_x):
    if dim_x < 1000:
        maxit = 2000
    elif dim_x < 5000:
        maxit = 4000
    else:
        maxit = 6000
    return maxit


def maxit_long(dim_x):
    if dim_x < 1000:
        maxit = 3000
    elif dim_x < 5000:
        maxit = 6000
    else:
        maxit = 9000
    return maxit


def batsz(dim_x):
    if dim_x < 1000:
        bsz = 256
    elif dim_x < 5000:
        bsz = 128
    else:
        bsz = 64
    return bsz


def lr(dim_x):
    if dim_x >= 1000:
        expo = 0.8
    else:
        expo = 0.5
    lr0_u = 3 * 1e-3 / dim_x**expo
    lr0_v = 3 * 1e-3 / dim_x**expo
    lr0_rho = 3 * 1e-2 / dim_x**expo
    return lr0_u, lr0_v, lr0_rho


def var_width(dim_x):
    if dim_x <= 100:
        wid = 5 * dim_x + 10
    elif dim_x <= 1000:
        wid = 2 * dim_x + 10
    else:
        wid = dim_x + 10
    return wid


def make_task(
    dimx_list,
    example_list,
    num_hidd=4,
    start_idx=0,
    maxit_func=None,
    width_func=var_width,
    repeat_time=1,
    compute_cost_gap=100,
):
    idx = start_idx
    tot_idx = start_idx - 1 + len(dimx_list) * len(example_list)
    length = len(str(tot_idx))

    if maxit_func is None:
        maxit_func = maxit_default

    for dimx, exmaple in product(dimx_list, example_list):
        bsz = batsz(dimx)
        wid = width_func(dimx)
        config = get_config(DEFAULT_CONFIG)
        config.set('Example', 'dim_x', str(dimx))
        config.set('Network', 'width_u', str(wid))
        config.set('Network', 'width_v', str(wid))
        config.set('Network', 'num_hidden_u', str(num_hidd))
        config.set('Network', 'num_hidden_v', str(num_hidd))

        config.set('Example', 'name', exmaple)
        config.set('Example', 'repeat_time', str(repeat_time))

        lr0_u, lr0_v, lr0_rho = lr(dimx)
        config.set('Optimizer', 'lr0_u', str(lr0_u))
        config.set('Optimizer', 'lr0_v', str(lr0_v))
        config.set('Optimizer', 'lr0_rho', str(lr0_rho))

        max_it = maxit_func(dimx)
        config.set('Training', 'max_iter', str(max_it))
        config.set('Training', 'batsize', str(bsz))
        idx_str = str(idx).zfill(length)
        sav_name = f'{idx_str}_{exmaple}_d{dimx}_w{wid}_h{num_hidd}'
        sav_config(config, f'{TASK_PATH}/{sav_name}')
        idx = idx + 1


def main():
    # maxit_func = maxit_long
    maxit_func = lambda _: 2000
    # maxit_func = maxit_default
    # maxit_func = lambda d: 600
    # width_func = lambda d: d + 10
    width_func = lambda d: 256
    num_hidd = 6

    repeat_time = 5
    dimx_list = [100]
    # exa_list = ['HJB1SingleX0']
    exa_list = [
        'HJB2bPba', 'HJB2bPbb', 'HJB2bPbc', 'HJB2bPbd', 'HJB2bPbe', 'HJB2bPbf',
        'HJB2bPbg'
        # 'HJB1ShiftTarget'
        # 'HJB2a',
        # 'HJB2b',
        # 'HJB2c'
    ]
    make_task(
        dimx_list,
        exa_list,
        num_hidd=num_hidd,
        maxit_func=maxit_func,
        width_func=width_func,
        repeat_time=repeat_time,
    )


if __name__ == "__main__":
    main()


==> CodeAndFig_Revision/HJB2c/test.py <==
import numpy as np
import matplotlib.pyplot as plt

def generate_curve(d, t_range, num_points):
    """
    生成 d 维空间中的曲线。
    t_range 是 t 的取值范围，形如 (t_min, t_max)。
    num_points 是生成的点数。
    """
    # 创建 t 的值
    t_values = np.linspace(t_range[0], t_range[1], num_points)
    
    # 初始化空的 `x` 数组，用于存储曲线的每一维的坐标
    x = np.zeros((num_points, d))
    
    # 根据函数 f(t) 计算每一维上的坐标
    for i in range(num_points):
        t = t_values[i]
        x[i, 0] = np.sin(t)  # 第一维：sin(t)
        if d > 1:
            x[i, 1] = np.cos(t)  # 第二维：cos(t)
        if d > 2:
            x[i, 2] = np.sin(2 * t)  # 第三维：sin(2t)
        # 可以为更高维度添加更多函数
        
    return t_values, x

# 生成三维空间中的曲线
d = 3
t_range = (0, 2 * np.pi)
num_points = 1000
t_values, x = generate_curve(d, t_range, num_points)

# 绘制曲线
fig = plt.figure()
ax = fig.add_subplot(111, projection='3d')
ax.plot(x[:, 0], x[:, 1], x[:, 2])

# 设置轴标题
ax.set_xlabel('X')
ax.set_ylabel('Y')
ax.set_zlabel('Z')

# 显示图形
plt.title('3D Curve in Space')
plt.show(block=True)


==> CodeAndFig_Revision/LinSinCR/bak.py <==

# def plots_true(dim_x,
#                u_funcs,
#                labels,
#                sav_name,
#                x_range=(-1., 1.),
#                unit_ball=True,
#                nump=50):
#     xcoord_plot, x_tup = x_segs(dim_x,
#                                 x_range[0],
#                                 x_range[1],
#                                 unit_ball,
#                                 nump=nump)
#     savnam_tup = ('_1stcoord', '_diag')
#     u_list = [[u(x).cpu().numpy() for u in u_funcs] for x in x_tup]
#     u_max = np.nanmax(u_list)
#     u_min = np.nanmin(u_list)
#     ylim0 = min(0, u_min * 1.3)
#     ylim1 = max(0, u_max * 1.3)

#     for savnam, ufuncs_forx in zip(savnam_tup, u_list):
#         for ux, lab in zip(ufuncs_forx, labels):
#             plt.plot(
#                 xcoord_plot.cpu().numpy(),
#                 ux,
#                 label=lab,
#             )
#         plt.ylim(ylim0, ylim1)
#         plt.legend()
#         plt.savefig(sav_name + savnam + '.pdf')
#         plt.close()



def plot_meanstd_ofv(problem, vappr_list, sav_name):

    res_inte = problem.v_of_interest()
    if res_inte is None:
        return None

    s_coord = res_inte['s']
    v_true = res_inte['v_true']

    v_appr = torch.stack(vappr_list, dim=0).detach().cpu().numpy()[..., 0]
    mean_appr = v_appr.mean(0)
    std_appr = v_appr.std(0)
    s_coord = s_coord.detach().cpu().numpy()
    v_true = v_true[..., 0].detach().cpu().numpy()
    plt.plot(s_coord, v_true, label='True', color='red')
    plt.plot(s_coord, mean_appr, label='Predicted', color='royalblue')
    plt.fill_between(s_coord,
                     mean_appr - 2 * std_appr,
                     mean_appr + 2 * std_appr,
                     facecolor='royalblue',
                     alpha=0.5)
    plt.tight_layout()
    plt.legend()
    Path('/'.join(sav_name.split('/')[:-1])).mkdir(exist_ok=True)
    plt.savefig(f'{sav_name}s_v_meanstd.pdf')
    plt.close()

class SocMartNetPenalty(SocMartNetPia):

    def __init__(self,
                 *args,
                 lamb0=1.,
                 del_lamb=10,
                 max_lamb=1000.,
                 weight_vmean=torch.tensor(1.),
                 name='SOCMartNet-Peanlty',
                 **kwargs) -> None:
        super().__init__(*args, name=name, **kwargs)
        self.lamb = lamb0
        self.max_lamb = max_lamb
        self.del_lamb = del_lamb
        self.weight_vmean = weight_vmean

    def set_train_param(
        self,
        nets,
        optims,
        schs,
        max_iter,
        size_per_epoch,
        batsize_arr: list,
        log_gap=1,
        batsize_milstone=None,
        num_dt=10,
        step_uv=2,
        step_rho=1,
        use_ctr_xpath=True,
    ):
        self.num_dt = num_dt
        self.dt = (self.problem.te - self.problem.t0) / num_dt

        self.step_uv = step_uv
        self.step_rho = step_rho
        self.max_iter = max_iter
        self.use_ctr_xpath = use_ctr_xpath
        self.log_gap = log_gap
        self.set_size(size_per_epoch, batsize_arr, batsize_milstone)
        self.set_nn_opt_sch(nets, optims, schs)

    def delta_m(self):
        u_path = self.unn(self.t_path, self.xt_bat)
        v_path = self.vnn(self.t_path, self.xt_bat)
        c_path = self.problem.f(self.t_path, self.xt_bat, u_path)

        t_next, x_next = self.xt_1step_sys(self.t_path,
                                           self.xt_bat,
                                           u_path,
                                           x_next=self.xtsysoff_bat)
        v_next0 = self.vnn(t_next[:-1], x_next[:-1])
        v_te = self.problem.v_term(x_next[-1:])
        v_next = torch.cat((v_next0, v_te), dim=0)

        deltam = ((v_next - v_path) / self.dt + c_path)
        return deltam, v_path

    def updata_lamb(self, mart_loss):
        mod_martloss = max(0., mart_loss.detach())
        next_lamb = self.lamb + self.del_lamb * mod_martloss
        self.lamb = min(self.max_lamb, next_lamb)

    def train_uv(self):
        with torch.no_grad():
            rho_bat = self.rhonn(self.t_path, self.xt_bat)
        for _ in range(self.step_uv):
            deltam, v_path = self.delta_m()
            mart_loss = self.loss_mart(deltam, rho_bat)
            ctr_loss = self.loss_ctr(v_path)

            loss_tot = self.weight_vmean * ctr_loss + self.lamb * mart_loss
            loss_tot.backward()
            self.updata_lamb(mart_loss)
            self.dsec_setp()
        return mart_loss, ctr_loss



class SocMartNet(object):

    def __init__(self,
                 socp,
                 use_dist=False,
                 name='SOCMartNet',
                 rank: int = 0) -> None:
        self.name = name
        self.problem = socp
        self.require_unn = True
        self.error_func = socp.produce_errorfunc()

        self.path_idx = None
        self.xt_path = None
        self.hist_dict = None

        self.use_dist = use_dist
        if use_dist is True:
            self.world_size = dist.get_world_size()
        else:
            self.world_size = 1
        self.rank = rank

        self.epoch = 0.
        self.hist_keys = ('it', 'epoch', 'rt', 'v_mean', 'mart_loss', 'error')

    def xt_1step_from_u(self, t, x, u, xsgm=None):
        dt = self.dt
        t_next = t + dt
        if xsgm is None:
            dwt = torch.normal(mean=0.,
                               std=torch.sqrt(self.dt),
                               size=x.shape,
                               device=self.rank)
            x_next = x + self.problem.sgm_diag_ctr(t, x, u) * dwt
        else:  # 离线计算
            x_next = xsgm
        x_next = x_next + self.problem.mu_ctr(t, x, u) * dt
        return t_next, x_next

    def xtctr_1step(self, t, x):
        return self.xt_1step_from_u(t, x, self.unn(t, x))

    def xt_1step(self, t, x):
        dt = self.dt
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(self.dt),
                           size=x.shape,
                           device=self.rank)
        t_next = t + dt
        x_next = x + self.problem.mu(t, x) * dt + self.problem.sgm_diag(
            t, x) * dwt
        return t_next, x_next

    def gen_xtpath(self):
        if self.x0 is None:
            x0 = self.problem.x0_points(self.size_per_epoch)
            self.x0 = x0[torch.randperm(self.size_per_epoch)]
        if self.use_ctr_xpath is True:
            xt1step = self.xtctr_1step
        else:
            xt1step = self.xt_1step

        xtn = self.x0
        xt_list = [xtn]
        with torch.no_grad():
            for tn in self.t_path[:-1]:
                xtn = xt1step(tn, xtn)[1]
                xt_list.append(xtn)

        # xt: [time, path, self]
        xt_path = torch.stack(xt_list, dim=0)
        if self.problem.h_depends_on_vxx is False:
            xsgm_path = self.gen_xsgm_path(self.t_path, xt_path)
            print(
                f'Rank {self.rank}: new (X, X + Sigma*dW) paths have been generated.'
            )
        else:
            xsgm_path = None
            print(f'Rank {self.rank}: new X paths have been generated.')
        return xt_path, xsgm_path

    def gen_xsgm_path(self, t_path, xt_path):
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(self.dt),
                           size=xt_path.shape,
                           device=self.rank)
        sgmt_path = self.problem.sgm_diag_ctr(t_path, xt_path, None) * dwt
        return xt_path + sgmt_path

    def set_xtbat(self, bat_size):

        if self.path_idx is None:
            self.path_idx = torch.arange(self.size_per_epoch)
        if self.xt_path is None:
            self.xt_path, self.xsgm_path = self.gen_xtpath()

        bat_idx = self.path_idx[:bat_size]
        self.xt_bat = self.xt_path[:, bat_idx]
        if self.xsgm_path is not None:
            self.xsgm_bat = self.xsgm_path[:, bat_idx]
        else:
            self.xsgm_bat = None

        self.epoch += min(bat_size / self.size_per_epoch, 1.)
        remain_size = self.size_per_epoch - self.path_idx[0]
        # if the epoch has been finished:
        if remain_size <= bat_size:
            self.xt_path = None
            self.xsgm_path = None
            self.path_idx = None
        else:
            self.path_idx = self.path_idx.roll(-bat_size)

    def log_hist(self, hist_vals):
        hist_keys = self.hist_keys
        if self.hist_dict is None:
            self.hist_dict = {k: [v] for k, v in zip(hist_keys, hist_vals)}
        else:
            for k, v in zip(hist_keys, hist_vals):
                self.hist_dict[k].append(v)

    def updata_lamb(self, mart_loss):
        mod_martloss = max(0., mart_loss.detach())
        next_lamb = self.lamb + self.del_lamb * mod_martloss
        self.lamb = min(self.max_lamb, next_lamb)

    def v_1step(self, ut_bat):
        t_next, x_next = self.xt_1step_from_u(self.t_path,
                                              self.xt_bat,
                                              ut_bat,
                                              xsgm=self.xsgm_bat)

        v_next0 = self.vnn(t_next[:-1], x_next[:-1])
        v_te = self.problem.v_term(x_next[-1:])
        v_next = torch.cat((v_next0, v_te), dim=0)
        return v_next

    def delta_m(self):
        u_path = self.unn(self.t_path, self.xt_bat)
        v_path = self.vnn(self.t_path, self.xt_bat)
        c_path = self.problem.c(self.t_path, self.xt_bat, u_path)

        t_next, x_next = self.xt_1step_from_u(self.t_path,
                                              self.xt_bat,
                                              u_path,
                                              xsgm=self.xsgm_bat)
        v_next0 = self.vnn(t_next[:-1], x_next[:-1])
        v_te = self.problem.v_term(x_next[-1:])
        v_next = torch.cat((v_next0, v_te), dim=0)

        deltam = ((v_next - v_path) / self.dt + c_path)
        return deltam, v_path

    def loss_mart(self, deltam, rho):
        rd = (rho * deltam).mean([0, 1])
        rd_mdt = rd.detach()
        if self.use_dist is True:
            dist.all_reduce(rd_mdt)
            rd_mdt = rd_mdt / self.world_size
        # Correct the bias caused by DDP
        loss_val = (rd_mdt * rd).mean() / 2
        return loss_val

    def loss_ctr(self, ctr_bat):
        ctr_loss = ctr_bat.mean()
        return ctr_loss

    def train_uv(self):
        with torch.no_grad():
            rho_bat = self.rhonn(self.t_path, self.xt_bat)
        for _ in range(self.step_uv):
            deltam, v_path = self.delta_m()
            mart_loss = self.loss_mart(deltam, rho_bat)
            ctr_loss = self.loss_ctr(v_path)

            loss_tot = self.weight_vmean * ctr_loss + self.lamb * mart_loss
            loss_tot.backward()
            self.updata_lamb(mart_loss)
            self.dsec_setp()
        return mart_loss, ctr_loss

    def train_rho(self):
        with torch.no_grad():
            deltam = self.delta_m()[0]
        for _ in range(self.step_rho):
            rho_bat = self.rhonn(self.t_path, self.xt_bat)
            loss_test = -self.loss_mart(deltam, rho_bat)
            loss_test.backward()
            self.optim_rho.step()
            self.optim_rho.zero_grad()

    def set_size(self, size_per_epoch, batsize_arr, batsize_milstone):
        if self.use_dist is True:
            batsize_arr = [int(siz / self.world_size) for siz in batsize_arr]
            size_per_epoch = int(size_per_epoch / self.world_size)
        if size_per_epoch < max(batsize_arr):
            size_per_epoch = max(batsize_arr)
            warn(
                f"size_per_epoch is changed to {size_per_epoch} on rank {self.rank}, since it should be no less than max(batsize_arr) = {max(batsize_arr)}. "
            )
        # ensure batsize >= 2
        batsize_arr = [max(2, sz) for sz in batsize_arr]

        self.batsize_arr = batsize_arr
        self.size_per_epoch = size_per_epoch

        if batsize_milstone is None:
            batsize_milstone = []
        self.batsize_milstone = batsize_milstone + [self.max_iter + 1]
        return None

    def get_batsize(self, it):
        if it == 0:
            self.bat_stage = 0
        if it >= self.batsize_milstone[self.bat_stage]:
            self.bat_stage += 1
        bat_size = self.batsize_arr[self.bat_stage]
        return bat_size

    def set_tpath(self):
        t_path = torch.linspace(self.problem.t0, self.problem.te,
                                self.num_dt + 1)
        self.t_path = t_path[:-1].unsqueeze(-1).unsqueeze(-1)
        self.tnext_path = t_path[1:].unsqueeze(-1).unsqueeze(-1)

    def set_nntrain(self):
        self.unn.train()
        self.vnn.train()
        self.rhonn.train()

    def set_nneval(self):
        self.unn.eval()
        self.vnn.eval()
        self.rhonn.eval()

    def dsec_setp(self):
        self.optim_u.step()
        self.optim_v.step()
        self.optim_u.zero_grad()
        self.optim_v.zero_grad()

    def sch_step(self):
        self.sch_u.step()
        self.sch_v.step()
        self.sch_rho.step()

    def set_nn_opt_sch(self, nets, optims, schs):
        self.unn, self.vnn, self.rhonn = nets
        self.optim_u, self.optim_v, self.optim_rho = optims
        self.sch_u, self.sch_v, self.sch_rho = schs

    def set_train_param(
            self,
            nets,
            optims,
            schs,
            max_iter,
            size_per_epoch,
            batsize_arr: list,
            lamb0=1.,
            log_gap=1,
            batsize_milstone=None,
            num_dt=10,
            step_uv=2,
            step_rho=1,
            del_lamb=10,
            max_lamb=1000.,
            use_ctr_xpath=True,
            weight_vmean=torch.tensor(1.),
    ):
        self.num_dt = num_dt
        self.dt = (self.problem.te - self.problem.t0) / num_dt
        self.lamb = lamb0
        self.max_lamb = max_lamb
        self.del_lamb = del_lamb
        self.step_uv = step_uv
        self.step_rho = step_rho
        self.max_iter = max_iter
        self.use_ctr_xpath = use_ctr_xpath
        self.weight_vmean = weight_vmean
        self.x0 = None
        self.log_gap = log_gap
        self.set_size(size_per_epoch, batsize_arr, batsize_milstone)
        self.set_nn_opt_sch(nets, optims, schs)

    def train(self):
        rt0 = time.time()
        self.set_tpath()
        self.set_nntrain()
        for it in range(self.max_iter + 1):
            bat_size = self.get_batsize(it)
            self.set_xtbat(bat_size)
            mart_loss, ctr_loss = self.train_uv()
            self.train_rho()
            self.sch_step()

            if it % self.log_gap == 0:
                with torch.no_grad():
                    error = self.error_func(self.vnn)
                rt = time.time() - rt0
                hist_vals = (
                    it,
                    self.epoch,
                    rt,
                    ctr_loss.item(),
                    mart_loss.item(),
                    error.item(),
                )
                self.log_hist(hist_vals)
                lr = self.optim_v.param_groups[0]['lr']
                print(
                    f"rank: {self.rank}\niter step: [{it}/{self.max_iter}], rt: {rt:.2f}, epoch: {self.epoch:.2f},\nbat_size: {bat_size}, lr: {lr:.5}, lambda: {self.lamb:.5},\nloss_mart: {mart_loss.item():.5}, ctr_loss: {ctr_loss.item():.5},\nerror: {error:.5}\n"
                )
        self.set_nneval()

    def v_next(self, t_next, x_next):
        v_next0 = self.vnn(t_next[:-1], x_next[:-1])
        v_te = self.problem.v_term(x_next[-1:])
        v_next = torch.cat((v_next0, v_te), dim=0)
        return v_next

    def delta_m(self):
        u_path = self.unn(self.t_path, self.xt_bat)
        v_path = self.vnn(self.t_path, self.xt_bat)
        c_path = self.problem.c(self.t_path, self.xt_bat, u_path)
        t_next, x_next = self.xt_1step_from_u(self.t_path,
                                              self.xt_bat,
                                              u_path,
                                              xsgm=self.xsgm_bat)

        vnext_ud = self.v_next(t_next, x_next.detach())
        deltam_ud = (vnext_ud - v_path) / self.dt + c_path.detach()

        with torch.no_grad():
            vnext_vd = self.v_next(t_next, x_next)
        deltam_vd = (vnext_vd - v_path.detach()) / self.dt + c_path
        return deltam_ud, deltam_vd

    def train_uv(self):
        with torch.no_grad():
            rho_bat = self.rhonn(self.t_path, self.xt_bat)
        for _ in range(self.step_uv):
            deltam_ud, deltam_vd = self.delta_m()
            mart_loss = self.loss_mart(deltam_ud, rho_bat)
            ctr_loss = self.loss_ctr(deltam_vd)
            loss_tot = ctr_loss + mart_loss
            loss_tot.backward()
            self.updata_lamb(mart_loss)
            self.dsec_setp()
        return mart_loss, ctr_loss


class FromDBDP(PDE):
    '''
    This example is a modified version of an example from subsection 5.2 in
        Deep backward schemes for high-dimensional nonlinear PDEs
        by Côme Huré, Huyên Pham and Xavier Warin;
        Math. Comp. 89 (2020), 1547-1579
        DOI: https://doi.org/10.1090/mcom/3514
        Published electronically: January 31, 2020
    '''

    def __init__(self, dim_x, t0=0., te=1.) -> None:
        super().__init__(dim_x, t0=t0, te=te)
        self.dim_w = dim_x
        self.name = 'ExampleFromDBDP'

        self.update_musys = True
        self.update_sgmsys = True
        self.update_f = False
        self.unitball = True

        self.delta = 1.
        self.one2dimx = torch.arange(1., dim_x + 1)

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.full_like(x, self.dim_x**(-0.5)) * dw

    def mu_sys(self, _t, x, v):
        return v * torch.full_like(x, 0.5 / self.dim_x)

    def sgm_sys(self, _t, x, v, dw):
        return self.delta * (2 + v) * torch.ones_like(x) * dw

    def v(self, t, x):
        x_isneg = torch.heaviside(-x, torch.tensor(0.)).detach()
        x_ispos = 1 - x_isneg
        bar_sin = (torch.sin(x) * x_isneg).mean(-1, keepdim=True)
        bar_x = (x * x_ispos).mean(-1, keepdim=True)
        sum_ix = (self.one2dimx * x).sum(-1, keepdim=True)
        cos_sumix = torch.cos(sum_ix)
        y = (self.te - t) * (bar_sin + bar_x) + cos_sumix
        return y

    def v_term(self, x):
        return self.v(self.te, x)

    def f(self, t, x, _v):
        dv_val = self.d_v(t, x)
        return -dv_val

    def d_v(self, t, x):
        x_isneg = torch.heaviside(-x, torch.tensor(0.)).detach()
        x_ispos = 1 - x_isneg
        bar_sin = (torch.sin(x) * x_isneg).mean(-1, keepdim=True)
        bar_cos = (torch.cos(x) * x_isneg).mean(-1, keepdim=True)
        bar_x = (x * x_ispos).mean(-1, keepdim=True)
        bar_xispos = x_ispos.mean(-1, keepdim=True)
        bar_i = (self.dim_x + 1) / 2
        bar_i2 = self.one2dimx.pow(2).mean(-1, keepdim=True)
        sum_ix = (self.one2dimx * x).sum(-1, keepdim=True)
        cos_sumix = torch.cos(sum_ix)
        sin_sumix = torch.sin(sum_ix)

        te_negt = self.te - t
        v = te_negt * (bar_sin + bar_x) + cos_sumix
        dt_v = -bar_sin - bar_xispos
        dx_v = te_negt * bar_cos + bar_xispos - bar_i * sin_sumix
        dxx_v = -te_negt * bar_sin - bar_i2 * cos_sumix
        diffu_v = (self.delta * (2 + v)).pow(2) * dxx_v
        dv_val = dt_v + 0.5 * (v * dx_v + diffu_v)
        return dv_val



# def plot_error_path(t_grid, vt_true, vt_appr, sav_name):

#     c_list = plt.get_cmap('tab10')(np.arange(2))

#     re1_mean, re1_std = error_path(vt_appr, vt_true, 'L1', dim=1)
#     reinf_mean, reinf_std = error_path(vt_appr, vt_true, 'Linf', dim=1)

#     re1_mean = re1_mean.detach().cpu().numpy()
#     re1_std = re1_std.detach().cpu().numpy()
#     reinf_mean = reinf_mean.detach().cpu().numpy()
#     reinf_std = reinf_std.detach().cpu().numpy()

#     plt.plot(t_grid, re1_mean, color=c_list[0], label=r"Rel. $L^1$-error")
#     plt.fill_between(t_grid,
#                      re1_mean,
#                      re1_mean + 2 * re1_std,
#                      facecolor=c_list[0],
#                      alpha=0.5)
#     plt.plot(t_grid,
#              reinf_mean,
#              color=c_list[0],
#              label=r"Rel. $L^{\infty}$-error")
#     plt.fill_between(t_grid,
#                      reinf_mean,
#                      reinf_mean + 2 * reinf_std,
#                      facecolor=c_list[0],
#                      alpha=0.5)
#     plt.xlabel('t')
#     plt.ylabel('Relative error')
#     plt.grid(True)
#     plt.yscale('log')
#     Path('/'.join(sav_name.split('/')[:-1])).mkdir(exist_ok=True)
#     plt.savefig(f'{sav_name}relerr_vs_t.pdf')
#     plt.close()


==> CodeAndFig_Revision/LinSinCR/examples.py <==
# Some examples of PDE and SOCP
from itertools import cycle
from pathlib import Path
import gc
import time

import matplotlib.pyplot as plt
import numpy as np
import psutil
import torch
import torch.distributed as dist


def split_number(num, num_parts):
    part_size = num // num_parts
    parts = [part_size] * num_parts
    for i in range(num % num_parts):
        parts[i] += 1
    return parts


def get_safe_chunksize(
    num_item_persize: int,
    dtype: torch.dtype,
    device: torch.device,
    use_percent=0.5,
):
    if device.type == 'cuda':
        avail_mem = torch.cuda.mem_get_info(device)[0]
    elif device.type == 'xpu':
        avail_mem = torch.xpu.mem_get_info(device)[0]
    elif device.type == 'cpu':
        avail_mem = psutil.virtual_memory().available
    else:
        raise ValueError('The device type is not supported.')

    safe_chunksize = avail_mem * use_percent // (num_item_persize *
                                                 dtype.itemsize)
    safe_chunksize = int(safe_chunksize)
    if safe_chunksize == 0:
        raise MemoryError(
            f'The memory of {device} is not enough to get safe_chunksize >= 1.'
        )
    return safe_chunksize


def free_cache(device: torch.device):
    if device.type == 'cuda':
        torch.cuda.empty_cache()
    elif device.type == 'xpu':
        torch.xpu.empty_cache()
    elif device.type == 'cpu':
        gc.collect()
    else:
        raise ValueError('The device type is not supported.')


def tensor2ndarray(tensor):
    return tensor.detach().cpu().numpy()


def modify_ylim(y_min, y_max, rate_edge=0.2, include_zero=True, min_high=1.):
    if y_max - y_min < min_high:
        shift = min_high - (y_max - y_min)
        y_min = y_min - shift / 2
        y_max = y_max + shift / 2

    edge = rate_edge * (y_max - y_min)
    y_min = y_min - edge
    y_max = y_max + edge

    if include_zero is True:
        y_min = min(0, y_min)
        y_max = max(0, y_max)
    return y_min, y_max


def e1_points(dim_x, num_points, radius, left_end=None):
    if left_end is None:
        left_end = -radius
    s_coord = torch.linspace(left_end, radius, num_points)
    e_1stcoord = torch.zeros([dim_x])
    e_1stcoord[0] = 1.
    xe1 = torch.outer(s_coord, e_1stcoord)
    return s_coord, xe1


def origin_point(dim_x, num_points, _radius):
    s_coord = torch.zeros([num_points])
    x = torch.zeros([num_points, dim_x])
    return s_coord, x


def diag_points(dim_x, num_points, radius, left_end=None):
    if left_end is None:
        left_end = -radius
    e_diag = torch.full((dim_x, ), 1.)
    s_coord = torch.linspace(left_end, radius, num_points)
    xdiag = torch.outer(s_coord, e_diag)
    return s_coord, xdiag


def manifold_points(dim_x, num_points, radius, left_end=None):
    if left_end is None:
        left_end = -radius
    s_coord = torch.linspace(left_end, radius, num_points)
    e_vec = torch.arange(1, dim_x + 1)
    x_diag = torch.outer(s_coord, torch.sign(torch.sin(e_vec)))
    x = x_diag + torch.cos(e_vec + s_coord.unsqueeze(-1) * torch.pi)
    return s_coord, x


def plot_on_coord(coord, v_true, v_approx, sav_name, labels=None, ylim=None):
    if labels is None:
        labels = ['True', 'Predicted']
    plt.plot(coord, v_true, label=labels[0], color='blue')
    plt.scatter(coord, v_approx, label=labels[1], color='red')
    if ylim is not None:
        plt.ylim(*ylim)
    plt.legend()
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(sav_name)
    plt.close()


def plot_error_path(t_grid, errors, labels, sav_name):
    cmap = plt.get_cmap('tab10')(np.arange(len(labels)))
    markers = cycle(('s', 'D', '^', 'v', 'x', '+'))
    t_grid = tensor2ndarray(t_grid)
    errors = [tensor2ndarray(err) for err in errors]
    for err, lab, cm in zip(errors, labels, cmap):
        plt.plot(t_grid, err, color=cm, label=lab, marker=next(markers))
    plt.legend()
    plt.xlabel('$t$')
    plt.ylabel('Relative error')
    ymax = max([err.max() for err in errors])
    plt.ylim(top=min(2 * ymax, 1.))
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}repath.pdf')
    plt.close()


def plot_xtnorm_path(t_grid, xt, sav_name):
    t_grid = tensor2ndarray(t_grid)
    xt_norm = torch.norm(xt, dim=-1, keepdim=True)
    xt_norm = tensor2ndarray(xt_norm)
    for i in range(xt_norm.shape[1]):
        if i == 0:
            labels = (r"$\|X_t\|$", r"$\|X_0\|$")
        else:
            labels = (None, None)
        plt.plot(t_grid, xt_norm[:, i], label=labels[0])
        plt.scatter(t_grid[0],
                    xt_norm[0, i],
                    color='black',
                    label=labels[1],
                    marker='s')
    plt.legend()
    plt.xlabel('$t$')
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}xtnorm_path.pdf')
    plt.close()


def plot_vtxpath(t_grid, vt_true, vt_appr, sav_name):

    c_list = plt.get_cmap('tab10')(np.arange(2))
    t_grid = tensor2ndarray(t_grid)
    vt_true = tensor2ndarray(vt_true)
    vt_appr = tensor2ndarray(vt_appr)
    for i in range(vt_true.shape[1]):
        if i == 0:
            labels = ("Predicted $v(t, X_t)$", "Exact $v(t, X_t)$",
                      "Exact $v(0, X_0)$", "Exact $v(T, X_T)$")
        else:
            labels = (None, None, None, None)
        plt.plot(t_grid, vt_appr[:, i], color=c_list[1], label=labels[0])
        plt.plot(t_grid, vt_true[:, i], color=c_list[0], label=labels[1])
        plt.scatter(t_grid[0],
                    vt_true[0, i],
                    color='black',
                    label=labels[0],
                    marker='s')
        plt.scatter(t_grid[-1],
                    vt_true[-1, i],
                    color='black',
                    label=labels[0],
                    marker='o')
    plt.legend()
    plt.xlabel('$t$')
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}vpath.pdf')
    plt.close()


class PDE(object):
    name = 'Default_PDE_Name'
    update_musys = True
    update_sgmsys = True
    update_f = True

    x0pil_scale = 1.
    x0test_scale = 1.
    x0_train = {'diag': diag_points, 'manifold': manifold_points}
    single_x0 = False

    perturb_tx = {
        'px1': (0., 0.125),
        'px2': (0., 0.25),
        'px3': (0., 0.5),
        'px4': (0., 0.75),
        'ptx1': (0.125, 0.125),
        'ptx2': (0.25, 0.25),
        'ptx3': (0.5, 0.5),
        'ptx4': (0.75, 0.75)
    }

    def __init__(self, dim_x, t0=0., te=1., use_dist=False) -> None:
        self.dim_x = dim_x
        self.dim_w = dim_x

        if isinstance(t0, float) or isinstance(t0, int):
            t0 = torch.tensor(t0)
        if isinstance(te, float) or isinstance(te, int):
            te = torch.tensor(te)
        self.t0 = t0
        self.te = te

        self.use_dist = use_dist
        if use_dist is True:
            self.world_size = dist.get_world_size()
        else:
            self.world_size = 1

    def mu_pil(self, _t, _x):
        raise NotImplementedError

    def sgm_pil(self, _t, _x, _dw):
        raise NotImplementedError

    def mu_sys(self, _t, _x, _k):
        raise NotImplementedError

    def sgm_sys(self, _t, _x, _k, _dw):
        raise NotImplementedError

    def f(self, _t, _x, _v):
        raise NotImplementedError

    def v(self, _t, _x):
        raise NotImplementedError

    def v_term(self, _x):
        raise NotImplementedError

    def x0_points(self, num_points, test=False):
        if test is False:
            x0_scale = self.x0pil_scale
        else:
            x0_scale = self.x0test_scale
        nump_list = split_number(num_points, len(self.x0_train))
        x0_list = [
            x0f(self.dim_x, nump, x0_scale)[1]
            for nump, x0f in zip(nump_list, self.x0_train.values())
        ]
        x0 = torch.concatenate(x0_list, dim=0)
        return x0

    def x0_result_on_line(self, num_points=50):
        args = (self.dim_x, num_points, self.x0test_scale)
        keys = list(self.x0_train.keys())
        coords, xs = zip(*[x0f(*args) for x0f in self.x0_train.values()])
        ts = [self.t0] * len(keys)

        newts = []
        newx0 = []
        newkeys = []
        new_coords = []
        coords = list(coords)
        xs = list(xs)
        for pkey, ptx in self.perturb_tx.items():
            new_coords.extend(coords)
            newkeys.extend([f'{k}_{pkey}' for k in keys])
            newts.extend([t + ptx[0] for t in ts])
            newx0.extend([x + ptx[1] for x in xs])
        keys = keys + newkeys
        coords = coords + new_coords
        ts = ts + newts
        xs = xs + newx0
        return keys, coords, ts, xs

    def x0_result_on_path(self):
        x0_dict = {
            'S2': diag_points(self.dim_x, 8, 0., left_end=0.)[1],
            'S3': manifold_points(self.dim_x, 8, 0.75, left_end=0.75)[1],
        }
        return x0_dict

    def produce_logfunc(self, v_approx, num_testpoint=1000):
        t0 = self.t0.unsqueeze(-1)
        x_test = self.x0_points(num_testpoint, test=True)
        vtrue_ontest = self.v(t0, x_test)
        vtrue_ontest_l1 = torch.abs(vtrue_ontest).mean()
        vtrue_ontest_linf = torch.abs(vtrue_ontest).max()

        def log_func(_it: int):
            err = v_approx(t0, x_test) - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            linf_err = abs_err.max() / vtrue_ontest_linf
            log = {
                'rel_l1err': l1err.item(),
                'rel_linferr': linf_err.item(),
            }
            return log

        return log_func

    def gen_pilpath(self, x0, num_dt):
        dt = (self.te - self.t0) / num_dt
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(dt),
                           size=(num_dt, x0.shape[-2], self.dim_w),
                           device=x0.device)

        t = [torch.full((1, 1), self.t0)]
        xt = [x0]
        for n in range(num_dt):
            tn = t[n]
            xtn = xt[n]
            mu_tn = self.mu_pil(tn, xtn)
            sgm_dwtn = self.sgm_pil(tn, xtn, dwt[n])
            t.append(tn + dt)
            xt.append(xtn + mu_tn * dt + sgm_dwtn)
        t = torch.stack(t, dim=0)
        xt = torch.stack(xt, dim=0)
        # xt: [time, path, dim of x]
        return t, xt

    def gen_syspath(self, x0, num_dt, v_func):
        dt = (self.te - self.t0) / num_dt
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(dt),
                           size=(num_dt, x0.shape[-2], self.dim_w),
                           device=x0.device)

        t = [torch.full((1, 1), self.t0)]
        xt = [x0]
        vt = [v_func(t[0], x0)]
        for n in range(num_dt):
            tn = t[n]
            xtn = xt[n]
            vtn = vt[n]
            mu_tn = self.mu_sys(tn, xtn, vtn)
            sgm_dwtn = self.sgm_sys(tn, xtn, vtn, dwt[n])
            t.append(tn + dt)
            xt.append(xtn + mu_tn * dt + sgm_dwtn)
            vt.append(v_func(t[-1], xt[-1]))
        t = torch.stack(t, dim=0)
        xt = torch.stack(xt, dim=0)
        vt = torch.stack(vt, dim=0)
        # xt: [time, path, dim of x]
        return t, xt, vt

    def result_on_paths(self, sav_prefix, v_approx, num_dt=50):
        res_header = []
        res_col = []
        relerrs = []
        x0_dict = self.x0_result_on_path()
        for x0name, x0 in x0_dict.items():
            with torch.no_grad():
                t, xt = self.gen_pilpath(x0, num_dt)
                vt_appr = v_approx(t, xt)
            vt_true1 = self.v(t[:-1], xt[:-1])
            vt_true2 = self.v_term(xt[-1:])
            vt_true = torch.cat([vt_true1, vt_true2], dim=0)
            t_grid = t.squeeze()

            plot_vtxpath(t_grid, vt_true, vt_appr, f'{sav_prefix}{x0name}_')
            # plot_xtnorm_path(t_grid, xt, f'{sav_prefix}{x0name}_')
            err = (vt_appr - vt_true).abs().mean([1])
            relerr = err / vt_true.abs().mean([1])

            idx_path = range(vt_true.shape[1])
            res_header.extend([f'vtrue_{x0name}_path{i}' for i in idx_path])
            res_header.extend([f'vappr_{x0name}_path{i}' for i in idx_path])
            res_header.extend([f'relerr_{x0name}_path{i}' for i in idx_path])
            res_col.extend([vt_true.squeeze(-1), vt_appr.squeeze(-1), relerr])
            relerrs.append(relerr)
        res_header.insert(0, 't')
        res_col.insert(0, t.squeeze(-1))
        res_col = tensor2ndarray(torch.concat(res_col, dim=-1))
        plot_error_path(t_grid, relerrs, list(x0_dict.keys()), f'{sav_prefix}')
        np.savetxt(sav_prefix + 'res_on_path.csv',
                   res_col,
                   delimiter=',',
                   header=','.join(res_header))

    def result_on_lines(self, sav_prefix, v_approx, y_min=None, y_max=None):

        x0_names, coords, ts, x0s = self.x0_result_on_line()
        ts = [t.unsqueeze(-1) for t in ts]
        vtrue_list = [self.v(t, x).cpu().numpy() for t, x in zip(ts, x0s)]
        vapprox_list = [
            v_approx(t, x).detach().cpu().numpy() for t, x in zip(ts, x0s)
        ]

        if (y_min is None) or (y_max is None):
            v_max = np.nanmax([vtrue_list, vapprox_list])
            v_min = np.nanmin([vtrue_list, vapprox_list])
            v_min, v_max = modify_ylim(v_min, v_max)
            y_min = v_min if y_min is None else y_min
            y_max = v_max if y_max is None else y_max

        for i in range(len(coords)):
            plot_on_coord(coords[i].cpu().numpy(),
                          vtrue_list[i],
                          vapprox_list[i],
                          sav_prefix + x0_names[i] + '.pdf',
                          ylim=(y_min, y_max))

        res_header = []
        res_col = []
        for x0name, co, vtrue, vappr in zip(x0_names, coords, vtrue_list,
                                            vapprox_list):
            res_header.extend(
                [f'coord_{x0name}', f'vtrue_{x0name}', f'vappr_{x0name}'])
            res_col.extend(
                [co.cpu().numpy(),
                 vtrue.squeeze(-1),
                 vappr.squeeze(-1)])
        res_arr = np.stack(res_col, axis=1)
        np.savetxt(sav_prefix + 'res_on_line.csv',
                   res_arr,
                   delimiter=',',
                   header=','.join(res_header))

    def produce_results(self, v_approx, sav_prefix):
        self.result_on_lines(sav_prefix, v_approx)
        self.result_on_paths(sav_prefix, v_approx)


class HJB(PDE):
    name = 'Default_HJB_equation'
    compute_cost_gap = None
    compute_cost_maxit = torch.inf

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.dim_u = None

    def comput_cost(self, x0, u_func, num_dt=100):
        t, xt, ut = self.gen_syspath(x0, num_dt, u_func)
        f_val = self.f(t[:-1], xt[:-1], ut[:-1])
        run_cost = f_val.mean([0, 1]) * (self.te - self.t0)
        term_cost = self.v_term(xt[-1]).mean(0)
        cost = run_cost + term_cost
        if self.use_dist is True:
            dist.all_reduce(cost)
            cost = cost / self.world_size
        return cost

    def compute_cost_onx0points(self,
                                x0,
                                u_approx,
                                num_dt=100,
                                num_cost_path=64):
        # x0: [points, x]
        cost_list = []
        for x0i in x0:
            x0i_mc = torch.ones([num_cost_path, 1]) * x0i
            cost_x0i = self.comput_cost(x0i_mc, u_approx, num_dt=num_dt)
            cost_list.append(cost_x0i)
        cost_onpoints = torch.stack(cost_list, dim=0)
        return cost_onpoints

    def produce_logfunc(self,
                        v_approx,
                        u_approx,
                        num_testpoint=1000,
                        num_cost_path=64):
        t0 = self.t0.unsqueeze(-1)
        x0_cost = self.x0_points(num_cost_path, test=True)
        x0_value = self.x0_points(num_testpoint, test=True)
        vtrue_ontest = self.v(t0, x0_value)
        mean_vtrue_t0 = vtrue_ontest.mean()

        vtrue_ontest_l1 = torch.abs(vtrue_ontest).mean()
        vtrue_ontest_linf = torch.abs(vtrue_ontest).max()

        def log_func(it: int):
            with torch.no_grad():
                err = v_approx(t0, x0_value) - vtrue_ontest
                abs_err = torch.abs(err)
                l1err = abs_err.mean() / vtrue_ontest_l1
                linf_err = abs_err.max() / vtrue_ontest_linf

            if (self.compute_cost_gap is None) or \
                (it % self.compute_cost_gap != 0) or \
                    (it >= self.compute_cost_maxit):
                cost = None
                cost_v0 = None
            else:
                with torch.no_grad():
                    cost = self.comput_cost(x0_cost, u_approx).item()
                cost_v0 = cost / mean_vtrue_t0.item()
            log = {
                'rel_l1err': l1err.item(),
                'rel_linferr': linf_err.item(),
                'mean_vtrue_t0': mean_vtrue_t0.item(),
                'cost': cost,
                'cost/v0': cost_v0
            }
            return log

        return log_func


class HJB0(HJB):
    name = 'HJB_Example0'
    update_musys = True
    update_sgmsys = False
    update_f = True
    nsamp_mc = 10**6

    c_nonlinear_sgm = 0.

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x
        self.dim_u = dim_x

        self.b_val = torch.tensor(1.)
        self.delta0 = torch.tensor(1 / 4)

    def mu_sys(self, _t, _x, k):
        return self.b_val + 2 * k

    def sgm_sys(self, t, _x, _k, dw):
        c_sgm = self.delta0 * torch.tensor(2.).pow(0.5)
        if self.c_nonlinear_sgm != 0.:
            c_sgm = c_sgm + self.delta0 * torch.sin(self.c_nonlinear_sgm * t)
        return c_sgm * dw

    def mu_pil(self, _t, x):
        return torch.full_like(x, self.b_val)

    def sgm_pil(self, t, x, dw):
        return self.sgm_sys(t, x, None, dw)

    def g(self, x):
        x = x - self.b_val
        return torch.log(0.5 * (1 + (x**2).sum(-1, keepdim=True)))

    def v_term(self, x):
        return self.g(x)

    def f(self, _t, _x, k):
        return self.delta0.pow(-2) * k.pow(2).sum(-1, keepdims=True)

    def v(self, t: torch.Tensor, x: torch.Tensor) -> torch.Tensor:
        # x: [time step, batch, x], or [batch, x]
        # the shape of t should admit the validity of t + x
        assert (t.ndim == 1) or (t.ndim == x.ndim)
        assert x.ndim >= 2

        c_sgm = self.delta0 * torch.tensor(2.).pow(0.5)
        c_sgm = c_sgm + self.delta0 * torch.sin(self.c_nonlinear_sgm * t)
        std_dw = c_sgm * (self.te - t.squeeze(-1)).pow(0.5)
        x_bdt = (x + self.b_val * (self.te - t)).unsqueeze(-2)

        nsamp_mc = self.nsamp_mc
        multiplier = self.dim_w * (1 + std_dw.numel() + x_bdt.numel())
        chunksize = min(
            get_safe_chunksize(multiplier, x.dtype, x.device),
            nsamp_mc,
        )
        cum_size = 0
        cum_mean = 0.
        time_print = time.time()
        while cum_size < nsamp_mc:
            try:
                chunksize = min(chunksize, nsamp_mc - cum_size)
                # Compute the expectation of exp(-g(x_bdt + dw_tte))
                rand_mc = torch.normal(torch.zeros([chunksize, self.dim_w]),
                                       std=1.)
                # dw_tte: [t, MC samples, dim_w]
                dw_tte = torch.einsum('..., ij -> ...ij', std_dw, rand_mc)
                del rand_mc
                new_mean = torch.exp(-self.g(x_bdt + dw_tte)).mean(-2)
                del dw_tte
            except RuntimeError as err:
                if 'out of memory' in str(err):
                    free_cache(x.device)
                    chunksize = int(chunksize // 2)
                    print(
                        f"Restricted by memory of {x.device}, reduce chunksize to {chunksize}"
                    )
                    if chunksize == 0:
                        print('Memory Error: Cannot reduce chunksize=0')
                        raise err
                else:
                    raise err

            cum_size += chunksize
            new_rate = chunksize / cum_size
            cum_mean = (1 - new_rate) * cum_mean + new_rate * new_mean
            del new_mean
            if (cum_size in (chunksize, nsamp_mc)) or \
                    (time.time() - time_print >= 1.0):
                time_print = time.time()
                print(
                    f"Monte-Carlo for Ref. solution: {cum_size} / {nsamp_mc} on {x.device}"
                )
        return -torch.log(cum_mean)


class HJB0a(HJB0):
    name = 'HJB_Example0a'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.5)


class HJB0b(HJB0):
    name = 'HJB_Example0b'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.1)


class HJB0c(HJB0):
    name = 'HJB_Example0c'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.05)


class HJB1(HJB0):
    '''
    This example is modified from Section 3.1 of
        Bachouch, A., Huré, C., Langrené, N. et al. Deep Neural Networks Algorithms for Stochastic Control Problems on Finite Horizon: Numerical Applications. Methodol Comput Appl Probab 24, 143-178 (2022).
    and Section 4.3 of
        Weinan E, Han J, Jentzen A (2017) Deep learning-based numerical methods for high-dimensional parabolic partial differential equations and backward stochastic differential equations.
        In: Communications in mathematics and statistics 5, vol 5, pp 349-380.
    '''
    name = 'HJB_Example1'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.b_val = torch.tensor(0.)
        self.delta0 = torch.tensor(1.)


class HJB1ShiftTarget(HJB1):
    """
    This example is inspired by section 4.2.3 of 
    @article {MR4793480,
    AUTHOR = {Li, Xingjian and Verma, Deepanshu and Ruthotto, Lars},
     TITLE = {A neural network approach for stochastic optimal control},
   JOURNAL = {SIAM J. Sci. Comput.},
  FJOURNAL = {SIAM Journal on Scientific Computing},
    VOLUME = {46},
      YEAR = {2024},
    NUMBER = {5},
     PAGES = {C535--C556},
      ISSN = {1064-8275,1095-7197},
   MRCLASS = {65M70 (35F21 49K45 49L20 68T07 93-08 93E20)},
  MRNUMBER = {4793480},
       DOI = {10.1137/23M155832X},
       URL = {https://doi.org/10.1137/23M155832X},
}
    """
    name = 'HJB_ShiftTarget'
    x0_train = {'diag': diag_points}
    single_x0 = False
    coeff_g = 10.
    compute_cost_gap = 1
    compute_cost_maxit = 300

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self._target = torch.full((self.dim_x, ), 3.)
        self.b_val = torch.tensor(0.)
        self.delta0 = torch.tensor(0.5)

    def g(self, x):
        x = x - self.b_val - self._target
        g_inner = torch.log(0.5 * (1 + (x**2).sum(-1, keepdim=True)))
        return self.coeff_g * g_inner


class HJB1ShiftTarget2(HJB1ShiftTarget):
    name = 'HJB_ShiftTarget2'

    def __init__(self, *args, **kwargs):
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.1)

    def result_on_lines(self, sav_prefix, v_approx, y_min=None, y_max=None):
        super().result_on_lines(sav_prefix, v_approx, y_min=45., y_max=None)


class HJB2(HJB0):
    name = 'HJB_Example2'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.b_val = torch.tensor(1.)
        self.delta0 = torch.tensor(0.1)
        self.delcpi = 0.3 / torch.pi

    def g(self, x):
        x = x - self.b_val
        return (torch.sin(x - torch.pi / 2) +
                torch.sin(1 / (self.delcpi + x.pow(2)))).mean(-1, keepdim=True)


class HJB2a(HJB2):
    name = 'HJB_Example2a'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.5)


class HJB2b(HJB2):
    name = 'HJB_Example2b'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.2)


class HJB2c(HJB2):
    name = 'HJB_Example2c'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.1)


class HJB2bNonLin(HJB2b):
    name = 'HJB2b_nonLinearSgm'
    c_nonlinear_sgm = 2.0


class HJB2bExtX0(HJB2b):
    name = 'HJB_Example2_ExtendX0'
    x0pil_scale = 1.
    x0test_scale = 1.
    x0_train = {'diag': diag_points}


class HJB2bExtX0a(HJB2bExtX0):
    name = 'HJB_Example2_ExtendX0a'
    x0pil_scale = 0.75
    x0test_scale = 1.


class HJB2bExtX0b(HJB2bExtX0):
    name = 'HJB_Example2_ExtendX0b'
    x0pil_scale = 0.5


class HJB2bExtX0c(HJB2bExtX0):
    name = 'HJB_Example2_ExtendX0c'
    x0pil_scale = 0.25


class HJB1Onep(HJB1):
    name = 'HJB_Example1Onep'
    x0_train = {'x0': origin_point}
    single_x0 = True

    def produce_results(self, *args, **kwargs):
        pass


class HJB0b1p(HJB0b):
    name = 'HJB_Example0b1p'
    x0_train = {'x0': origin_point}
    single_x0 = True

    def produce_results(self, *args, **kwargs):
        pass


class HJB0c1p(HJB0c):
    name = 'HJB_Example0c1p'
    x0_train = {'x0': origin_point}
    single_x0 = True

    def produce_results(self, *args, **kwargs):
        pass


class HJB2b1p(HJB2b):
    name = 'HJB_Example2b1p'
    x0_train = {'x0': origin_point}
    single_x0 = True

    def produce_results(self, *args, **kwargs):
        pass


class HJB2c1p(HJB2c):
    name = 'HJB_Example2c1p'
    x0_train = {'x0': origin_point}
    single_x0 = True

    def produce_results(self, *args, **kwargs):
        pass


class HJB2bPba(HJB2b):
    c_purb = 2.0
    name = 'HJB_Example2bPba'
    x0_train = {'diag': diag_points}

    def f(self, _t, _x, k):
        f_val = self.delta0.pow(-2) * k.pow(2).sum(-1, keepdims=True)
        purb = self.c_purb * torch.sin(k.sum(-1, keepdims=True))
        return f_val + purb


class HJB2bPbb(HJB2bPba):
    c_purb = 1.0
    name = 'HJB_Example2bPbb'


class HJB2bPbc(HJB2bPba):
    c_purb = 1 / 2
    name = 'HJB_Example2bPbc'


class HJB2bPbd(HJB2bPba):
    c_purb = 1 / 4
    name = 'HJB_Example2bPbd'


class HJB2bPbe(HJB2bPba):
    c_purb = 1 / 8
    name = 'HJB_Example2bPbe'


class HJB2bPbf(HJB2bPba):
    c_purb = 1 / 18
    name = 'HJB_Example2bPbf'


class HJB2bPbg(HJB2bPba):
    c_purb = 1 / 32
    name = 'HJB_Example2bPbg'


class Counter(PDE):
    name = 'Counter_Example'
    x0_train = {'1stcoord': e1_points, 'diag': diag_points}
    single_x0 = False

    update_musys = False
    update_sgmsys = False
    update_f = False

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.ones_like(x) * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, x, _v, dw):
        return torch.ones_like(x) * dw

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, _v):
        dt_u = torch.cos(t + x).mean(-1, keepdim=True)
        dxx_u = -torch.sin(t + x).mean(-1, keepdim=True)
        return -dt_u - 0.5 * dxx_u

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)


class LinearSin(PDE):
    name = 'Linear_Sinx'
    x0_train = {'diag': diag_points}
    single_x0 = False

    update_musys = False
    update_sgmsys = False
    update_f = False
    c_in_sgm = 5.

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

    def mu_pil(self, _t, x):
        mu = torch.sin(2 * x)
        return mu

    def sgm_pil(self, t, x, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def mu_sys(self, _t, x, _v):
        mu = torch.sin(2 * x)
        return mu

    def sgm_sys(self, t, x, _v, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, _v):
        sintx = torch.sin(t + x)
        costx = torch.cos(t + x)
        dt_v = costx.mean(-1, keepdim=True)

        mu = torch.sin(2 * x)
        mu_vx = (mu * costx).mean(-1, keepdim=True)

        sgm_val = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        tr_sgm_vxx = -(sgm_val.pow(2) * sintx).mean(-1, keepdim=True)
        return -dt_v - mu_vx - 0.5 * tr_sgm_vxx

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)


# class LinearSin(PDE):
#     name = 'Linear_Sinx'
#     update_musys = False
#     update_sgmsys = False
#     update_f = True

#     def __init__(self, dim_x, **kwargs) -> None:
#         super().__init__(dim_x, **kwargs)
#         self.dim_w = dim_x
#         self.x_scale = torch.pi / 2

#     def mu_pil(self, _t, x):
#         return torch.zeros_like(x)

#     def sgm_pil(self, _t, x, dw):
#         return torch.ones_like(x) * dw

#     def mu_sys(self, _t, x, _v):
#         return torch.zeros_like(x)

#     def sgm_sys(self, _t, x, _v, dw):
#         return torch.ones_like(x) * dw

#     def v_term(self, x):
#         y = torch.sin(self.te + self.x_scale * x).mean(-1, keepdim=True)
#         return 1. + y

#     def f(self, t, x, v):
#         v_t = torch.cos(t + self.x_scale * x).mean(-1, keepdim=True)
#         return -v_t + (0.5 * self.x_scale**2) * (v - 1.)

#     def v(self, t, x):
#         y = torch.sin(t + self.x_scale * x).mean(-1, keepdim=True)
#         return 1. + y


class AllenCahn(PDE):
    '''
    This example is taken from Eq. [15] in
        J. Han, A. Jentzen, W. E, Solving high-dimensional partial differential equations using deep learning, Proc. Natl. Acad. Sci. U.S.A. 115 (34) 8505-8510, (2018).
    '''
    name = 'Allen-Cahn-equation'
    update_musys = False
    update_sgmsys = False
    update_f = True

    def __init__(self, dim_x, t0=0., te=0.3, use_dist=False) -> None:
        super().__init__(dim_x, t0=t0, te=te, use_dist=use_dist)
        self.dim_w = dim_x

        if dim_x != 100:
            raise ValueError("Only dim_x = 100 is available for this example.")
        if t0 != 0.:
            raise ValueError("Only t_0 = 0 is available for this example.")

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.full_like(x, 2**(0.5)) * dw

    def mu_sys(self, t, x, _v):
        return self.mu_pil(t, x)

    def sgm_sys(self, t, x, _v, dw):
        return self.sgm_pil(t, x, dw)

    def v_term(self, x):
        y = 1 / (2 + 0.4 * x.pow(2).sum(-1, keepdims=True))
        return y

    def f(self, _t, _x, v):
        return v - v.pow(3)

    def x0_points(self, num_points):
        x0 = torch.zeros((num_points, self.dim_x))
        # x0 = torch.normal(x0, 0.1)
        return x0

    def produce_logfunc(self, v_approx, num_testpoint=None):
        v_val = torch.tensor((0.0528, ))
        x_test = torch.zeros((self.dim_x, ))
        v_val_l1 = torch.abs(v_val).mean()

        def log_func(_it: int):
            vpred = v_approx(self.t0.unsqueeze(-1), x_test)
            err = vpred - v_val
            l1err = torch.abs(err).mean() / v_val_l1
            log = {
                'rel_l1err_ontest': l1err.item(),
                'vpred_x0': vpred.item(),
                'vtrue_x0': v_val.item(),
            }
            return log

        return log_func

    def produce_results(self, _v_approx, _sav_path):
        return None


class BSE(PDE):
    '''
    This example is taken from Eq. [11] in
        J. Han, A. Jentzen, W. E, Solving high-dimensional partial differential equations using deep learning, Proc. Natl. Acad. Sci. U.S.A. 115 (34) 8505-8510, (2018).
    '''
    name = 'Black-Scholes-equation'
    update_musys = False
    update_sgmsys = False
    update_f = True

    def __init__(self, dim_x, t0=0., **kwargs) -> None:
        super().__init__(dim_x, t0=t0, **kwargs)
        self.dim_w = dim_x

        if t0 != 0.:
            raise ValueError("Only t_0 = 0 is available for this example.")

        self.bar_mu = 0.02
        self.bar_sgm = 0.2
        self.delta = 2 / 3
        self.r = 0.02

        if dim_x == 100:
            self.vh = 50.
            self.vl = 70.
            self.v0 = torch.tensor((60.781, ))
        elif dim_x == 1:
            self.vh = 50.
            self.vl = 120.
            self.v0 = torch.tensor((97.705, ))
        else:
            assert dim_x in (1, 100)

        self.relu6 = torch.nn.ReLU6()

    def mu_pil(self, _t, x):
        return self.bar_mu * x

    def sgm_pil(self, _t, x, dw):
        return self.bar_sgm * x * dw

    def mu_sys(self, t, x, _v):
        return self.mu_pil(t, x)

    def sgm_sys(self, t, x, _v, dw):
        return self.sgm_pil(t, x, dw)

    def v_term(self, x):
        y = x.min(-1, keepdims=True)[0]
        return y

    def q_func(self, v):
        relu6_val = self.relu6((v - self.vh) / (self.vl - self.vh) * 6.)
        q = 0.2 + (0.02 - 0.2) * relu6_val / 6.
        return q

    def f(self, _t, _x, v):
        f_val = -(1 - self.delta) * self.q_func(v) * v - self.r * v
        return f_val

    def x0_points(self, num_points):
        x0 = torch.full((num_points, self.dim_x), 100.)
        return x0

    def produce_logfunc(self, v_approx, num_testpoint=None):
        v_val = self.v0
        x_test = torch.full((self.dim_x, ), 100.)
        v_val_l1 = torch.abs(v_val).mean()

        def log_func(_it: int):
            vpred = v_approx(self.t0.unsqueeze(-1), x_test)
            err = vpred - v_val
            l1err = torch.abs(err).mean() / v_val_l1
            log = {
                'rel_l1err_ontest': l1err.item(),
                'vpred_x0': vpred.item(),
                'vtrue_x0': v_val.item(),
            }
            return log

        return log_func

    def produce_results(self, _v_approx, _sav_path):
        return None


class AllenCahnSDGD(PDE):
    '''
    This example is modified from 
    title = {Tackling the curse of dimensionality with physics-informed neural networks},
    journal = {Neural Networks},
    author = {Zheyuan Hu and Khemraj Shukla and George Em Karniadakis and Kenji Kawaguchi},
    volume = {176},
    pages = {106369},
    year = {2024},
    doi = {https://doi.org/10.1016/j.neunet.2024.106369}.
    '''
    name = 'Allen-Cahn-SDGD'
    update_musys = False
    update_sgmsys = False
    update_f = True
    x0pil_scale = 1.5
    x0test_scale = 1.5

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

        xi = torch.linspace(-torch.pi / 2, torch.pi / 2, dim_x)
        self.ci = (1.5 + torch.sin(xi)) / dim_x

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(0.5)

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.full_like(x, 2**0.5) * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, x, _v, dw):
        return torch.full_like(x, 2**0.5) * dw

    def v(self, t, x):
        x = self.x_shift(t, x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        s = torch.sin(x + cosx_r1 + x_r1 * cosx)
        return (self.ci * s).sum(-1, keepdims=True)

    def v_term(self, x):
        return self.v(self.te, x)

    def d_v(self, t, x):
        x = self.x_shift(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        sinx_r1 = torch.roll(sinx, -1, dims=-1)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        x_inner = x + cosx_r1 + x_r1 * cosx

        sin_xinn = torch.sin(x_inner)
        cos_xinn = torch.cos(x_inner)

        dx_xinn1 = 1. - x_r1 * sinx
        dx_xinn2 = cosx - sinx_r1
        dx_xinn = dx_xinn1 + dx_xinn2
        sumdx_v = (self.ci * cos_xinn * dx_xinn).sum(-1, keepdims=True)

        dxx_xinn1 = -dx_xinn1.pow(2) - dx_xinn2.pow(2)
        dxx_xinn2 = -x_r1 * cosx - cosx_r1

        sxinn_cxinn = sin_xinn * dxx_xinn1 + cos_xinn * dxx_xinn2
        sumdxx_v = (self.ci * sxinn_cxinn).sum(-1, keepdims=True)

        d_v = sumdx_v + sumdxx_v
        v = (self.ci * sin_xinn).sum(-1, keepdims=True)
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        return v - v.pow(3) - dv_val - v_true + v_true.pow(3)


class AllenCahnSDGDXrad0d5(AllenCahnSDGD):
    x0_scale = 0.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'
    x0pil_scale = x0_scale
    x0test_scale = x0_scale


class AllenCahnSDGDXrad0(AllenCahnSDGDXrad0d5):
    x0_scale = 0.
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(1.0)


class AllenCahnSDGDXrad1d0(AllenCahnSDGDXrad0d5):
    x0_scale = 1.0
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad1d5(AllenCahnSDGDXrad0d5):
    x0_scale = 1.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad2d0(AllenCahnSDGDXrad0d5):
    x0_scale = 2.0
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad2d5(AllenCahnSDGDXrad0d5):
    x0_scale = 2.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDVlap(PDE):
    '''
    This example is modified from 
    title = {Tackling the curse of dimensionality with physics-informed neural networks},
    journal = {Neural Networks},
    author = {Zheyuan Hu and Khemraj Shukla and George Em Karniadakis and Kenji Kawaguchi},
    volume = {176},
    pages = {106369},
    year = {2024},
    doi = {https://doi.org/10.1016/j.neunet.2024.106369}.
    '''
    name = 'Allen-Cahn-SDGD-vLaplace'
    update_musys = False
    update_sgmsys = True
    update_f = True
    x0pil_scale = 1.5
    x0test_scale = 1.5

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

        xi = torch.linspace(-torch.pi / 2, torch.pi / 2, dim_x)
        self.ci = (1.5 + torch.sin(xi)) / dim_x

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(0.5)

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return 2**0.5 * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, x, v, dw):
        return v * dw

    def v(self, t, x):
        x = self.x_shift(t, x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        s = torch.sin(x + cosx_r1 + x_r1 * cosx)
        return (self.ci * s).sum(-1, keepdims=True)

    def v_term(self, x):
        return self.v(self.te, x)

    def d_v(self, t, x):
        x = self.x_shift(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        sinx_r1 = torch.roll(sinx, -1, dims=-1)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        x_inner = x + cosx_r1 + x_r1 * cosx

        sin_xinn = torch.sin(x_inner)
        cos_xinn = torch.cos(x_inner)

        dx_xinn1 = 1. - x_r1 * sinx
        dx_xinn2 = cosx - sinx_r1
        dx_xinn = dx_xinn1 + dx_xinn2
        sumdx_v = (self.ci * cos_xinn * dx_xinn).sum(-1, keepdims=True)

        dxx_xinn1 = -dx_xinn1.pow(2) - dx_xinn2.pow(2)
        dxx_xinn2 = -x_r1 * cosx - cosx_r1

        sxinn_cxinn = sin_xinn * dxx_xinn1 + cos_xinn * dxx_xinn2
        sumdxx_v = (self.ci * sxinn_cxinn).sum(-1, keepdims=True)

        v = (self.ci * sin_xinn).sum(-1, keepdims=True)
        d_v = sumdx_v + 0.5 * v.pow(2) * sumdxx_v
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        return v - v.pow(3) - dv_val - v_true + v_true.pow(3)


class QuasiSDGD(PDE):
    '''
    This example is modified from 
    title = {Tackling the curse of dimensionality with physics-informed neural networks},
    journal = {Neural Networks},
    author = {Zheyuan Hu and Khemraj Shukla and George Em Karniadakis and Kenji Kawaguchi},
    volume = {176},
    pages = {106369},
    year = {2024},
    doi = {https://doi.org/10.1016/j.neunet.2024.106369}.
    '''
    name = 'Quasi-SDGD'
    update_musys = True
    update_sgmsys = True
    update_f = True
    x0pil_scale = 1.5
    x0test_scale = 1.5

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

        xi = torch.linspace(-torch.pi / 2, torch.pi / 2, dim_x)
        self.ci = (1.5 + torch.sin(xi)) / dim_x

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(0.5)

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.full_like(x, 2**0.5) * dw

    def mu_sys(self, _t, x, v):
        return -1. + 0.5 * v * torch.ones_like(x)

    def sgm_sys(self, _t, x, v, dw):
        return v * torch.ones_like(x) * dw

    def v(self, t, x):
        x = self.x_shift(t, x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        s = torch.sin(x + cosx_r1 + x_r1 * cosx)
        return (self.ci * s).sum(-1, keepdims=True)

    def v_term(self, x):
        return self.v(self.te, x)

    def d_v(self, t, x):
        x = self.x_shift(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        sinx_r1 = torch.roll(sinx, -1, dims=-1)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        x_inner = x + cosx_r1 + x_r1 * cosx

        sin_xinn = torch.sin(x_inner)
        cos_xinn = torch.cos(x_inner)

        dx_xinn1 = 1. - x_r1 * sinx
        dx_xinn2 = cosx - sinx_r1
        dx_xinn = dx_xinn1 + dx_xinn2
        sumdx_v = (self.ci * cos_xinn * dx_xinn).sum(-1, keepdims=True)

        dxx_xinn1 = -dx_xinn1.pow(2) - dx_xinn2.pow(2)
        dxx_xinn2 = -x_r1 * cosx - cosx_r1
        sxinn_cxinn = sin_xinn * dxx_xinn1 + cos_xinn * dxx_xinn2
        sumdxx_v = (self.ci * sxinn_cxinn).sum(-1, keepdims=True)

        v = (self.ci * sin_xinn).sum(-1, keepdims=True)
        d_v = 0.5 * (v * sumdx_v + v.pow(2) * sumdxx_v)
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        f_val = v.pow(2) - v_true.pow(2) - dv_val
        return f_val


class QuasiSDGDFullHess(PDE):
    name = 'Quasi-SDGD-Full-Hess'
    update_musys = True
    update_sgmsys = True
    update_f = True
    x0pil_scale = 1.5
    x0test_scale = 1.5

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x
        xi = torch.linspace(-torch.pi / 2, torch.pi / 2, dim_x)
        self.ci = (1.5 + torch.sin(xi)) / dim_x

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(0.5)

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def mu_sys(self, _t, x, v):
        return -1. + 0.5 * v * torch.ones_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.full_like(x, 2**0.5) * dw

    def sgm_sys(self, _t, x, v, dw):
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        val = cosx * dw.mean(-1, keepdims=True)
        val = val + v * (sinx * dw).mean(-1, keepdims=True)
        return val

    def v(self, t, x):
        x = self.x_shift(t, x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        s = torch.sin(x + cosx_r1 + x_r1 * cosx)
        return (self.ci * s).sum(-1, keepdims=True)

    def v_term(self, x):
        return self.v(self.te, x)

    def d_v(self, t, x):
        x = self.x_shift(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        sinx_r1 = torch.roll(sinx, -1, dims=-1)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        x_inner = x + cosx_r1 + x_r1 * cosx

        sin_xinn = torch.sin(x_inner)
        cos_xinn = torch.cos(x_inner)

        dx_xinn1 = 1. - x_r1 * sinx
        dx_xinn2 = cosx - sinx_r1
        dx_xinn = dx_xinn1 + dx_xinn2
        sumdx_v = (self.ci * cos_xinn * dx_xinn).sum(-1, keepdims=True)

        dxx_xinn1 = -dx_xinn1.pow(2) - dx_xinn2.pow(2)
        dxx_xinn2 = -x_r1 * cosx - cosx_r1
        sxinn_cxinn = sin_xinn * dxx_xinn1 + cos_xinn * dxx_xinn2

        v = (self.ci * sin_xinn).sum(-1, keepdims=True)
        sgm_1 = (v * sinx).pow(2).mean(-1, keepdims=True)
        sgm_2 = v * sinx.mean(-1, keepdims=True)

        sgm2_ii = cosx.pow(2) + sgm_1 + sgm_2 * (2 * cosx)
        sgm2_ir1 = cosx * cosx_r1 + sgm_1 + sgm_2 * (cosx + cosx_r1)

        dxixi_v = (self.ci * sgm2_ii * sxinn_cxinn).sum(-1, keepdim=True)
        dxir1_v0 = -sin_xinn * dx_xinn1 * dx_xinn2 - cos_xinn * sinx_r1
        dxir1_v = (self.ci * sgm2_ir1 * dxir1_v0).sum(-1, keepdim=True)
        tr_hess = (dxixi_v + 2 * dxir1_v) / self.dim_x

        d_v = 0.5 * (v * sumdx_v + tr_hess)
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        f_val = v.pow(2) - v_true.pow(2) - dv_val
        return f_val


def error_path(vappr, vtrue, error_type='L1', dim=1):

    if error_type == 'L1':
        l1_true = vtrue.abs().mean(dim, keepdims=True)
        rel_error = (vappr - vtrue).abs() / l1_true
    elif error_type == 'Linf':
        linf_true = vtrue.abs().max(dim, keepdims=True)
        rel_error = (vappr - vtrue).max(dim, keepdims=True) / linf_true
    else:
        raise ValueError("error_type must be 'L1' or 'Linf'.")

    relerr_mean = rel_error.mean(dim)
    relerr_std = rel_error.std(dim)
    return relerr_mean, relerr_std


==> CodeAndFig_Revision/LinSinCR/martnetdf.py <==
# Core components of DF-MartNet
import abc
from abc import abstractmethod
import time
from collections.abc import Callable
from typing import Optional, Sequence, Union, Tuple
import math

import torch
import torch.distributed as dist
from torch import nn
from torch.optim.lr_scheduler import LRScheduler
from torch.optim.optimizer import Optimizer

from examples import PDE


def update_paths(path, new_path):
    if new_path is None:
        updated_path = path
    elif path is None:
        updated_path = new_path
    elif new_path.shape[1] >= path.shape[1]:
        updated_path = new_path
    else:
        old_path = path[:, new_path.shape[1]:]
        updated_path = torch.cat((old_path, new_path), dim=1)
    return updated_path


def append_hist(hist: dict, hist_keys, hist_vals):
    if len(hist) == 0:
        hist.update({k: [v] for k, v in zip(hist_keys, hist_vals)})
    else:
        for k, v in zip(hist_keys, hist_vals):
            hist[k].append(v)


class DNNtx(nn.Module):

    def __init__(
        self,
        xdims: list,
        shell_func=None,
        act_func=nn.ReLU,
        multi_scale=False,
        scale_factor=10.,
    ):
        # dims: list of ints, or [int, int, ..., int, [int, int]].
        # shell_func: (t, x, layer_output) -> dnn_output

        super().__init__()
        dim_x = xdims[0]
        dim_out = xdims[-1]
        self.dim_x = dim_x
        self.dim_out = dim_out
        self.num_hidden = len(xdims) - 2

        self.tlayer = nn.Linear(1, xdims[1])
        self.xlayer = nn.Linear(dim_x, xdims[1])

        if multi_scale is True:
            w = 1. + torch.arange(0, dim_out) / dim_out * scale_factor
            self.scale_layer = lambda z: w * z
        else:
            self.scale_layer = lambda z: z

        layers = []
        if self.num_hidden > 0:
            layers.append(act_func())
            for i in range(1, self.num_hidden):
                layers.append(nn.Linear(xdims[i], xdims[i + 1]))
                layers.append(act_func())
            if isinstance(dim_out, int):  # if the NN is vector-valued
                layers.append(nn.Linear(xdims[-2], dim_out))
            else:  # if the NN is tensor-valued
                dim_flatout = torch.prod(torch.tensor(dim_out))
                layers.append(nn.Linear(xdims[-2], dim_flatout))
                layers.append(nn.Unflatten(-1, dim_out), )
        else:
            layers.append(nn.Identity())
        self.layers = nn.Sequential(*layers)
        if shell_func is None:
            self.shell_func = lambda _t, y: y
        else:
            self.shell_func = shell_func

    def forward(self, t, x):
        tx = self.tlayer(t) + self.xlayer(x)
        ltx = self.layers(tx)
        y = self.shell_func(t, self.scale_layer(ltx))
        return y


class PathSampler(object):

    def __init__(self,
                 problem: PDE,
                 size_per_epoch: int,
                 num_dt: int = 100,
                 ctr_func=None,
                 rank=None,
                 syspath_as_pilpath=False,
                 rate_newpath=0.2):
        self.problem = problem
        self.rank = rank
        self.num_dt = num_dt
        self.dt = (self.problem.te - self.problem.t0) / num_dt

        self.size_per_epoch = size_per_epoch
        self.epoch = 0.
        self.epoch_finished = 0.
        self.path_idx = torch.randperm(self.size_per_epoch)
        self.syspath_as_pilpath = syspath_as_pilpath

        if rate_newpath <= 0.:
            num_newpath = 0
        elif rate_newpath >= 1.0:
            num_newpath = self.size_per_epoch
        else:
            num_newpath = int(self.size_per_epoch * rate_newpath)
            num_newpath = max(1, num_newpath)
        self.num_newpath = num_newpath

        t_path = torch.linspace(self.problem.t0, self.problem.te,
                                self.num_dt + 1)
        t_path = t_path.unsqueeze(-1).unsqueeze(-1)
        self.t_path = t_path

        xt_pil, xtsys_offline, ft_offline = self.gen_xtpil_offlines(
            size_per_epoch,
            ctr_func=None,
        )
        self.xt_pil = xt_pil
        self.xtsys_offline = xtsys_offline
        self.ft_offline = ft_offline
        self.ctr_func = ctr_func

    def xt_1step_pil(self, t, x, dw):
        x = x + self.problem.mu_pil(t, x) * self.dt
        x_next = x + self.problem.sgm_pil(t, x, dw)
        return x_next

    def xt_1step_sys(self, t, x, ctr, dw):
        x = x + self.problem.mu_sys(t, x, ctr) * self.dt
        x_next = x + self.problem.sgm_sys(t, x, ctr, dw)
        return x_next

    def gen_xtpath(self, num_path, ctr_func=None):

        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(self.dt),
                           size=(self.num_dt, num_path, self.problem.dim_w),
                           device=self.rank)
        xt_shape = (self.num_dt + 1, num_path, self.problem.dim_x)
        xt = torch.full(xt_shape, torch.nan)
        x0 = self.problem.x0_points(num_path)
        x0 = x0[torch.randperm(x0.shape[0])]
        xt[0] = x0
        if ctr_func is not None:
            for n in range(self.num_dt):
                ctr = ctr_func(self.t_path[n], xt[n])
                xt[n + 1] = self.xt_1step_sys(self.t_path[n], xt[n], ctr,
                                              dwt[n])
        else:
            for n in range(self.num_dt):
                xt[n + 1] = self.xt_1step_pil(self.t_path[n], xt[n], dwt[n])
        # xt: [t0 to tN, path, dim of x]
        return xt

    def gen_sgmsys_offline(self, t_path, xt_path: torch.Tensor):
        dwt_shape = (xt_path.shape[0], xt_path.shape[1], self.problem.dim_w)
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(self.dt),
                           size=dwt_shape,
                           device=self.rank)
        sgmt_path = self.problem.sgm_sys(t_path, xt_path, None, dwt)
        return sgmt_path

    def gen_musys_offline(self, t_path, xt_path):
        mut_path = self.problem.mu_sys(t_path, xt_path, None) * self.dt
        return mut_path

    def gen_ft_offline(self, t_path, xt_path):
        return self.problem.f(t_path, xt_path, None)

    def gen_xtpil_offlines(self, num_path, ctr_func=None):
        with torch.no_grad():
            xt_pil = self.gen_xtpath(num_path, ctr_func=ctr_func)

        path_print = ['Xt_pilot']
        xtsys_offline = xt_pil[:-1]
        if self.problem.update_sgmsys is False:
            sgmt_path = self.gen_sgmsys_offline(self.t_path[:-1], xt_pil[:-1])
            xtsys_offline = xtsys_offline + sgmt_path
            path_print.append('mu_offline')
        if self.problem.update_musys is False:
            mut_path = self.gen_musys_offline(self.t_path[:-1], xt_pil[:-1])
            xtsys_offline = xtsys_offline + mut_path
            path_print.append('sigma_offline')

        if self.problem.update_f is False:
            ft_offline = self.gen_ft_offline(self.t_path, xt_pil)
        else:
            ft_offline = None
        print(
            f'Rank {self.rank}: new paths are generated for {path_print}, \nnum_newpath={self.num_newpath}/{self.size_per_epoch}'
        )
        return xt_pil, xtsys_offline, ft_offline

    def get_pathbat(self, bat_size):

        if (self.epoch - self.epoch_finished) >= 1.:
            # If an entire epoch has be finished, then update the paths
            offlines = self.gen_xtpil_offlines(self.num_newpath,
                                               ctr_func=self.ctr_func)
            self.xt_pil = update_paths(self.xt_pil, offlines[0])
            self.xtsys_offline = update_paths(self.xtsys_offline, offlines[1])
            self.ft_offline = update_paths(self.ft_offline, offlines[2])
            self.epoch_finished += 1.

        bat_idx = self.path_idx[:bat_size]
        xt_bat = self.xt_pil[:, bat_idx]
        if self.xtsys_offline is not None:
            xtsysoff_bat = self.xtsys_offline[:, bat_idx]
        else:
            xtsysoff_bat = None
        if self.ft_offline is not None:
            ftoff_bat = self.ft_offline[:, bat_idx]
        else:
            ftoff_bat = None
        self.epoch += min(bat_size / self.size_per_epoch, 1.)
        self.path_idx = self.path_idx.roll(-bat_size)

        # xt_bat, ftoff_bat: [t_0 to t_N, batch, dim of x]
        # xtsysoff_bat: [t_0 to t_{N-1}, batch, dim of self]
        return xt_bat, xtsysoff_bat, ftoff_bat


class MartNet(metaclass=abc.ABCMeta):
    name = 'MartNet'

    def __init__(self,
                 problem: PDE,
                 nets: Sequence[DNNtx],
                 num_dt: int = 100,
                 use_dist: bool = False,
                 rank: int = 0) -> None:
        self.problem = problem
        if use_dist is True:
            self.world_size = dist.get_world_size()
        else:
            self.world_size = 1
        self.use_dist = use_dist
        self.rank = rank

        self.num_dt = num_dt
        self.dt = (self.problem.te - self.problem.t0) / num_dt
        t_path = torch.linspace(self.problem.t0, self.problem.te,
                                self.num_dt + 1)
        self.t_path = t_path.unsqueeze(-1).unsqueeze(-1)

        self.nets = nets
        if len(nets) == 3:
            self.unn, self.vnn, self.rhonn = nets
        elif len(nets) == 2:
            self.vnn, self.rhonn = nets
            self.unn = None
        else:
            raise ValueError('The number of nets should be 2 or 3')

    def init_train(self):
        self._rho_val = None
        self._deltam = None
        for net in self.nets:
            net.train()

    def finalize_train(self):
        for net in self.nets:
            net.eval()

    def loss_desc(self, xt_pil, xtsys_offline=None, ft_offline=None):
        self._deltam = None
        if self._rho_val is None:
            with torch.no_grad():
                self._rho_val = self.rhonn(self.t_path[:-1], xt_pil[:-1])

        deltam_vgrad, deltam_ugrad = self.delta_m(
            xt_pil,
            xtsys_offline=xtsys_offline,
            f_offline=ft_offline,
            compute_ugrad=True,
        )
        mart_loss = self.loss_mart(deltam_vgrad, self._rho_val)
        ctr_loss = self.loss_ctr(deltam_ugrad)
        loss_tot = mart_loss + ctr_loss

        self.mart_loss = mart_loss.detach()
        self.ctr_loss = ctr_loss.detach()
        return loss_tot

    def loss_asc(self, xt_pil, xtsys_offline=None, ft_offline=None):
        self._rho_val = None
        if self._deltam is None:
            with torch.no_grad():
                self._deltam, _ = self.delta_m(
                    xt_pil,
                    xtsys_offline=xtsys_offline,
                    f_offline=ft_offline,
                    compute_ugrad=False,
                )
        rho_bat = self.rhonn(self.t_path[:-1], xt_pil[:-1])
        loss_test = -self.loss_mart(self._deltam, rho_bat)
        return loss_test

    def loss_mart(self, deltam, rho):
        rd = (rho * deltam).mean([0, 1])
        rd_mdt = rd.detach()
        if self.use_dist is True:
            dist.all_reduce(rd_mdt)
            rd_mdt = rd_mdt / self.world_size
        # Correct the bias caused by DDP
        loss_val = (rd_mdt * rd).mean() / 2
        return loss_val

    @abstractmethod
    def delta_m(
        self,
        xt_pil: torch.Tensor,
        xtsys_offline: Optional[torch.Tensor] = None,
        f_offline: Optional[torch.Tensor] = None,
        compute_ugrad: bool = True,
    ) -> Tuple[torch.Tensor, Optional[torch.Tensor]]:
        # xt_pil, xtsys_offline, f_offline: [time, path, dim of x]
        pass

    @abstractmethod
    def loss_ctr(self, deltam: torch.Tensor) -> torch.Tensor:
        # deltam: [time, path, dim of self]
        pass

    # def loss_mart(self, deltam: torch.Tensor,
    #               rho: torch.Tensor) -> torch.Tensor:
    #     # deltam, rho: [time, path, dim of self]
    #     # the number of path must be even
    #     rdm = (rho * deltam).unflatten(1, (-1, 2)).mean([0, 1])
    #     rdm_det = rdm.detach()
    #     if self.use_dist is True:
    #         dist.all_reduce(rdm_det)
    #         rdm_det = rdm_det / self.world_size

    #     # Correct the bias caused by DDP and mini-batch sampling
    #     loss_val = (rdm_det[0] * rdm[1] + rdm_det[1] * rdm[0]).mean()
    #     return loss_val / 4


class DfSocMartNet(MartNet):
    name = 'Df-SocMartNet'

    def _xt_next(self, t: torch.Tensor, x: torch.Tensor, ctr: torch.Tensor):
        x_next = x
        if self.problem.update_musys is True:
            x_next = x_next + self.problem.mu_sys(t, x, ctr) * self.dt
        if self.problem.update_sgmsys is True:
            dwt_shape = x.shape[:-1] + (self.problem.dim_w, )
            dwt = torch.normal(mean=0.,
                               std=torch.sqrt(self.dt),
                               size=dwt_shape,
                               device=self.rank)
            x_next = x_next + self.problem.sgm_sys(t, x, ctr, dwt)
        return x_next

    def _v_next(self, t_next, x_next):
        v_next0 = self.vnn(t_next[:-1], x_next[:-1])
        v_te = self.problem.v_term(x_next[-1:])
        v_next = torch.cat((v_next0, v_te), dim=0)
        return v_next

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=True):
        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        ut = self.unn(t, xt)
        vt = self.vnn(t, xt)

        if xtsys_offline is None:
            xtsys_offline = xt_pil
        if self.problem.update_f is True:
            f_path = self.problem.f(t, xt, ut)
        else:
            f_path = f_offline[:-1]

        x_next = self._xt_next(t, xtsys_offline, ut)
        t_next = self.t_path[1:]
        vnext_ud = self._v_next(t_next, x_next.detach())
        deltam_vgrad = (vnext_ud - vt) / self.dt + f_path.detach()

        if compute_ugrad is True:
            with torch.no_grad():
                vnext_vd = self._v_next(t_next, x_next)
            deltam_ugrad = (vnext_vd - vt.detach()) / self.dt + f_path
        else:
            deltam_ugrad = None
        return deltam_vgrad, deltam_ugrad

    def loss_ctr(self, deltam):
        loss = deltam.mean()
        return loss


class SocMartNet(MartNet):
    name = 'SocMartNet'

    def __init__(self, *args, **kwargs):
        super().__init__(*args, **kwargs)
        assert self.problem.update_sgmsys is False, \
            'Currently, SocMartNet is only for HJB equation with update_sgmsys == False'

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=True):
        # xtsys_offline is not used in this class

        ut = self.unn(self.t_path, xt_pil)
        if self.problem.update_f is True:
            f_path = self.problem.f(self.t_path, xt_pil, ut)
        else:
            f_path = f_offline
        fpath_mean = (f_path[1:] + f_path[:-1]) / 2

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        vt = self.vnn(t, xt)
        v_te = self.problem.v_term(xt_pil[-1:])
        v_path = torch.cat((vt, v_te), dim=0)
        deltav = (v_path[1:] - v_path[:-1]) / self.dt

        # Approximate (mu_sys - mu_pil)^{\top} v_x by finite difference
        sz_diff = self.dt**2
        musys_val = self.problem.mu_sys(t, xt, ut[:-1])
        mupil_val = self.problem.mu_pil(t, xt)
        delta_mu = musys_val - mupil_val
        x_forw = xt + delta_mu * sz_diff
        vforw_vgrad = self.vnn(t, x_forw.detach())
        deltamu_vdx = (vforw_vgrad - vt) / sz_diff

        deltam_vgrad = deltav + deltamu_vdx + fpath_mean.detach()
        if compute_ugrad is True:
            with torch.no_grad():
                vforw_ugrad = self.vnn(t, x_forw)
            deltam_ugrad = (vforw_ugrad - vt.detach()) / sz_diff + fpath_mean
        else:
            deltam_ugrad = None
        return deltam_vgrad, deltam_ugrad

    def loss_ctr(self, deltam):
        loss = deltam.mean()
        return loss


class QuasiMartNet(SocMartNet):
    name = 'QuasiMartNet'

    def loss_ctr(self, _):
        return torch.tensor(0.)

    def delta_m(self,
                xt_pil,
                f_offline=None,
                xtsys_offline=None,
                compute_ugrad=False):
        # xtsys_offline and compute_ugrad are not used in this class

        ut = self.vnn(self.t_path, xt_pil)
        if self.problem.update_f is True:
            f_path = self.problem.f(self.t_path, xt_pil, ut)
        else:
            f_path = f_offline
        fpath_mean = (f_path[1:] + f_path[:-1]) / 2

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        vt = self.vnn(t, xt)
        v_te = self.problem.v_term(xt_pil[-1:])
        v_path = torch.cat((vt, v_te), dim=0)
        deltav = (v_path[1:] - v_path[:-1]) / self.dt

        # Approximate (mu_sys - mu_pil)^{\top} v_x by finite difference
        sz_diff = self.dt**2
        musys_val = self.problem.mu_sys(t, xt, ut[:-1])
        mupil_val = self.problem.mu_pil(t, xt)
        delta_mu = musys_val - mupil_val
        x_forw = xt + delta_mu * sz_diff
        vforw_vgrad = self.vnn(t, x_forw)
        deltamu_vdx = (vforw_vgrad - vt) / sz_diff

        deltam_vgrad = deltav + deltamu_vdx + fpath_mean
        return deltam_vgrad, None


class DfQuasiMartNet(DfSocMartNet):
    name = 'Df-QuasiMartNet'

    def loss_ctr(self, _):
        return torch.tensor(0.)

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=None):
        # compute_ugrad is not used in this class

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        vt = self.vnn(t, xt)
        if self.problem.update_f is True:
            f_path = self.problem.f(t, xt, vt)
        else:
            f_path = f_offline[:-1]

        if xtsys_offline is None:
            xtsys_offline = xt_pil
        x_next = self._xt_next(t, xtsys_offline, vt)
        t_next = self.t_path[1:]
        vnext_ud = self._v_next(t_next, x_next.detach())
        deltam_ud = (vnext_ud - vt) / self.dt + f_path.detach()
        return deltam_ud, None


def train_martnet(
    martnet: MartNet,
    pathsamp_func: Callable[[int], tuple],
    optim_desc: Union[Optimizer, Sequence[Optimizer]],
    optim_asc: Optimizer,
    batsize: int = 64,
    max_iter: int = 1000,
    step_desc: int = 2,
    step_asc: int = 1,
    schs: Optional[Sequence[LRScheduler]] = None,
    log_func: Optional[Callable[[int], dict]] = None,
    ip_time_gap: float = 1.,
) -> dict:

    schs = () if schs is None else schs
    if isinstance(optim_desc, Optimizer):
        optim_desc = (optim_desc, )
    log_func = (lambda _: {}) if log_func is None else log_func
    log_keys = ['it', 'rt', 'mart_loss', 'g1_loss']
    hist_dict = {}

    # Ensure that the batch size is even
    batsize = math.ceil(batsize / 2) * 2

    rt0 = time.time()
    martnet.init_train()
    time_print = rt0
    for it in range(max_iter + 1):
        xt_pil, xtsys_offline, ft_offline = pathsamp_func(batsize)
        for _ in range(step_desc):
            loss_desc = martnet.loss_desc(
                xt_pil,
                xtsys_offline=xtsys_offline,
                ft_offline=ft_offline,
            )
            loss_desc.backward()
            for opt in optim_desc:
                opt.step()
                opt.zero_grad()

        for _ in range(step_asc):
            loss_asc = martnet.loss_asc(
                xt_pil,
                xtsys_offline=xtsys_offline,
                ft_offline=ft_offline,
            )
            loss_asc.backward()
            optim_asc.step()
            optim_asc.zero_grad()
        for sch in schs:
            sch.step()
        rt = time.time() - rt0

        with torch.no_grad():
            newlog_dict = log_func(it)
        mart_loss = martnet.mart_loss.item()
        ctr_loss = martnet.ctr_loss.item()

        log_vals = [it, rt, mart_loss, ctr_loss]
        new_histkeys = log_keys + list(newlog_dict.keys())
        new_histvals = log_vals + list(newlog_dict.values())
        append_hist(hist_dict, new_histkeys, new_histvals)

        if (time.time() - time_print >= ip_time_gap) or (it in (0, max_iter)):
            lr = optim_desc[0].param_groups[0]['lr']
            pr_str = f"rank: {martnet.rank}\niter step: [{it}/{max_iter}], rt: {rt:.2f}, lr: {lr:.5}, \nloss_mart: {mart_loss:.5}, ctr_loss: {ctr_loss:.5}\n"
            pr_str += "\n".join([f'{k}: {v}' for k, v in newlog_dict.items()])
            pr_str += '\n'
            print(pr_str)
            time_print = time.time()

    martnet.finalize_train()
    return hist_dict


==> CodeAndFig_Revision/LinSinCR/nrun_socp8.sh <==
#!/bin/bash
#SBATCH --gpus=8
#SBATCH --partition=cnGPU
#SBATCH --gres=gpu:8
#SBATCH --cpus-per-gpu=3
module load compilers/nvidia/cuda-12.0
export PYTHONUNBUFFERED=1
srun env | grep CUDA
python runtask.py


==> CodeAndFig_Revision/LinSinCR/plotcsv.py <==
import os
import numpy as np
import pandas as pd
from savresult import plot_hist
import matplotlib.pyplot as plt
from pathlib import Path


def read_csvdir(csv_dir, idx_label):
    files = os.listdir(csv_dir)
    files = [file for file in files if file.split('_')[0] in idx_label.keys()]
    files.sort()

    df_list = [pd.read_csv(f'{csv_dir}/{file}') for file in files]
    idx_list = [file.split('_')[0] for file in files]
    labels = [idx_label[i] for i in idx_list]

    s = df_list[0]['# coord_diag'].to_numpy()
    vtrue = df_list[0]['vtrue_diag'].to_numpy()
    vapprs = [df['vappr_diag'].to_numpy() for df in df_list]
    return s, labels, vtrue, vapprs


def downsamp(arr, max_length):
    if arr.shape[0] > max_length:
        idx = np.linspace(0, arr.shape[0] - 1, max_length).round().astype(int)
        arr_sped = arr[idx]
    else:
        arr_sped = arr
    return arr_sped


def plot_multisolution(coord, v_list, labels, sav_name, ylim=None):
    line_symbols = (ls for ls in ['-', '--', ':', '-.'])
    markers = (mk for mk in [None, 's', 'D', '^', 'v', 'x', '+', '1', '2', '3'])
    color_list = plt.get_cmap('tab10')(np.arange(len(labels)))
    
    for v, label, col in zip(v_list, labels, color_list):
        plt.plot(
            coord,
            v,
            label=label,
            color=col,
            linestyle=next(line_symbols),
            marker=next(markers),
            linewidth=1.,
            markersize=4,
        )
    if ylim is not None:
        plt.ylim(*ylim)
    plt.legend()
    Path('/'.join(sav_name.split('/')[:-1])).mkdir(exist_ok=True, parents=True)
    plt.savefig(sav_name)
    # plt.show()
    plt.close()


def main():

    path = './result_range'
    sav_name = f'{path}/HJB2b_D0range.pdf'
    idx_label = {
        '0': '$|s| < 1.0$',
        '1': '$|s| < 0.75$',
        '2': '$|s| < 0.50$',
        # '3': '$|s| < 0.25$',
    }

    s, labels, vtrue, vapprs = read_csvdir(path, idx_label)
    v_list = [vtrue] + vapprs
    labels = ['True'] + labels
    plot_multisolution(s, v_list, labels, sav_name)


if __name__ == '__main__':
    main()


==> CodeAndFig_Revision/LinSinCR/plotsumm.py <==
import numpy as np
import pandas as pd
from savresult import plot_hist
from pathlib import Path
import os


def csv2np(csv_name):
    df = pd.read_csv(csv_name)
    epo_arr = df['epoch'].to_numpy()
    loss_arr = df['mart loss'].to_numpy()
    err_arr = df['error'].to_numpy()
    return epo_arr, loss_arr, err_arr


def downsamp(arr, max_length):
    if arr.shape[0] > max_length:
        idx = np.linspace(0, arr.shape[0] - 1, max_length).round().astype(int)
        arr_sped = arr[idx]
    else:
        arr_sped = arr
    return arr_sped


def main():

    input_path = './outputs'
    output_path = './new_hist'
    Path(output_path).mkdir(exist_ok=True)

    for file_csv in os.listdir(input_path):
        if file_csv.split('_')[-1] != 'summary.csv':
            continue
        df = pd.read_csv(f'{input_path}/{file_csv}')
        it = df['it'].to_numpy()
        mean_err = df['mean_error'].to_numpy()
        std_err = df['std_error'].to_numpy()
        file_name = '_'.join(file_csv.split('_')[:-1]) + '_error_mean_std.pdf'
        file_name = f'{output_path}/{file_name}'
        plot_hist(file_name, (it, ), (mean_err, ),
                  std_arr_list=(std_err, ),
                  xlabel='Iteration',
                  ylabel='Relative Error',
                  yscal='log',
                  alpha=1.,
                  two_side_std=False)


if __name__ == '__main__':
    main()


==> CodeAndFig_Revision/LinSinCR/plottrue.py <==
from functools import partial
from itertools import product
from pathlib import Path
import matplotlib.pyplot as plt
from savresult import x_segs

import examples
import torch


def plot_diag(dim_x,
              v_funcs,
              labels,
              sav_path,
              line_styles=None,
              x_range=(-1, 1),
              unit_ball=False,
              nump=600):
    if line_styles is None:
        line_styles = ['-' for _ in v_funcs]

    coord, (xpoint, ) = x_segs(dim_x,
                               x_range[0],
                               x_range[1],
                               unit_ball=unit_ball,
                               seg='diag',
                               nump=nump)
    vals = [v(xpoint) for v in v_funcs]
    for val, label, ls in zip(vals, labels, line_styles):
        plt.plot(
            coord,
            val,
            label=label,
            linestyle=ls,
            linewidth=2,
        )
    plt.legend()
    Path(sav_path).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(sav_path)
    plt.close()


def main():

    prob_list = [
        # 'Example0a',
        # 'Example0b',
        # 'Example0c',
        # 'Example2a',
        'Example2b',
        'Example2c',
    ]
    unit_ball = False
    dimx_list = [1]

    te_list = [1.]
    x0 = -torch.tensor(1.)
    x1 = torch.tensor(1.) + 1.

    output_dir = './outputs_truesol'
    Path(output_dir).mkdir(exist_ok=True)
    line_styles = ['--', '-']

    for prob_name, te, dim_x in product(prob_list, te_list, dimx_list):

        t0 = torch.tensor(0.)
        te = torch.tensor(te)
        Problem = getattr(examples, prob_name)
        problem = Problem(dim_x, t0=t0, te=te)

        sav_name = f"{output_dir}/{problem.name}_true.pdf"
        v_list = [
            partial(problem.v, te.unsqueeze(0)),
            partial(problem.v, t0.unsqueeze(0))
        ]
        plot_diag(dim_x,
                  v_list, ['t=T', 't=0'],
                  sav_name,
                  line_styles=line_styles,
                  x_range=(x0, x1),
                  unit_ball=unit_ball,
                  nump=600)


if __name__ == '__main__':
    main()


==> CodeAndFig_Revision/LinSinCR/run_socp8.sh <==
#!/bin/bash
#SBATCH --gpus=8
module load cuda/11.8
export PYTHONUNBUFFERED=1
python runtask.py


==> CodeAndFig_Revision/LinSinCR/runcrtest.py <==
from pathlib import Path
from itertools import product

import matplotlib.pyplot as plt
import numpy as np

from runtask import DEFAULT_CONFIG, get_config, run_task


def plot_cr(dt, err, sav_name: str):
    if len(dt) != len(err):
        raise ValueError(
            "The lengths of dt and error arrays must be the same.")

    log_dt = np.log10(dt)
    log_error = np.log10(err)
    slope, intercept = np.polyfit(log_dt, log_error, 1)

    y_med = np.mean(log_error)
    x_interval = log_dt.max() - log_dt.min()
    y_interval = 1.2 * max(x_interval, log_error.max() - log_error.min())
    y_min = y_med - y_interval / 2
    y_max = y_med + y_interval / 2

    fit_line = slope * log_dt + intercept
    xlabel = r'$\log_{10}(\Delta t)$'
    ylabel = r'$\log_{10}(\text{RE}_1)$'
    lab_line = f"{ylabel} = {slope:.2f}{xlabel} + {intercept:.2f}"
    plt.figure()
    plt.plot(log_dt, log_error, 'bo')
    plt.plot(log_dt, fit_line, 'r-', label=lab_line)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    plt.legend()
    plt.ylim(y_min, y_max)

    plt.grid(True)
    ax = plt.gca()
    ax.set_aspect(1)

    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}.pdf')


def find_and_plot_cr(
    example,
    dimx,
    repeat_time,
    min_ndt=10,
    max_ndt=100,
    num_ndt=10,
    width=None,
    output_dir='./outputs_cr',
):
    numdt_list = [
        int(min_ndt * (max_ndt / min_ndt)**(i / (num_ndt - 1)))
        for i in range(num_ndt)
    ]
    l1err_list = []
    linferr_list = []
    for ndt in numdt_list:
        config = get_config(DEFAULT_CONFIG)
        config.set('Example', 'name', example)
        config.set('Example', 'dim_x', str(dimx))
        config.set('Example', 'repeat_time', str(repeat_time))
        if width is not None:
            config.set('Network', 'width_u', str(width))
            config.set('Network', 'width_v', str(width))
        config.set('Training', 'num_dt', str(ndt))
        hist = run_task(config, sav_name=None)
        last_hist = hist.iloc[-1]
        l1err_list.append(last_hist['rel_l1err']['mean'])
        linferr_list.append(last_hist['rel_linferr']['mean'])

    dt = np.array([1 / ndt for ndt in numdt_list])
    mean_l1err = np.array(l1err_list)
    mean_linferr = np.array(linferr_list)

    plot_cr(dt, mean_l1err, f'{output_dir}/CR_{example}_d{dimx}_l1')
    plot_cr(dt, mean_linferr, f'{output_dir}/CR_{example}_d{dimx}_linf')


def main():
    example_list = ['LinearSin', 'HJB2bNonLin']  # HJB0
    dimx_list = [10, 100]
    repeat_time = 5
    width = None
    min_ndt = 4
    max_ndt = 22
    num_ndt = 6
    for example, dimx in product(example_list, dimx_list):
        find_and_plot_cr(
            example,
            dimx,
            repeat_time,
            width=width,
            min_ndt=min_ndt,
            max_ndt=max_ndt,
            num_ndt=num_ndt,
        )


if __name__ == '__main__':
    main()


==> CodeAndFig_Revision/LinSinCR/runtask.py <==
import ast
import os
import random
import socket
import warnings
from configparser import ConfigParser, ExtendedInterpolation
from pathlib import Path
from typing import Optional

import numpy as np
import pandas as pd
import torch
import torch.distributed as dist
import torch.multiprocessing as mp
from torch import nn
from torch.nn.parallel import DistributedDataParallel as DDP

import examples
import martnetdf
from examples import HJB
from martnetdf import DNNtx, PathSampler, train_martnet
from savresult import plot_summary, save_results, summary_hist

DEFAULT_CONFIG = './default_config.ini'
TASK_PATH = './taskfiles'


def set_seed(config, rank: int = 0):
    seed_str = config.get('Platform', 'seed')
    if seed_str == "None":
        return None
    else:
        seed = ast.literal_eval(seed_str) + rank
        torch.manual_seed(seed)
        torch.cuda.manual_seed_all(seed)
        torch.xpu.manual_seed(seed)
        np.random.seed(seed)
        random.seed(seed)
        torch.backends.cudnn.benchmark = False
        torch.backends.cudnn.deterministic = True


def clean_mp():
    dist.barrier()
    dist.destroy_process_group()


def kwarg2dict(**kwargs):
    return kwargs


def get_config(path):
    config = ConfigParser(interpolation=ExtendedInterpolation())
    config.read(path, encoding='utf-8')
    return config


def sav_config(config, path):
    Path(path).parent.mkdir(exist_ok=True, parents=True)
    with open(f'{path}.ini', 'w') as configfile:
        config.write(configfile)


def set_torchdtype(config):
    dtype = config['Platform']['torch_dtype']
    if dtype == 'float64':
        torch.set_default_dtype(torch.float64)
    elif dtype == 'float32':
        torch.set_default_dtype(torch.float32)
    elif dtype == 'float16':
        torch.set_default_dtype(torch.float16)
    else:
        raise ValueError(f"Unsupported torch.dtype: {dtype}")


def print_gpu():
    for rank in range(torch.cuda.device_count()):
        gpu_i = torch.device(f"cuda:{rank}")
        properties = torch.cuda.get_device_properties(gpu_i)
        print(f"GPU {rank}: {properties.name}")
        print("Memory: ", properties.total_memory)

    for rank in range(torch.xpu.device_count()):
        gpu_i = torch.device(f"xpu:{rank}")
        properties = torch.xpu.get_device_properties(gpu_i)
        print(f"GPU {rank}: {properties.name}")
        print("Memory: ", properties.total_memory)


def parse_device(config):
    dev_conf = config['Platform']['device']
    n_cuda = torch.cuda.device_count()
    n_xpu = torch.xpu.device_count()

    if dev_conf == 'default':
        if n_cuda > 0:
            device = 'cuda'
        elif n_xpu > 0:
            device = 'xpu'
        else:
            device = 'cpu'
    elif dev_conf in ('cuda', 'xpu') and (max(n_cuda, n_xpu) == 0):
        warnings.warn('GPU is unavailable. Use cpu instead.')
        device = 'cpu'
    elif dev_conf == 'cuda' and (n_cuda > 0):
        device = 'cuda'
    elif dev_conf == 'xpu' and (n_xpu > 0):
        device = 'xpu'
    elif dev_conf == 'cpu':
        device = 'cpu'
    else:
        raise ValueError(
            f"Unknown config setting: config[Platform][device] = {dev_conf}")

    if device in ('cuda', 'xpu'):
        n_gpu = n_cuda if device == 'cuda' else n_xpu
        print_gpu()
        ws_str = config['Platform']['world_size']
        if ws_str == 'auto':
            world_size = n_gpu
        else:
            world_size = int(ws_str)
            if world_size > n_gpu:
                world_size = n_gpu
                warnings.warn(
                    f'Available GPUs is less than world_size = {world_size}. \n Reset world_size = {n_gpu}.'
                )
    else:
        world_size = 1
    return device, world_size


def get_free_port():
    sock = socket.socket(socket.AF_INET, socket.SOCK_STREAM)
    port = random.randint(1024, 65535)
    while True:
        try:
            sock.bind(('localhost', port))
            break
        except socket.error:
            port = random.randint(1024, 65535)
    sock.close()
    return port


def init_processgp(rank, world_size):
    try:
        dist.init_process_group(backend="nccl",
                                rank=rank,
                                world_size=world_size)
        if rank == 0:
            print('Using nccl backend')
    except RuntimeError:
        dist.init_process_group(backend="gloo",
                                rank=rank,
                                world_size=world_size)
        if rank == 0:
            print('Nccl is unavailable. Use gloo backend instead.\n')


def set_master(config):
    mp_str = config.get('Platform', 'master_port')
    if mp_str == 'random':
        master_port = get_free_port()
    else:
        master_port = int(mp_str)
    use_libuv = config.get('Platform', 'use_libuv')

    os.environ['MASTER_ADDR'] = 'localhost'
    os.environ['MASTER_PORT'] = str(master_port)
    os.environ["USE_LIBUV"] = use_libuv
    print(f'Master Port: {master_port}')


def parse_example(config, use_dist):
    exa_name = config.get('Example', 'name')
    dim_x = config.getint('Example', 'dim_x')
    example = getattr(examples, exa_name)(dim_x, use_dist=use_dist)
    return example


def parse_martnet(config, example, use_dist=False, rank=0):

    vnn, optim_v, sch_v = parse_v(config, use_dist=use_dist, rank=rank)
    rhonn, optim_asc, sch_rho = parse_rho(config, use_dist=use_dist, rank=rank)
    if isinstance(example, HJB):
        unn, optim_u, sch_u = parse_u(config,
                                      example.dim_u,
                                      use_dist=use_dist,
                                      rank=rank)
        nets = (unn, vnn, rhonn)
        optim_desc = (optim_u, optim_v)
        schs = (sch_u, sch_v, sch_rho)
        meth_str = config.get('Example', 'method_soc')
        num_cost_path = config.getint('Example', 'num_cost_path')
        if use_dist is True:
            wd_size = dist.get_world_size()
            num_cost_path = max(1, int(num_cost_path // wd_size))
        log_func = example.produce_logfunc(
            vnn,
            unn,
            num_cost_path=num_cost_path,
        )
    else:
        nets = (vnn, rhonn)
        optim_desc = optim_v
        schs = (sch_v, sch_rho)
        meth_str = config.get('Example', 'method_pde')
        log_func = example.produce_logfunc(vnn)

    MartNet = getattr(martnetdf, meth_str)
    martnet = MartNet(example,
                      nets,
                      num_dt=config.getint('Training', 'num_dt'),
                      use_dist=use_dist,
                      rank=rank)
    kwarg_train = {
        "schs": schs,
        "max_iter": config.getint('Training', 'max_iter'),
        "step_desc": config.getint('Training', 'inner_step_descend'),
        "step_asc": config.getint('Training', 'inner_step_ascend'),
        "log_func": log_func,
    }
    return martnet, optim_desc, optim_asc, kwarg_train


def parse_pathsampler(config,
                      example,
                      ctr_func,
                      world_size=1,
                      rank=0) -> callable:
    epochsize = config.getint('Training', 'epochsize')
    epochsize = max(1, int(epochsize // world_size))

    syspath_as_pilpath = config.getboolean('Training', 'syspath_as_pilpath')
    rate_newpath = config.getfloat('Training', 'rate_newpath')
    num_dt = config.getint('Training', 'num_dt')
    path_sampler = PathSampler(example,
                               epochsize,
                               num_dt=num_dt,
                               rank=rank,
                               ctr_func=ctr_func,
                               syspath_as_pilpath=syspath_as_pilpath,
                               rate_newpath=rate_newpath)
    return path_sampler.get_pathbat


def nets2dpp(nets, rank):
    return [DDP(nn.to(rank), device_ids=[rank]) for nn in nets]


def parse_u(config, dim_u, use_dist=False, rank=0):

    act_u = getattr(nn, config.get('Network', 'act_u'))
    dim_x = config.getint('Example', 'dim_x')
    width_u = eval(config.get('Network', 'width_u'))
    if isinstance(width_u, int):
        num_hidden_u = config.getint('Network', 'num_hidden_u')
        list_w = [width_u] * num_hidden_u
    elif isinstance(width_u, list):
        list_w = width_u
    else:
        raise ValueError()
    width_u = [dim_x] + list_w + [dim_u]
    unn = DNNtx(width_u, act_func=act_u)

    if use_dist is True:
        unn = DDP(unn.to(rank), device_ids=[rank])

    optname_u = config.get('Optimizer', 'optimizer_u')
    kwargs_u = ast.literal_eval(config['Optimizer']['kwargs_u'])
    lr0_u = eval(config.get('Optimizer', 'lr0_u'))
    optim_u = getattr(torch.optim, optname_u)(
        unn.parameters(),
        lr=lr0_u,
        **kwargs_u,
    )

    decay_gap_u = config.getint('Optimizer', 'decay_stepgap_u')
    decay_rate_u = eval(config.get('Optimizer', 'decay_rate_u'))
    sch_u = torch.optim.lr_scheduler.StepLR(optim_u,
                                            step_size=decay_gap_u,
                                            gamma=decay_rate_u)
    return unn, optim_u, sch_u


def parse_v(config, use_dist=False, rank=0):
    act_v = getattr(nn, config.get('Network', 'act_v'))
    num_hidden_v = config.getint('Network', 'num_hidden_v')
    width_v = eval(config.get('Network', 'width_v'))
    dim_x = config.getint('Example', 'dim_x')
    width_v = [dim_x] + [width_v] * num_hidden_v + [1]
    vnn = DNNtx(width_v, act_func=act_v)
    if use_dist is True:
        vnn = DDP(vnn.to(rank), device_ids=[rank])

    optname_v = config.get('Optimizer', 'optimizer_v')
    kwargs_v = ast.literal_eval(config['Optimizer']['kwargs_v'])
    lr0_v = eval(config.get('Optimizer', 'lr0_v'))
    decay_gap_v = config.getint('Optimizer', 'decay_stepgap_v')
    decay_rate_v = eval(config.get('Optimizer', 'decay_rate_v'))

    optim_v = getattr(torch.optim, optname_v)(
        vnn.parameters(),
        lr=lr0_v,
        **kwargs_v,
    )
    sch_v = torch.optim.lr_scheduler.StepLR(
        optim_v,
        step_size=decay_gap_v,
        gamma=decay_rate_v,
    )

    return vnn, optim_v, sch_v


def parse_rho(config, use_dist=False, rank=0):
    act_rho = getattr(nn, config.get('Network', 'act_rho'))
    num_hidden_rho = config.getint('Network', 'num_hidden_rho')
    width_rho = eval(config.get('Network', 'width_rho'))
    dim_x = config.getint('Example', 'dim_x')
    width_rho = [dim_x] + [width_rho] * (num_hidden_rho + 1)

    rho_shell_str = config.get('Network', 'rho_shell')
    rho_shell = getattr(torch, rho_shell_str)
    mulscale = config.getboolean('Network', 'mulscale_rho')
    scale_factor = config.getfloat('Network', 'scale_factor')

    def shell_test(_, y):
        return rho_shell(y)

    rhonn = DNNtx(width_rho,
                  act_func=act_rho,
                  shell_func=shell_test,
                  multi_scale=mulscale,
                  scale_factor=scale_factor)
    if use_dist is True:
        rhonn = DDP(rhonn.to(rank), device_ids=[rank])

    optname_rho = config.get('Optimizer', 'optimizer_rho')
    kwargs_rho = ast.literal_eval(config['Optimizer']['kwargs_rho'])
    lr0_rho = eval(config.get('Optimizer', 'lr0_rho'))
    decay_gap_rho = config.getint('Optimizer', 'decay_stepgap_rho')
    decay_rate_rho = eval(config.get('Optimizer', 'decay_rate_rho'))

    optim_rho = getattr(torch.optim, optname_rho)(
        rhonn.parameters(),
        lr=lr0_rho,
        **kwargs_rho,
    )
    sch_rho = torch.optim.lr_scheduler.StepLR(optim_rho,
                                              step_size=decay_gap_rho,
                                              gamma=decay_rate_rho)

    return rhonn, optim_rho, sch_rho


def parse_repeat_time(config):
    rtime = config.getint('Example', 'repeat_time')
    return rtime


def solve(config, use_dist, rank, sav_name=None):
    batsize = config.getint('Training', 'batsize')
    if use_dist is True:
        wd_size = dist.get_world_size()
        batsize = max(1, int(batsize // wd_size))
    else:
        wd_size = 1

    example = parse_example(config, use_dist)
    martnet, optim_desc, optim_asc, kwarg_train = parse_martnet(
        config,
        example,
        use_dist=use_dist,
        rank=rank,
    )

    ctr_func = martnet.unn if isinstance(example, HJB) else martnet.vnn
    pathsamp_func = parse_pathsampler(config,
                                      example,
                                      ctr_func,
                                      world_size=wd_size,
                                      rank=rank)
    hist_dict = train_martnet(martnet,
                              pathsamp_func,
                              optim_desc,
                              optim_asc,
                              batsize=batsize,
                              **kwarg_train)

    if sav_name is not None:
        if (rank == 0) or (use_dist is False):
            output_dir = config.get('Platform', 'output_dir')
            sav_path = f"{output_dir}/{sav_name}"
            save_results(martnet, hist_dict, sav_path)
    return example, hist_dict


def task_on_gpu(rank: int,
                gpu_device: str,
                world_size: int,
                config,
                return_dict,
                sav_name: Optional[str] = None):
    assert gpu_device in ('cuda', 'xpu')
    torch.set_default_device(f'{gpu_device}:{rank}')
    use_dist = world_size > 1
    if use_dist is True:
        init_processgp(rank, world_size)
    set_torchdtype(config)
    set_seed(config, rank=rank)

    hdict_list = []
    rep_time = parse_repeat_time(config)
    for r in range(rep_time):
        if (r == 0) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        else:
            savname_r = None
        example, hist_dict = solve(config, use_dist, rank, sav_name=savname_r)
        hdict_list.append(hist_dict)
    if rank == 0:
        summ_df = summary_hist(hdict_list)
        return_dict[rank] = summ_df
        if sav_name is not None:
            output_dir = config.get('Platform', 'output_dir')
            sav_path = f"{output_dir}/{sav_name}_"
            sav_config(config, sav_path)
            summ_df.to_csv(f'{sav_path}summary.csv')
            plot_summary(summ_df, sav_path, single_x0=example.single_x0)
    if use_dist is True:
        clean_mp()


def task_on_cpu(config, sav_name: str):
    set_torchdtype(config)
    set_seed(config)
    torch.set_default_device('cpu')

    hdict_list = []
    rep_time = parse_repeat_time(config)
    for r in range(rep_time):
        if (r == 0) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        else:
            savname_r = None
        example, hist_dict = solve(config, False, None, sav_name=savname_r)
        hdict_list.append(hist_dict)

    hist_df = summary_hist(hdict_list)
    if sav_name is not None:
        output_dir = config.get('Platform', 'output_dir')
        sav_path = f"{output_dir}/{sav_name}_"
        sav_config(config, sav_path)
        hist_df.to_csv(f'{sav_path}summary.csv')
        plot_summary(hist_df, sav_path, single_x0=example.single_x0)
    return hist_df


def run_task(config, sav_name=None) -> pd.DataFrame:
    device, world_size = parse_device(config)
    if device in ('cuda', 'xpu'):
        print(f'Used device: {device} * {world_size}')
        if world_size == 1:
            return_dict = dict()
            task_on_gpu(0,
                        device,
                        world_size,
                        config,
                        return_dict,
                        sav_name=sav_name)
        else:
            set_master(config)
            return_dict = mp.Manager().dict()
            mp.spawn(task_on_gpu,
                     args=(device, world_size, config, return_dict, sav_name),
                     nprocs=world_size,
                     join=True)
        hist_df = return_dict[0]
    else:
        print(f'Used device: {device}')
        hist_df = task_on_cpu(config, sav_name=sav_name)
    return hist_df


def findfiles(base):
    for root, _, fs in os.walk(base):
        for f in fs:
            fullname = os.path.join(root, f)
            yield fullname


def get_taskfiles(path):
    taskfiles = [f for f in findfiles(path) if f.split('.')[-1] == 'ini']
    taskfiles.sort()
    return taskfiles


def main():
    if not os.path.isdir(TASK_PATH):
        os.mkdir(TASK_PATH)
    config_file = get_taskfiles(TASK_PATH)
    if len(config_file) == 0:
        config = get_config(DEFAULT_CONFIG)
        sav_name = Path(DEFAULT_CONFIG).stem
        run_task(config, sav_name=sav_name)
    else:
        for file in config_file:
            print(f'Task starts: {file}')
            config = get_config(file)
            sav_name = Path(file).stem
            run_task(config, sav_name=sav_name)


if __name__ == '__main__':
    main()


==> CodeAndFig_Revision/LinSinCR/savresult.py <==
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
import torch
from martnetdf import MartNet


def plot_solution(xcoord_plot, unn_plot, utrue_plot, sav_name, ylim=None):
    plt.plot(xcoord_plot, utrue_plot, label='True', color='blue')
    if unn_plot is not None:
        plt.scatter(xcoord_plot, unn_plot, label='Predicted', color='red')
    if ylim is not None:
        plt.ylim(*ylim)
    plt.legend()
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(sav_name)
    plt.close()


def plot_hist(sav_name,
              x_arr_list,
              y_arr_list,
              std_arr_list=None,
              lable_list=None,
              color_list=None,
              xlabel=None,
              ylabel=None,
              alpha=1.0,
              yscal='log',
              linewidth=None,
              ylim0=None,
              ylim1=None,
              two_side_std=False):
    num_arrs = len(x_arr_list)

    if lable_list is None:
        lable_list = [None] * num_arrs
    if all(lable_list) is False:
        plot_legend = False
    else:
        plot_legend = True

    if color_list is None:
        c_list = plt.get_cmap('tab10')(np.arange(num_arrs))
    if std_arr_list is None:
        std_arr_list = [None] * num_arrs

    plt.yscale(yscal)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)

    for x_arr, y_arr, std_arr, label, color in zip(
            x_arr_list,
            y_arr_list,
            std_arr_list,
            lable_list,
            c_list,
    ):
        plt.plot(
            x_arr,
            y_arr,
            label=label,
            alpha=alpha,
            color=color,
            linewidth=linewidth,
        )
        if std_arr is not None:
            yup_arr = y_arr + 2 * std_arr
            if two_side_std is True:
                ylow_arr = y_arr - 2 * std_arr
            else:
                ylow_arr = y_arr
            plt.fill_between(
                x_arr,
                ylow_arr,
                yup_arr,
                facecolor=color,
                alpha=0.5 * alpha,
            )
    plt.ylim(ylim0, ylim1)
    plt.tight_layout()

    if plot_legend:
        plt.legend()

    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.grid(True)
    plt.savefig(sav_name)
    plt.close()


def plot_on_e1diag(dim_x,
                   u_true,
                   u_nn,
                   sav_name,
                   x_scale=1.,
                   ylim0=None,
                   ylim1=None,
                   unit_ball=False,
                   seg='both'):
    assert seg in ('e1', 'diag', ' both')
    coord, point_tup = x_segs(dim_x,
                              -x_scale,
                              x_scale,
                              unit_ball=unit_ball,
                              seg=seg)

    if seg == 'e1':
        savnam_tup = ('e1', )
    elif seg == 'diag':
        savnam_tup = ('diag', )
    else:
        savnam_tup = ('e1', 'diag')

    utrue_val_list = [u_true(x).cpu().numpy() for x in point_tup]
    if u_nn is not None:
        unn_val_list = [u_nn(x).detach().cpu().numpy() for x in point_tup]
        u_max = np.nanmax([utrue_val_list, unn_val_list])
        u_min = np.nanmin([utrue_val_list, unn_val_list])
    else:
        unn_val_list = [None for _ in point_tup]
        u_max = np.nanmax(utrue_val_list)
        u_min = np.nanmin(utrue_val_list)

    if u_max - u_min < 1.:
        shift = 1 - (u_max - u_min)
        u_min = u_min - shift / 2
        u_max = u_max + shift / 2

    if ylim0 is None:
        ylim0 = min(0, u_min * 1.2)
    if ylim1 is None:
        ylim1 = max(0, u_max * 1.2)

    for i in range(len(unn_val_list)):
        plot_solution(
            coord.cpu().numpy(),
            unn_val_list[i],
            utrue_val_list[i],
            sav_name + savnam_tup[i] + '.pdf',
            ylim=(ylim0, ylim1),
        )


def x_segs(dim_x, x0, x1, unit_ball=False, nump=50, seg='both'):
    assert seg in ('e1', 'diag', ' both')

    s_coord = torch.linspace(x0, x1, nump)
    x_list = []

    if seg in ('e1', 'both'):
        e1_coord = torch.zeros([dim_x])
        e1_coord[0] = 1
        xe1 = torch.outer(s_coord, e1_coord)
        x_list.append(xe1)
    if seg in ('diag', 'both'):
        e_diag = torch.ones([dim_x])
        if unit_ball is True:
            e_diag = e_diag / torch.norm(e_diag)
        xdiag = torch.outer(s_coord, e_diag)
        x_list.append(xdiag)
    return s_coord, x_list


def sav_pkl(nets, sav_name):
    unn, vnn, test_nn = nets
    torch.save(unn.module.state_dict(), f"{sav_name}_unn.pkl")
    torch.save(vnn.module.state_dict(), f"{sav_name}_vnn.pkl")
    torch.save(test_nn.state_dict(), f"{sav_name}_testnn.pkl")


def plot_l1linf_error(hist_df, sav_path):
    l1err = hist_df['rel_l1err']
    linf_err = hist_df['rel_linferr']
    plot_hist(
        sav_path + 'error_hist.pdf',
        [hist_df['it'].to_numpy()] * 2,
        (linf_err, l1err),
        lable_list=(r"Rel. $L^{\infty}$-error", "Rel. $L^1$-error"),
        alpha=1.0,
    )


def plot_linf_error(hist_df, sav_path):
    linf_err = hist_df['rel_linferr']
    plot_hist(
        sav_path + 'error_hist.pdf',
        (hist_df['it'].to_numpy(), ),
        (linf_err, ),
        lable_list=None,
        alpha=1.0,
    )


def ylim_for_g1loss(g1_hist):
    y_median = np.median(g1_hist)
    iqr = np.quantile(g1_hist, 0.75) - np.quantile(g1_hist, 0.25)
    ylim0 = y_median - 10 * max(iqr, 0.05)
    ylim1 = y_median + 10 * max(iqr, 0.05)
    return ylim0, ylim1


def save_results(martnet: MartNet, hist_dict, sav_path):
    Path(sav_path).parent.mkdir(exist_ok=True, parents=True)

    hist_df = pd.DataFrame(hist_dict)
    hist_df.to_csv(f'{sav_path}log.csv', index=False)
    it_arr = np.array(hist_df['it'])

    problem = martnet.problem
    problem.produce_results(martnet.vnn, sav_path)

    plot_hist(sav_path + 'lossmart_hist.pdf', (it_arr, ),
              (hist_df['mart_loss'], ))

    g1_hist = hist_df['g1_loss'].to_numpy()
    ylim0, ylim1 = ylim_for_g1loss(g1_hist)
    plot_hist(sav_path + 'g1_loss.pdf', (it_arr, ), (g1_hist, ),
              yscal='linear',
              ylim0=ylim0,
              ylim1=ylim1)

    if ("cost" in hist_dict) and ("mean_vtrue_t0" in hist_dict):
        it_cost = hist_df[['it', 'cost', 'mean_vtrue_t0']].dropna()
        if len(it_cost) > 0:
            plot_hist(sav_path + 'cost_hist.pdf',
                      (it_cost['it'], it_cost['it']),
                      (it_cost['cost'], it_cost['mean_vtrue_t0']),
                      lable_list=(r'$J(u_{\theta})$', '$J(u^*)$'),
                      yscal='linear')

    if ("rel_l1err" in hist_dict) and ("rel_linferr" in hist_dict):
        if problem.single_x0 is False:
            plot_l1linf_error(hist_df, sav_path)
        else:
            plot_linf_error(hist_df, sav_path)


def aggregate_hist(hist_list, key):

    agg_arr = np.stack([hist.get(key, None) for hist in hist_list], axis=0)

    if (agg_arr == None).all():  # noqa: E711
        agg_mean = None
        agg_std = None
    else:
        agg_arr = agg_arr[..., (agg_arr != None).all(axis=0)]  # noqa: E711
        if agg_arr.size == 0:
            agg_mean = None
            agg_std = None
        else:
            agg_arr = agg_arr.astype(float)
            agg_mean = agg_arr.mean(axis=0)
            agg_std = agg_arr.std(axis=0)

    # agg_arr: [round, value associated with key]
    return agg_mean, agg_std


def summary_hist(hist_list) -> pd.DataFrame:

    df_list = [pd.DataFrame(hist) for hist in hist_list]
    hist_df = pd.concat(df_list,
                        axis=0,
                        keys=range(len(df_list)),
                        names=['round', 'index'])
    hist_gp = hist_df.groupby('it')
    mean_df = hist_gp.mean()
    std_df = hist_gp.std()
    summ_df = pd.concat([mean_df, std_df], axis=1, keys=['mean', 'std'])
    summ_df = summ_df.swaplevel(0, 1, axis=1).sort_index(axis=1)
    return summ_df


def plot_summary(summ_df: pd.DataFrame,
                 sav_name: str,
                 single_x0: bool = False):
    it_arr = np.array(summ_df.index)
    plot_hist(
        sav_name + 'maloss_mean_std.pdf',
        (it_arr, ),
        (summ_df['mart_loss', 'mean'], ),
        std_arr_list=(summ_df['mart_loss', 'std'], ),
        lable_list=None,
        yscal='log',
        alpha=1.0,
        two_side_std=False,
    )

    mean_g1loss = summ_df['g1_loss', 'mean'].to_numpy()
    ylim0, ylim1 = ylim_for_g1loss(mean_g1loss)
    plot_hist(
        sav_name + 'g1loss_mean_std.pdf',
        (it_arr, ),
        (mean_g1loss, ),
        std_arr_list=(summ_df['g1_loss', 'std'], ),
        lable_list=None,
        yscal='linear',
        alpha=1.0,
        two_side_std=False,
        ylim0=ylim0,
        ylim1=ylim1,
    )

    mean_linferr = summ_df['rel_linferr', 'mean'].to_numpy()
    std_linferr = summ_df['rel_linferr', 'std'].to_numpy()
    if single_x0 is False:
        mean_l1err = summ_df['rel_l1err', 'mean'].to_numpy()
        std_l1err = summ_df['rel_l1err', 'std'].to_numpy()
        plot_hist(sav_name + 'error_mean_std.pdf', (it_arr, it_arr),
                  (mean_linferr, mean_l1err),
                  std_arr_list=(std_linferr, std_l1err),
                  lable_list=(r"Rel. $L^{\infty}$-error", "Rel. $L^1$-error"),
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)
    else:
        plot_hist(sav_name + 'error_mean_std.pdf', (it_arr, ),
                  (mean_linferr, ),
                  std_arr_list=(std_linferr, ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)

    if (('cost', 'mean') in summ_df.columns) \
            and (('mean_vtrue_t0', 'mean') in summ_df.columns):
        cost_df = summ_df[[('cost', 'mean'), ('cost', 'std'),
                           ('mean_vtrue_t0', 'mean'),
                           ('mean_vtrue_t0', 'std')]].dropna()
        if len(cost_df) > 0:
            it_cost = cost_df.index.to_numpy()
            mean_cost = cost_df['cost', 'mean'].to_numpy()
            std_cost = cost_df['cost', 'std'].to_numpy()
            mean_vtrue_t0 = cost_df['mean_vtrue_t0', 'mean'].to_numpy()
            std_vtrue_t0 = cost_df['mean_vtrue_t0', 'std'].to_numpy()
            plot_hist(
                sav_name + 'cost_mean_std.pdf',
                (it_cost, it_cost),
                (mean_cost, mean_vtrue_t0),
                std_arr_list=(std_cost, std_vtrue_t0),
                lable_list=(r'$J(u_{\theta})$', '$J(u^*)$'),
                yscal='linear',
            )


==> CodeAndFig_Revision/LinSinCR/srun_socp1.sh <==
#!/bin/bash
#SBATCH -A cai_deepmartnet_0001 --gpus=1
module load gcc/11.2.0  
module load cuda/12.4.1-nsrijq7
export PYTHONUNBUFFERED=1
python runtask.py


==> CodeAndFig_Revision/LinSinCR/srun_socp8.sh <==
#!/bin/bash
#SBATCH -A cai_deepmartnet_0001 --gpus=8
module load gcc/11.2.0  
module load cuda/12.4.1-nsrijq7
export PYTHONUNBUFFERED=1
python runtask.py


==> CodeAndFig_Revision/LinSinCR/sruncr_socp8.sh <==
#!/bin/bash
#SBATCH -A cai_deepmartnet_0001 --gpus=8
module load gcc/11.2.0  
module load cuda/12.4.1-nsrijq7
export PYTHONUNBUFFERED=1
python runcrtest.py


==> CodeAndFig_Revision/LinSinCR/taskmaker.py <==
from itertools import product
from runtask import (get_config, sav_config, TASK_PATH, DEFAULT_CONFIG)


def maxit_default(dim_x):
    if dim_x < 1000:
        maxit = 2000
    elif dim_x < 5000:
        maxit = 4000
    else:
        maxit = 6000
    return maxit


def maxit_long(dim_x):
    if dim_x < 1000:
        maxit = 3000
    elif dim_x < 5000:
        maxit = 6000
    else:
        maxit = 9000
    return maxit


def batsz(dim_x):
    if dim_x < 1000:
        bsz = 256
    elif dim_x < 5000:
        bsz = 128
    else:
        bsz = 64
    return bsz


def lr(dim_x):
    if dim_x >= 1000:
        expo = 0.8
    else:
        expo = 0.5
    lr0_u = 3 * 1e-3 / dim_x**expo
    lr0_v = 3 * 1e-3 / dim_x**expo
    lr0_rho = 3 * 1e-2 / dim_x**expo
    return lr0_u, lr0_v, lr0_rho


def var_width(dim_x):
    if dim_x <= 100:
        wid = 5 * dim_x + 10
    elif dim_x <= 1000:
        wid = 2 * dim_x + 10
    else:
        wid = dim_x + 10
    return wid


def make_task(
    dimx_list,
    example_list,
    numdt_list,
    num_hidd=4,
    start_idx=0,
    maxit_func=None,
    width_func=var_width,
    repeat_time=1,
):
    idx = start_idx
    tot_idx = start_idx - 1 + len(dimx_list) * len(example_list)
    length = len(str(tot_idx))

    if maxit_func is None:
        maxit_func = maxit_default

    for dimx, exmaple, num_dt in product(dimx_list, example_list, numdt_list):
        bsz = batsz(dimx)
        wid = width_func(dimx)
        config = get_config(DEFAULT_CONFIG)
        config.set('Example', 'dim_x', str(dimx))
        config.set('Network', 'width_u', str(wid))
        config.set('Network', 'width_v', str(wid))
        config.set('Network', 'num_hidden_u', str(num_hidd))
        config.set('Network', 'num_hidden_v', str(num_hidd))

        config.set('Example', 'name', exmaple)
        config.set('Example', 'repeat_time', str(repeat_time))

        lr0_u, lr0_v, lr0_rho = lr(dimx)
        config.set('Optimizer', 'lr0_u', str(lr0_u))
        config.set('Optimizer', 'lr0_v', str(lr0_v))
        config.set('Optimizer', 'lr0_rho', str(lr0_rho))

        max_it = maxit_func(dimx)
        config.set('Training', 'num_dt', str(num_dt))
        config.set('Training', 'max_iter', str(max_it))
        config.set('Training', 'batsize', str(bsz))
        idx_str = str(idx).zfill(length)
        sav_name = f'{idx_str}_{exmaple}_d{dimx}_W{wid}_H{num_hidd}_N{num_dt}'
        sav_config(config, f'{TASK_PATH}/{sav_name}')
        idx = idx + 1


def main():
    maxit_func = maxit_long
    # maxit_func = lambda _: 3000
    # maxit_func = maxit_default
    # maxit_func = lambda d: 6000
    width_func = lambda d: d + 10
    # width_func = lambda d: 256
    num_hidd = 6

    repeat_time = 5
    dimx_list = [100]
    numdt_list = [int(8 * (128 / 8)**(i / 10)) for i in range(1, 11)]
    # dimx_list = [100, 1000]
    exa_list = [
        'Counter',
        'HJB1',
        # 'HJB2bPba', 'HJB2bPbb', 'HJB2bPbc', 'HJB2bPbd', 'HJB2bPbe', 'HJB2bPbf', 'HJB2bPbg'
        # 'HJB1ShiftTarget2'
        # 'HJB1Onep',
        # 'HJB2b1p',
        # 'HJB2c1p',
        # 'HJB2b',
        'HJB0b',
        # 'HJB0c',
        'HJB2b',
        # 'HJB2c',
        # 'HJB1ShiftTarget',
        # 'HJB1ShiftTarget2',
        # 'HJB2bExtX0', 'HJB2bExtX0a', 'HJB2bExtX0b', 'HJB2bExtX0c'
    ]
    make_task(
        dimx_list,
        exa_list,
        numdt_list,
        num_hidd=num_hidd,
        maxit_func=maxit_func,
        width_func=width_func,
        repeat_time=repeat_time,
    )


if __name__ == "__main__":
    main()


==> CodeAndFig_Revision/LinSinCR/test.py <==
import matplotlib.pyplot as plt
import numpy as np

def plot_convergence_rate(dt, error):
    """
    函数用于展示数值方法的收敛阶。
    
    输入:
    - dt: 一个数组，包含了不同的时间步长。
    - error: 一个数组，包含了对应时间步长下的误差。
    
    该函数将创建一个 log-log 图，展示 error 如何随 dt 变化而变化。
    """
    if len(dt) != len(error):
        raise ValueError("dt 和 error 数组的长度必须相同。")
    
    # 计算对数
    log_dt = np.log10(dt)
    log_error = np.log10(error)

    # 使用 numpy polyfit 计算 log_dt 和 log_error 的最佳拟合直线
    slope, intercept = np.polyfit(log_dt, log_error, 1)

    # 使用拟合参数生成拟合线的点
    fit_line = slope * log_dt + intercept

    # 画图
    plt.figure(figsize=(8, 6))
    plt.plot(log_dt, log_error, 'bo', label='Original Data')  # 原始数据点
    plt.plot(log_dt, fit_line, 'r-', label=f'Best fit line, slope={slope:.2f}')  # 拟合直线
    plt.xlabel('log10(dt)')
    plt.ylabel('log10(error)')
    plt.title('Convergence Rate Plot')
    plt.legend()
    plt.grid(True)
    plt.show()

    # 返回收敛阶
    return slope


dt = np.array([0.1, 0.05, 0.025, 0.0125, 0.00625])
error = np.array([0.01, 0.0025, 0.000625, 0.00015625, 0.00003906])

convergence_rate = plot_convergence_rate(dt, error)
print(f"Estimated convergence rate: {convergence_rate:.2f}")

